The Moduli of Canonical Threefolds of Minimum Volume

We determine the moduli space of complex projective canonical threefolds of volume $1/420$. It consists of an irreducible rational component of dimension $33$ and two isolated points, represented by the explicitly constructed rigid threefolds Vega and Altair.

==> anc/README.txt <==
Computations for The Moduli of Canonical Threefolds of Minimum Volume
====================================================================

Five editable Python files
-------------------------
verification.py is the single public launcher. Mathematical source is visible in
four ordinary Python modules, with a SOURCE marker and a SOURCES entry for each
retained original path:
  census.py        14 program units: census, first cuts, torsion and root checks
  exclusions.py    62 program units: basket exclusions, octic checks and revisions
  models.py        88 program units: construction, recognition and rigidity
  stability.py      3 program units: Altair and Vega canonical stability

There are 167 retained program units, not five algorithms. The single C++
source unit is visible in census.py. The four registries use readable multiline
source strings to preserve the original imports and paths without rewriting the
mathematics. Importing a registry defines strings only. There is no hidden source
code in verification_data.json: it holds 343 retained data/document files, compressed
and deduplicated, plus hashes, line-ending information and replay metadata.

Environment
-----------
Use Python 3.12 or newer. The launcher and elementary arithmetic checks use only
the standard library. Some symbolic programs require sympy==1.14.0 and
python-flint==0.9.0; the C++ unit and forest generators require a C++17 compiler.
The replay mechanism does not contact a network or a generative AI service.

Commands (from this anc directory)
---------------------------------
  python verification.py list
  python verification.py verify-integrity
  python verification.py quick --receipt verification_quick.json
  python verification.py run path/from/list.py --program-arguments
  python verification.py run --timeout 7200 path/from/list.cpp
  python verification.py extract ../extracted-verification

The extraction destination must not already exist. The launcher reconstructs
original paths and dependencies under its computations subdirectory; normal runs
use only a temporary tree, leaving these seven delivered files unchanged. It does
not expand the tree beside the manuscript. The explicit extract command restores
all retained files for separate inspection and editing. The current
quick suite has 13 top-level entries; its octic entry runs 31 smaller checks. It
does not rerun the full census, forest searches or global rigidity calculations.
Use list and run for individual retained computations. A failure or timeout is
reported as such; old saved receipts are not counted as a new replay.

Editing and original-byte verification
-------------------------------------
Locate the original path's SOURCE marker in the corresponding module and edit
its raw-string body. Keep the enclosing delimiters and the SOURCES assignment.
The default commands reconstruct and verify the original exact source bytes,
including recorded line endings. Reviewed replacements already have both their
old and publication hashes recorded. If you intentionally edit source, run:
  python verification.py --allow-modified-source run path/from/list.py
  python verification.py --allow-modified-source quick
This opt-in records every changed source unit and its baseline/current hash in
the new receipt. Such a run does not reproduce the original published source.
Data integrity is always checked strictly; verify-integrity never accepts edits.

One revision checker reads the basket table in the accompanying main.tex. Keep
this anc directory next to that source. Alternatively put --manuscript PATH before
the command. Its publication SHA-256 is checked before temporary reconstruction.

Mathematical scope
------------------
Checks establish the specified finite arithmetic, polynomial identities, ranks,
congruences and nonvanishing witnesses. Geometric reductions, singularities, ring
identifications and deformation comparisons are proved in the paper. Integrity
verification checks bytes, not mathematical correctness. This layout consolidates
the public files; it does not claim to reduce all retained algorithms to five.

SHA-256 of verification_data.json:
d8f4f47e52a94f478a2c17e27db7dc6c0b2b23e2297caa5cbbaede17a32baeb5


==> anc/census.py <==
"""Visible source registry: census (14 retained program units).

Each SOURCES entry preserves a legacy path. Edit inside its visible raw string.
The launcher recreates dependencies in a temporary tree only when requested.
Importing this module defines source text; it does not run the algorithms.
"""

SOURCES = {}


# ========================================================================
# SOURCE: classification/certificates/root_checks/verify_root_checks46.py
# ========================================================================
SOURCES['classification/certificates/root_checks/verify_root_checks46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact necessary-condition checks used in the unified equality paper.
Inputs are generated baskets and generated opposite torsion states, never a
historical exclusion list. Geometric arguments are proved in the manuscript.
"""
from pathlib import Path
from fractions import Fraction as Q
from itertools import combinations_with_replacement,product
from math import gcd
import json,sys
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'certificates/finite_cases/independent'))
from independent_weil_rr import residues
rows={int(r['id'][-5:]):r for r in json.loads((ROOT/'data/equality_census_fresh46.json').read_text())['rows']if r['chi']==2}
def states(idx,nmax,invisible=False):
 r=rows[idx];I=r['index'];v=I//420;B=tuple(map(tuple,r['basket']));out=[]
 for n in range(1,nmax+1):
  for residue in residues(I,B,n):
   M=residue+(n*n//v-residue)//(2*I)*(2*I)
   if invisible or M>=-n:out.append([n,M])
 return sorted(out)
def occ(idx):return json.loads((ROOT/f'data/torsion/{rows[idx]["id"]}.json').read_text())['occupancies']
def H(o,m,inverse=False):return o['inverse'if inverse else'H'][m-2]
output={}
for idx,nmax in [(2071,3),(2077,5),(2347,4),(2352,3),(2350,8)]:
 output[str(idx)]={'visible_states':states(idx,nmax),'opposite_states':len(occ(idx))}
assert states(2071,3)==[[1,1],[2,4],[3,9]]
assert states(2347,4)==[[1,1],[2,4],[3,9],[4,2],[4,16]]
assert states(2352,3)==[[1,1],[2,4],[3,9]]
assert states(2350,8)==[[n,n*n]for n in range(1,9)]
assert states(2077,5)==[[1,1],[2,4],[3,9],[4,2],[4,16],[5,11],[5,25]]
for idx in (2347,2352):
 assert rows[idx]['P'][13]==0 and all(H(o,12)>0 and H(o,12,True)>0 for o in occ(idx))
for idx in (2350,):
 assert all(H(o,2)==H(o,3)==H(o,2,True)==H(o,3,True)==0 for o in occ(idx))
output['2077']['invisible_degree_one_maximum']=max(M for n,M in states(2077,1,True) if M<1)
assert output['2077']['invisible_degree_one_maximum']==-13
P=rows[2071]['P'];assert[P[m]-P[m-4]for m in (7,10,17)]==[1,2,1]
P=rows[2077]['P'];assert P[6]-P[1]+1==1 and P[15]-P[10]==0 and P[9]==1
O=occ(2350);assert len(O)==4
self4=[o for o in O if H(o,4)>0 and H(o,4,True)>0]
assert len(self4)==2
# Complete restriction for a hypothetical order-two prime of degree four.
# Target dimensions use the whole quotient, including its connecting term.
restr=[]
for o in self4:
 P=rows[2350]['P'];g5=H(o,5)-P[1]+1;g10=P[10]-H(o,6)
 restr.append({'H4':H(o,4),'G5_tau':g5,'G10_zero':g10,'H2to15':[H(o,m)for m in range(2,16)]})
assert sum(x['G5_tau']>0 and x['G10_zero']==0 for x in restr)==1
output['2350']['order_two_restriction']=restr
# Integer-scale marked adjunction scans. A pair (k,r) has degree 420k/r
# and inertia cost 420(1-1/r); every comparison is integral.
def scan(orders,maxmarks,wmax,c,genus,sections=()):
 marks=[(k,r)for r in orders for k in range(1,r)if gcd(k,r)==1]
 ans=[]
 for length in range(maxmarks+1):
  for tup in combinations_with_replacement(marks,length):
   deg=sum(420*k//r for k,r in tup)%420;cost=sum(420-420//r for k,r in tup)
   if not(1<=deg<=wmax):continue
   w=deg
   if 420*(2*genus-2)+cost>c*w:continue
   if any(sum(420*(m*k%r)//r for k,r in tup)>m*w for m in sections):continue
   maxg=(c*w-cost+840)//840
   ans.append({'degree':w,'marks':[[k,r]for k,r in tup],'gmax':maxg})
 return sorted(ans,key=lambda z:(z['degree'],z['marks']))
normal=scan(range(2,8),4,10,5,0)
assert normal==[{'degree':10,'marks':[[1,2],[2,3],[6,7]],'gmax':0},{'degree':10,'marks':[[1,6],[6,7]],'gmax':0}]
assert scan(range(2,8),4,9,10,0)==[]
P=rows[2347]['P'];sections=[m for m in range(4,61)if m==5 or P[m]-P[m-4]>0]
pencil=scan([2,3,4,7],5,60,20,1,sections)
assert len(pencil)==7 and [s['degree']for s in pencil]==[40,45,60,60,60,60,60]
assert sum([3,7]in s['marks']for s in pencil)==4
assert [s for s in pencil if [3,7]not in s['marks']and [1,7]not in s['marks']and all(r!=4 for k,r in s['marks'])]==[{'degree':60,'marks':[[2,7],[6,7]],'gmax':1}]
output['quartic_markings']={'normality':normal,'polar_floor':10,'pencil_sections':sections,'seven_profiles':pencil}
# Quotient continued fractions and discrepancy defects.
def hj(n,a):
 out=[]
 while a:b=(n+a-1)//a;out.append(b);n,a=a,b*a-n
 return out
for k in range(1,15):
 n=7*k+2;b=hj(7*n,6*n-1)
 if k==1:expect=[2]*5+[5,2,2];d=[Q(x,7)for x in [1,2,3,4,5,6,4,2]]
 else:expect=[2]*5+[3]+[2]*(k-2)+[4,2,2];d=[Q(x,7)for x in [1,2,3,4,5]+[6]*k+[4,2]]
 assert b==expect and len(d)==len(b)
 dd=[Q(0)]+d+[Q(0)]
 assert all(b[i]*dd[i+1]-dd[i]-dd[i+2]==b[i]-2 for i in range(len(b)))
 assert sum(d[i]*(b[i]-2)for i in range(len(b)))==Q(18,7)
b=[2,2,2,3,2];d=[Q(x,7)for x in [1,2,3,4,2]]
assert hj(14,11)==b
rounding=[int(3*x)for x in d];assert rounding==[0,0,1,1,0]
# K_W.U_i=b_i-2 on a rational minimal exceptional curve.
ints=[3*(b[i]-2)-b[i]*rounding[i]+(rounding[i-1]if i else 0)+(rounding[i+1]if i+1<len(b)else 0)for i in range(len(b))]
assert ints==[0,1,-1,1,1]
output['quartic_local']={'chain':b,'discrepancies':[str(x)for x in d],'tricanonical_rounding':rounding,'intersections':ints,'higher_defect':'18/7'}
def monomials(orders,character,bound):
 return [[i,j,k]for i in range(bound//orders[0]+1)for j in range(bound//orders[1]+1)for k in range(bound//orders[2]+1)if i*orders[0]+j*orders[1]+k*orders[2]<=bound and (i+6*j+3*k)%7==character]
assert monomials((6,1,4),6,1)==[[0,1,0]]
assert monomials((2,5,6),6,5)==[[0,1,0]]
assert monomials((9,5,13),4,15)==[[0,3,0]]
# Seven complete-net surface profiles for 02075.
prof=[]
for k in (3,4):
 for p in range(1,k//2+3):
  for q in range(p+1):
   if q and k<2*p:continue
   B=k+1+p-q
   if B<=6:prof.append([k,p,q,B+max(0,2-p+1)])
assert prof==[[3,1,0,7],[3,1,1,6],[3,2,0,7],[4,1,0,8],[4,1,1,7],[4,2,1,7],[4,2,2,6]]
output['2075_net_profiles']=prof
output['status']='PASS'
Path(__file__).with_suffix('.json').write_text(json.dumps(output,indent=2)+'\n')
print('PASS: exact root checks, seven quartic markings, 3/7 obstruction arithmetic, five prime floors, octic double and seven net profiles')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/assemble_tables46.py
# ========================================================================
SOURCES['classification/scripts/assemble_tables46.py'] = (
r'''
from pathlib import Path
from fractions import Fraction as Q
import json
ROOT = Path(__file__).resolve().parents[1]
rows = []
for chi in (1, 2, 3):
    census = json.loads((ROOT / f"data/small_pencils_chi{chi}.json").read_text())
    rows.extend(row for row in census["rows"] if Q(row["V"]) == Q(1, 420))
assert len(rows) == 349
(ROOT / "data/equality_census_fresh46.json").write_text(json.dumps({"rows": rows}, indent=2) + "\n")
print("PASS: exported 349 equality baskets from the regenerated census.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/audit_census.py
# ========================================================================
SOURCES['classification/scripts/audit_census.py'] = (
r'''
"""Independent whole-basket replay of the Round 26 delta>=8 census.

No import of reconstruct_small_pencils. Volume and every RR value are
recomputed from each entire basket, without using packing volume drops.
"""
from collections import Counter
from functools import lru_cache
from itertools import product
from math import lcm
from pathlib import Path
import argparse,hashlib,json,time

ROOT=Path(__file__).resolve().parents[1]
N=100

@lru_cache(None)
def local_cums(b,r):
    c=[0,0];s=0
    for m in range(2,N+1):
        a=((m-1)*b)%r;s+=a*(r-a);c.append(s)
    return c

def invariants(B,chi):
    counts=Counter(B);I=lcm(*(r for b,r in counts))
    iv=6*chi*I-sum(c*b*(r-b)*(I//r) for (b,r),c in counts.items())
    mr=sum(c*(r*r-1)*(I//r) for (b,r),c in counts.items())-24*chi*I
    P=[1,0]
    locals=[(c*(I//r),local_cums(b,r)) for (b,r),c in counts.items()]
    for m in range(2,N+1):
        numerator=m*(m-1)*(2*m-1)*iv+12*I*(1-2*m)*chi+6*sum(c*ls[m] for c,ls in locals)
        assert numerator%(12*I)==0
        P.append(numerator//(12*I))
    return I,iv,mr,P

def initial_baskets(chi,delta7=False):
    roots=set()
    for p3,p4,p5,p6,p7 in product((0,1),(0,1),(0,1),(0,1),(2,3) if delta7 else (0,1)):
        eps=p4+p5+p6-p3-p7
        if eps<0:continue
        for tail in (None,6,7,8):
            n5=eps-(2 if tail else 0)
            if n5<0:continue
            n2=5*chi-4*p3+p4;n3=4*chi+2*p3-3*p4+p5
            n4=chi+p3+2*p4-p5-n5-(tail is not None)
            k=2*chi-p3+2*p5-p6-n5-(tail is not None)
            if min(n2-k,n3-k,n4,k)<0:continue
            B=tuple(sorted([(1,2)]*(n2-k)+[(1,3)]*(n3-k)+[(1,4)]*n4+[(1,5)]*n5+[(2,5)]*k+([(1,tail)] if tail else [])))
            I,iv,mr,P=invariants(B,chi)
            assert P[2:8]==[0,p3,p4,p5,p6,p7]
            if 420*iv>=I:roots.add(B)
    return roots

def hopf_failure(P,limit):
    positive=[a for a in range(1,limit) if P[a]>0]
    for i,a in enumerate(positive):
        for b in positive[i:]:
            if a+b>limit:break
            if P[a+b]<P[a]+P[b]-1:return [a,b,P[a],P[b],P[a+b]]

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--delta7',action='store_true');args=ap.parse_args()
    prefix='delta7' if args.delta7 else 'small_pencils'
    allstats=[];extra=[];start=time.time()
    for chi in ((1,2) if args.delta7 else (1,2,3)):
        source=ROOT/f'data/{prefix}_chi{chi}.json'
        supplied=json.loads(source.read_text());recordmap={tuple(map(tuple,r['basket'])):r for r in supplied['rows']}
        todo=list(initial_baskets(chi,args.delta7));seen=set(todo);accepted=set();visited=0
        while todo:
            B=todo.pop();visited+=1
            I,iv,mr,P=invariants(B,chi)
            assert 420*iv>=I
            if min(P[2:61])<0:continue
            if mr>=0 and not hopf_failure(P,60):
                accepted.add(B);r=recordmap[B]
                assert P[:61]==r['P'] and I==r['index']
                from fractions import Fraction
                assert Fraction(iv,I)==Fraction(r['V'])
                assert Fraction(mr,I)==Fraction(r['MR'])
                assert next(m for m in range(1,N+1) if P[m]>0)==r['e']
                assert next(m for m in range(1,N+1) if P[m]>=2)==r['delta']
                assert 1+max(m for m in range(1,N+1) if P[m]==0)==r['rho0']
                failure=hopf_failure(P,100)
                if min(P[61:])<0 or failure:
                    extra.append({'id':r['id'],'chi':chi,'negative_degrees':[m for m in range(61,101) if P[m]<0],'hopf_failure':failure})
            types=tuple(sorted(set(B)))
            for i,(b,r) in enumerate(types):
                for c,s in types[i+1:]:
                    if abs(b*s-c*r)!=1 or r+s<=5:continue
                    C=list(B);C.remove((b,r));C.remove((c,s));C.append((b+c,r+s));C=tuple(sorted(C))
                    if C in seen:continue
                    seen.add(C)
                    # Direct whole-basket test, never V-parent minus a packing drop.
                    J=lcm(*(t for a,t in C))
                    jv=6*chi*J-sum(a*(t-a)*(J//t) for a,t in C)
                    if 420*jv>=J:todo.append(C)
        assert accepted==set(recordmap)
        stat={'chi':chi,'roots':len(initial_baskets(chi,args.delta7)),'visited_above_volume':visited,'accepted':len(accepted),'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest()}
        if args.delta7:
            stat['min_P11']=min(r['P'][11] for r in recordmap.values())
            assert stat['min_P11']>=(3 if chi==1 else 2)
        allstats.append(stat);print(stat,flush=True)
    result={'status':'PASS','method':'Independent whole-basket volume and RR, independent traversal; no incremental packing formula imported','RR_limit':100,'stats':allstats,'total_accepted':sum(x['accepted'] for x in allstats),'additional_failures_at_100':extra,'seconds':round(time.time()-start,3)}
    (ROOT/f'data/{prefix}_independent_audit.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/audit_characters.cpp
# ========================================================================
SOURCES['classification/scripts/audit_characters.cpp'] = (
r'''
// Independent ordered DFS, with a suffix gcd test (no MITM production import).
// Each remaining local group spans its full cyclic linear-residue subgroup.
#include <algorithm>
#include <functional>
#include <iostream>
#include <numeric>
#include <string>
#include <vector>
using namespace std; using ll=long long;
ll mod(ll a,ll m){return (a%m+m)%m;}
struct Opt{ll lin,sq;vector<int>a;};
struct Group{int b,r,k,pos;vector<Opt>opts;};
int main(int argc,char**argv){
 bool allow_null=argc>1;
 string id;ll I,v;int nmax,G;
 while(cin>>id>>I>>v>>nmax>>G){
  vector<Group>gs(G);
  for(int j=0;j<G;++j){auto&g=gs[j];g.pos=j;cin>>g.b>>g.r>>g.k;
   vector<int>cur;
   function<void(int,int)>gen=[&](int at,int lo){
    if(at==g.k){ll l=0,s=0;for(int a:cur){l+=(I/g.r)*g.b*g.b*a;ll t=g.b*a%g.r;s-=(I/g.r)*t*(g.r-t);}g.opts.push_back({mod(l,I),s,cur});return;}
    for(int a=lo;a<g.r;++a){cur.push_back(a);gen(at+1,a);cur.pop_back();}
   };gen(0,0);
  }
  sort(gs.begin(),gs.end(),[](auto&a,auto&b){return a.r>b.r;});
  vector<ll>suffix(G+1,I);for(int j=G-1;j>=0;--j)suffix[j]=gcd(suffix[j+1],I/gs[j].r);
  vector<int>idx(G);ll leaves=0,kept=0;
  function<void(int,ll,ll)>scan=[&](int j,ll linear,ll square){
   ll step=suffix[j],first=mod(linear-1,step)+1;
   if(first>nmax&&!(allow_null&&mod(linear,step)==0))return;
   if(j==G){++leaves;ll n=mod(linear,I),M=mod(square+n,2*I)-n;
    if(n>=1&&n<=nmax&&v*M<n*n){
     ++kept;cout<<id<<" "<<n<<" "<<M;
     vector<vector<int>>A(G);for(int t=0;t<G;++t)A[gs[t].pos]=gs[t].opts[idx[t]].a;
     for(auto&a:A){cout<<" ";for(int z:a)cout<<z<<",";}cout<<"\n";
    }
    if(allow_null&&n==0&&mod(square,2*I)==0){
     cout<<id<<" N "<<-square/(2*I);
     vector<vector<int>>A(G);for(int t=0;t<G;++t)A[gs[t].pos]=gs[t].opts[idx[t]].a;
     for(auto&a:A){cout<<" ";for(int z:a)cout<<z<<",";}cout<<"\n";
    }
    return;
   }
   for(int k=0;k<(int)gs[j].opts.size();++k){idx[j]=k;auto&o=gs[j].opts[k];scan(j+1,mod(linear+o.lin,I),square+o.sq);}
  };scan(0,0,0);
  cerr<<id<<" "<<leaves<<" "<<kept<<"\n";
 }
}

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/differential_test.py
# ========================================================================
SOURCES['classification/scripts/differential_test.py'] = (
r'''
from pathlib import Path
from math import gcd,lcm
from fractions import Fraction as Q
from collections import Counter
import json
ROOT=Path(__file__).resolve().parents[1]

def scan(r,epsn=1):
 P=r['P'];V=Q(r['V']);I=r['index'];v=I*V;h=r['chi']-1
 if not h:return None
 for e in range(2,31):
  if not P[e]:continue
  K={}
  for k in range(2,40):
   if not P[k]:continue
   gaps=[j for j in range(k+e+1,len(P),e+1)if P[j]==0]
   if gaps:K[k]=gaps[0]
  def attempt(m,rule):
   degrees=set(K)|{e,m};g=gcd(*degrees)
   pencils=[]
   for k in K:
    if P[k]>=2:pencils.append((k,'full_invariant_system',k,k,2 if h>=2 else 1))
   for a in degrees:
    for b in degrees:
     if a>=b:continue
     if P[gcd(a,b)]==0:
      pencils.append((lcm(a,b),'independent_monomials',a,b,2 if h>=2 and a in K and b in K else 1))
   if m%e==0 and P[m]>1:pencils.append((m,'complement_to_seed',e,m,1))
   if rule=='full'and P[m]>=2:pencils.append((m,'full_invariant_system',m,m,2 if h>=2 else 1))
   for N,why,a,b,nforms in sorted(pencils):
    # Two generic forms independent requires V < 1/14 by CJ; all census rows satisfy that?
    if nforms==2 and V>=Q(1,14):nforms=1
    R=Q(N)*(1-Q(epsn)/(g*v))
    bound=R*(2*R+1)*V
    if R<=0 or bound<2*nforms:
     return {'seed_degree':e,'selected_degree':m,'rule':rule,'full_invariant_gaps':K,
       'gcd_all_degrees':g,'pencil_degree':N,'pencil_kind':why,'pencil_generators_degrees':[a,b],
       'kernel_forms':nforms,'eps_n':epsn,'scaled_volume':str(v),'R':str(R),'bound':str(bound),'required':2*nforms}
  for m in range(2,40):
   if not P[m]:continue
   if m in K:rule='full'
   else:
    dU=P[m]-(1 if m%e==0 else 0)
    if dU<=0:continue
    dQ=P[m+e+1]-(1 if (m+e+1)%e==0 else 0) if m+e+1<len(P) else 99999
    if dQ<=h+dU-2:rule='segre'
    elif m==e+1 and 2*m<len(P) and P[2*m]<=h:rule='adjacent_riccati'
    else:continue
   w=attempt(m,rule)
   if w:return w
 return None


'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/extension_ranks.py
# ========================================================================
SOURCES['classification/scripts/extension_ranks.py'] = (
r'''
"""Necessary fibre-type tests from complete extension and Leray.

Each exclusion has an exact integer witness. Eliminating one fibre type
does not exclude the basket. A basket is marked impossible only if every
possible fibre type has a witness. The separate stable-27 status combines
remaining types with already certified surface-grid branches.
"""
import json,argparse
from pathlib import Path
from fractions import Fraction as Q

def plurigenus_list(row,N):
    I=int(row['index']);V=Q(row['V']);v=I*V;assert v.denominator==1
    v=int(v);chi=int(row['chi']);P=[1,0];ell=0
    basket=[(int(b),int(r),I//int(r)) for b,r in row['basket']]
    for m in range(2,N+1):
        j=m-1
        ell+=sum(w*(j*b%r)*(r-j*b%r) for b,r,w in basket)
        numerator=m*(m-1)*(2*m-1)*v-12*I*(2*m-1)*chi+6*ell
        assert numerator%(12*I)==0
        P.append(numerator//(12*I))
    assert P[:len(row['P'])]==row['P'][:len(P)]
    return P

def necessary_tests(row,N=120,shifted=False):
    de=int(row['delta']);chi=int(row['chi']);P=plurigenus_list(row,N)
    # Square-one surfaces have q=0 and p_g in {0,1,2}; their possible
    # Euler branch is chi(X)<=p_g(F)+1.
    types={'k_ge_2':{'k':2,'chiF':1,'pg':None}}
    if chi<=1:types['10']={'k':1,'chiF':1,'pg':0}
    if chi<=2:types['11']={'k':1,'chiF':2,'pg':1}
    if chi<=3:types['12']={'k':1,'chiF':3,'pg':2}
    extension_tests=[]
    if shifted:
        for m in range(2*(de+1),N+1):
            possible=[l for l in range(2,m//(de+1)+1) if P[m-l*(de+1)]>0]
            if possible:extension_tests.append((m,max(possible)))
    else:extension_tests=[(l*(de+1),l) for l in range(2,N//(de+1)+1)]
    cert={}
    for label,typ in types.items():
        witnesses=[]
        # Do not use l=1: complete extension starts at l=2.
        for m,l in extension_tests:
            floor=l*(l-1)//2*typ['k']+typ['chiF']
            diff=P[m]-P[m-de]
            if diff<floor:
                shift=m-l*(de+1)
                witnesses.append({'method':'complete_extension_shifted' if shift else 'complete_extension','l':l,'m':m,
                     'shift':shift,'P_shift':P[shift],
                     'P_m':P[m],'P_m_minus_delta':P[m-de],
                     'difference':diff,'necessary_lower':floor});break
        if typ['pg'] is not None:
            for k in range(1,(N-1)//de+1):
                m=k*de+1;floor=typ['pg']*k-chi+1
                if P[m]<floor:
                    witnesses.append({'method':'Leray','k':k,'m':m,
                                      'P_m':P[m],'necessary_lower':floor});break
        cert[label]={'excluded':bool(witnesses),'witnesses':witnesses}
    return {'id':row['id'],'chi':chi,'delta':de,'V':row['V'],'I':row['index'],
            'branches':cert,'basket_impossible_by_these_tests':all(t['excluded'] for t in cert.values())}

def combine_with_grid(cert,grid):
    for label,branch in cert['branches'].items():
        gridlabel='k1_non12' if label in ('10','11') else label
        branch['stable27_from_grid']=bool(grid.get('branches',{}).get(gridlabel,{}).get('certified',False))
        branch['closed']=branch['excluded'] or branch['stable27_from_grid']
    cert['stable27_or_impossible']=all(b['closed'] for b in cert['branches'].values())
    return cert


'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/local_classes28.py
# ========================================================================
SOURCES['classification/scripts/local_classes28.py'] = (
r'''
"""Exact range-joined meet-in-the-middle classes; avoids looping over n."""
from bisect import bisect_left,bisect_right
from collections import defaultdict
from math import lcm
from verify_first_pencil import grouped_options,half_assignments

def single_types(B,V,n_max=None,strict=True):
    I=lcm(*(r for b,r in B));v=I*V;assert v.denominator==1;v=int(v)
    if n_max is None:n_max=2*v//3
    assert 0<n_max<I and n_max*n_max+v*n_max<2*I*v
    groups=grouped_options(B,I)
    left=[];right=[];ls=rs=1
    for j in sorted(range(len(groups)),key=lambda t:len(groups[t][3]),reverse=True):
        if ls<=rs:left.append(j);ls*=len(groups[j][3])
        else:right.append(j);rs*=len(groups[j][3])
    buckets=defaultdict(list)
    for a,y,s in half_assignments(groups,right,I):buckets[a].append((y,s))
    keys=sorted(buckets);found=defaultdict(set)
    for a,y,s in half_assignments(groups,left,I):
        lo=(1-a)%I;hi=(n_max-a)%I
        ranges=[(lo,hi)] if lo<=hi else [(lo,I-1),(0,hi)]
        for lower,upper in ranges:
            for key in keys[bisect_left(keys,lower):bisect_right(keys,upper)]:
                n=(a+key)%I
                for z,t in buckets[key]:
                    M=(y+z+n)%(2*I)-n
                    if v*M>n*n or strict and v*M==n*n:continue
                    assignment=[None]*len(groups)
                    for j,opt in zip(left,s):assignment[j]=opt
                    for j,opt in zip(right,t):assignment[j]=opt
                    found[n,M].add(tuple(assignment))
    return I,v,groups,{key:sorted(vals)for key,vals in sorted(found.items())}

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/null_characters.py
# ========================================================================
SOURCES['classification/scripts/null_characters.py'] = (
r'''
"""Pure null-character enumeration inherited from the Round 24 helper.
No historical census driver or geometric claim is executed here.
"""
from collections import defaultdict
from fractions import Fraction as Q
from verify_first_pencil import half_assignments


def null_patterns(groups,I):
    """All grouped assignments with zero linear and square residues."""
    left=[];right=[];ls=rs=1
    for j in sorted(range(len(groups)),key=lambda j:len(groups[j][3]),reverse=True):
        if ls<=rs:left.append(j);ls*=len(groups[j][3])
        else:right.append(j);rs*=len(groups[j][3])
    buckets=defaultdict(list)
    for a,y,s in half_assignments(groups,right,I):buckets[a].append((y,s))
    for a,y,s in half_assignments(groups,left,I):
        for z,t in buckets.get((-a)%I,()):
            if (y+z)%(2*I):continue
            assignment=[None]*len(groups)
            for j,opt in zip(left,s):assignment[j]=opt
            for j,opt in zip(right,t):assignment[j]=opt
            S=sum((Q(sum((b*i%r)*(r-b*i%r) for i in ass),2*r)
                   for ass,(b,r,k,_) in zip(assignment,groups)),Q())
            assert S.denominator==1
            yield int(S),tuple(assignment)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/reconstruct_census.py
# ========================================================================
SOURCES['classification/scripts/reconstruct_census.py'] = (
r'''
"""Complete necessary census for pg=q=0, chi=1,2,3, delta>=8.

The input bound V>=1/420 is retained. Initial basket formulas are CC-I
(3.6)--(3.10); the finite tail argument is reproduced in the report.
Only positive-volume and negative-plurigenus failures prune descendants.
All other necessary tests are filters at a node, not pruning assumptions.
"""
from pathlib import Path
from fractions import Fraction as Q
from functools import lru_cache
from itertools import product
from collections import Counter
from math import gcd, lcm
import json,time,argparse

ROOT=Path(__file__).resolve().parents[1]
(ROOT/"data").mkdir(exist_ok=True)
LIMIT=60
V0=Q(1,420)
@lru_cache(None)
def local(b,r):
    ans=[0,0];z=0
    for m in range(2,LIMIT+1):
        a=((m-1)*b)%r;z+=a*(r-a)
        num=6*z-m*(m-1)*(2*m-1)*b*(r-b)
        assert num%(12*r)==0
        ans.append(num//(12*r))
    return tuple(ans)

def vol(B,chi):
    return 6*chi-sum((Q(b*(r-b),r) for b,r in B),Q())

def ps(B,chi):
    out=[1,0]+[chi*(m*(m-1)*(2*m-1)//2-(2*m-1)) for m in range(2,LIMIT+1)]
    for (b,r),k in Counter(B).items():
        z=local(b,r)
        for m in range(2,LIMIT+1):out[m]+=k*z[m]
    return tuple(out)

def parents(chi,delta7=False):
    roots={}
    choices=product(range(2),range(2),range(2),range(2),range(2,4) if delta7 else range(2))
    for p3,p4,p5,p6,p7 in choices:
        eps=-p3+p4+p5+p6-p7
        if eps<0:continue
        for n5 in range(eps+1):
            tail=eps-n5
            if tail not in (0,2):continue
            for tr in ([0] if not tail else [6,7,8]):
                nsum=n5+bool(tr)
                n2=5*chi-4*p3+p4
                n3=4*chi+2*p3-3*p4+p5
                n4=chi+p3+2*p4-p5-nsum
                e5=2*chi-p3+2*p5-p6-nsum
                if min(n2-e5,n3-e5,n4,e5)<0:continue
                B=tuple(sorted([(1,2)]*(n2-e5)+[(1,3)]*(n3-e5)+[(1,4)]*n4+[(1,5)]*n5+([(1,tr)] if tr else [])+[(2,5)]*e5))
                P=ps(B,chi)
                assert P[2:8]==(0,p3,p4,p5,p6,p7),(chi,B,P[2:8])
                V=vol(B,chi)
                assert 60*V==chi-3*p3+p5+2*p6-n5+(Q(60,tr)-13 if tr else 0)
                assert sum(r for b,r in B)<=26*chi+8
                if V>=V0:roots[B]=(V,P)
    return roots

def passes_products(P):
    positive=[m for m in range(1,LIMIT) if P[m]>0]
    return all(P[a+b]>=P[a]+P[b]-1 for a in positive for b in positive if a<=b and a+b<=LIMIT)

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--delta7',action='store_true');args=ap.parse_args()
    start=time.time();allrows=[];stats=[]
    for chi in ((1,2) if args.delta7 else (1,2,3)):
        roots=parents(chi,args.delta7);todo=[(B,V,P) for B,(V,P) in roots.items()];seen=set(roots)
        visited=0;mrpass=0;productpass=0;records=[]
        while todo:
            B,V,P=todo.pop();visited+=1
            if min(P[2:])<0:continue
            if passes_products(P):
                productpass+=1
                MR=sum((Q(r*r-1,r) for b,r in B),Q())-24*chi
                if MR>=0:
                    mrpass+=1
                    delta=next(m for m in range(2,LIMIT+1) if P[m]>=2)
                    assert delta==7 if args.delta7 else delta>=8
                    e=next(m for m in range(2,LIMIT+1) if P[m]>0)
                    rho=1+max(m for m in range(1,LIMIT+1) if P[m]==0)
                    assert rho+e-1<=LIMIT and all(P[m]>0 for m in range(rho,rho+e))
                    records.append(dict(chi=chi,V=str(V),basket=B,index=lcm(*(r for b,r in B)),P=list(P),e=e,delta=delta,rho0=rho,MR=str(MR)))
            types=sorted(set(B))
            for i,(b,r) in enumerate(types):
                for c,s in types[i+1:]:
                    if abs(b*s-c*r)!=1 or r+s<=5:continue
                    C=list(B);C.remove((b,r));C.remove((c,s));C.append((b+c,r+s));C=tuple(sorted(C))
                    if C in seen:continue
                    seen.add(C)
                    W=V-Q(1,r*s*(r+s))
                    if W<V0:continue
                    a,d,f=local(b,r),local(c,s),local(b+c,r+s)
                    PP=tuple(P[m]-a[m]-d[m]+f[m] if m>=2 else P[m] for m in range(LIMIT+1))
                    assert all(PP[m]<=P[m] for m in range(2,LIMIT+1))
                    todo.append((C,W,PP))
            if visited%10000==0:print('progress',chi,visited,'queue',len(todo),'seen',len(seen),'records',len(records),flush=True)
        records.sort(key=lambda r:(r['delta'],Q(r['V']),r['basket']))
        for i,r in enumerate(records,1):r['id']=f'R26-C{chi}-{i:05}'
        st=dict(chi=chi,level5_roots=len(roots),visited_above_volume=visited,seen_total=len(seen),productpass=productpass,MRpass=mrpass,delta_counts=dict(Counter(r['delta']for r in records)),seconds=round(time.time()-start,3))
        stats.append(st);allrows+=records
        prefix='delta7' if args.delta7 else 'small_pencils'
        (ROOT/f'data/{prefix}_chi{chi}.json').write_text(json.dumps({'scope':'Necessary formal baskets, not existence or a complete stable27 obstruction list','V_min':str(V0),'stats':st,'rows':records},indent=2)+'\n')
        print('DONE',st,flush=True)
    (ROOT/f'data/{prefix}_census_summary.json').write_text(json.dumps({'stats':stats,'total_rows':len(allrows),'seconds':time.time()-start},indent=2)+'\n')

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/torsion_states.py
# ========================================================================
SOURCES['classification/scripts/torsion_states.py'] = (
r'''
"""Independent verification of exhaustive torsion section-state certificates.

No import of the production torsion analyzer or its enumeration algorithm.
Completeness: primary DP counts all ordered null characters. Each supplied
grouped assignment is checked, deduplicated and weighted by its exact number
of permutations. Equality of counts proves exhaustive coverage. Section
dimensions and product conditions are recomputed with Fraction arithmetic.
"""
from pathlib import Path
from collections import Counter, defaultdict
from fractions import Fraction as F
from math import factorial, gcd, comb, prod
from functools import lru_cache
import json

HERE=Path(__file__).resolve().parent
from verify_first_pencil import grouped_options
from null_characters import null_patterns

def factors(n):
    result=[]
    for p in range(2,n+1):
        if p*p>n:break
        if n%p:continue
        exponent=1
        while n%p==0:
            exponent*=p;n//=p
        result.append((p,exponent))
    if n>1:result.append((n,n))
    return result

@lru_cache(None)
def independent_null_count(I,basket):
    """Count ordered assignments; crucially retain contribution multiplicities."""
    local=[]
    for p,power in factors(I):
        mmod=2*power if p==2 else power
        counts={(0,0):1}
        for b,r in basket:
            part=1;rem=r
            while rem%p==0:
                part*=p;rem//=p
            if part==1:continue
            contribution=Counter()
            for i in range(part):
                z=(b*i)%r
                contribution[((I//r)*b*b*i%power,
                              -(I//r)*z*(r-z)%mmod)]+=1
            new=defaultdict(int)
            for (j,M),ways in counts.items():
                for (dj,dM),multiplicity in contribution.items():
                    new[(j+dj)%power,(M+dM)%mmod]+=ways*multiplicity
            counts=dict(new)
        local.append((p,power,mmod,counts.get((0,0),0)))
    # For odd I, each r is odd and M is automatically even.
    return prod(v[3] for v in local),tuple(local)

def Phi(b,r,i):
    s=(b*i)%r
    return F(s*(r-s),2*r)

def canonical_dimensions(row,end):
    V=F(row['V']);chi=int(row['chi'])
    total=F(0);P=[1,int(row['P'][1])]
    for m in range(2,end+1):
        total+=sum((Phi(b,r,m-1) for b,r in row['basket']),F(0))
        z=F(m*(m-1)*(2*m-1),12)*V-(2*m-1)*chi+total
        assert z.denominator==1
        P.append(int(z))
    assert P[:len(row['P'])]==row['P']
    return tuple(P)

class IndependentTwistAnalyzer:
    def __init__(self,row,degree_cap=120,product_cap=24):
        self.row=row;self.cap=degree_cap;self.product_cap=product_cap
        self.I=int(row.get('I',row.get('index')));self.v=int(F(row['V'])*self.I)
        assert F(row['V'])*self.I==self.v
        self.basket=tuple(map(tuple,row['basket']))
        self._P=list(canonical_dimensions(row,2*degree_cap+100))
        groups=grouped_options(self.basket,self.I)
        assignments=[]
        for mass,chars in null_patterns(groups,self.I):
            assignments.append([(b,r,list(c))for c,(b,r,k,opts)in zip(chars,groups)])
        supplied={'grouped_null_assignments':assignments}
        expected_groups=Counter(self.basket)
        seen=set();weighted=0;states={};bad_integrality=0
        for assignment in supplied['grouped_null_assignments']:
            normalized=tuple(sorted((int(b),int(r),tuple(map(int,chars))) for b,r,chars in assignment))
            assert normalized not in seen;seen.add(normalized)
            assert Counter({(b,r):len(chars) for b,r,chars in normalized})==expected_groups
            assert len(normalized)==len(expected_groups)
            J=0;M=0;weight=1;characters=[]
            for b,r,chars in normalized:
                assert tuple(sorted(chars))==chars and all(0<=i<r for i in chars)
                weight*=factorial(len(chars))//prod(factorial(n) for n in Counter(chars).values())
                for i in chars:
                    J+=(self.I//r)*b*b*i
                    z=(b*i)%r;M-=(self.I//r)*z*(r-z)
                    characters.append((b,r,i))
            assert J%self.I==0 and M%(2*self.I)==0
            weighted+=weight
            C=sum((Phi(b,r,i) for b,r,i in characters),F(0))
            assert C.denominator==1
            d2=C/2+sum((Phi(b,r,i+1)-Phi(b,r,1) for b,r,i in characters),F(0))
            D=[None,None,0];correction=F(0);valid=True
            for m in range(3,self.cap+1):
                correction+=sum((Phi(b,r,i+m-1)-Phi(b,r,m-1) for b,r,i in characters),F(0))
                value=self.P(m)-self.P(2)+correction
                if value.denominator!=1:valid=False
                D.append(value)
            if not valid:
                bad_integrality+=1;continue
            key=(C,d2,tuple(D[2:]))
            states[key]=(C,d2,tuple(None if x is None else int(x) for x in D))
        counted,primary=independent_null_count(self.I,self.basket)
        assert weighted==counted,(row['id'],'incomplete null certificates',weighted,counted)
        self.null_count=counted;self.primary_counts=primary;self.grouped_count=len(seen)
        self.states=list(states.values());self.occupancies=[]
        paired=nonnegative=hopf_fail=0
        for C,d2,D in self.states:
            for Ci,d2i,Di in self.states:
                if Ci!=C:continue
                S=2*self.P(2)+d2+d2i
                if S<0 or S.denominator!=1:continue
                paired+=1;S=int(S)
                for A in range(S+1):
                    H=tuple(None if z is None else z+A for z in D)
                    Hi=tuple(None if z is None else z+S-A for z in Di)
                    if min(H[2:]+Hi[2:])<0:continue
                    nonnegative+=1
                    violation=any(H[m]>0 and Hi[n]>0 and H[m]+Hi[n]-1>self.P(m+n)
                                  for m in range(2,product_cap+1) for n in range(2,product_cap+1))
                    if violation:hopf_fail+=1;continue
                    self.occupancies.append((H,Hi))
        assert self.occupancies
        self.stats={'ordered_null_assignments':counted,'weighted_certificate_assignments':weighted,
                    'grouped_null_assignments':len(seen),'primary_null_counts':primary,
                    'distinct_section_states':len(self.states),'paired_states':paired,
                    'nonnegative_occupancies':nonnegative,'hopf_rejected_occupancies':hopf_fail,
                    'admissible_occupancies':len(self.occupancies),'integrality_rejected_states':bad_integrality,
                    'maximum_twisted_P2':max(h[2] for h,hi in self.occupancies)}

    def P(self,m):
        if m>=len(self._P):self._P=list(canonical_dimensions(self.row,m+50))
        return self._P[m]

    def check(self,*,j,a,theta,kind,Pa):
        g=gcd(self.v,j);p=j//g;q=self.v//g
        if kind=='pencil':required=q+1
        else:
            d=3 if kind=='image3' else 2
            required=max(q*(Pa-1)+1,comb(q+d,d))
        c=q*a-theta*p
        assert c>=0
        if p>self.cap or (theta==1 and c>self.cap):
            return {'allowed':True,'reason':'outside verified finite range','p':p,'q':q,'required_rank':required}
        if p==1:
            bound=max(H[2] for H,Hi in self.occupancies)
            return {'allowed':2*required-1<=bound,'p':p,'q':q,'required_rank':required,'maximum_H2':bound}
        rejected=Counter()
        for H,Hi in self.occupancies:
            if H[p]<required:rejected['moving_rank']+=1;continue
            if theta==1 and c==0 and self.P(p)<required:
                rejected['zero_degree_fixed_part']+=1;continue
            if theta==1 and c>=2 and Hi[c]==0:
                rejected['same_inverse_fixed_part']+=1;continue
            if any(H[m]>0 and theta*(H[m]-1)+1>self.P(c+theta*m) for m in range(2,self.product_cap+1)):
                rejected['fixed_part_product']+=1;continue
            return {'allowed':True,'p':p,'q':q,'required_rank':required,'fixed_degree':c,
                    'moving_dimension':H[p],'inverse_fixed_dimension':Hi[c] if theta==1 and c>=2 else None}
        return {'allowed':False,'p':p,'q':q,'required_rank':required,'fixed_degree':c,'rejection_counts':dict(rejected)}

    def summary(self):
        return dict(self.stats,method='independent primary counts + weighted completeness + Fraction RR and products')

TwistAnalyzer=IndependentTwistAnalyzer

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/verify_first_cuts.py
# ========================================================================
SOURCES['classification/scripts/verify_first_cuts.py'] = (
r'''
"""Fresh necessary inequalities on the 65 equality baskets with chi=2."""
from pathlib import Path
from fractions import Fraction as Q
from collections import Counter
from math import comb
import json
from extension_ranks import necessary_tests,plurigenus_list
from differential_test import scan

ROOT=Path(__file__).resolve().parents[1]

def profile_test(row,P,m):
    V=Q(row['V']);v=V*row['index'];h=row['chi']-1
    U={ell:P[ell*(m+1)]-P[ell*(m+1)-m]for ell in (2,3,4)}
    survivors=[]
    for theta in range(1,m):
        R=Q(m,theta);bound=R*(1+R)**2*V;u=R*(1+R)*V
        for k in range(1,int(bound)+1):
            if u<1 and Q(k)+Q(1,3)>bound:continue
            for p in range(k//2+3):
                if P[m+1]==0 and p>h:continue
                for q in range(p+1):
                    if q==0 and p<h or q>0 and k<2*p:continue
                    if p<h and (k<2 or k>R*(1+2*R)*V):continue
                    B={ell:ell*(ell-1)//2*k+1+p-q for ell in U}
                    if any(theta*B[ell]>U[ell]for ell in U):continue
                    rho=h if q==0 else 0
                    repeated=any(U[ell]<theta*B[ell]+max(0,P[m+1]-theta*p+rho)for ell in U)
                    if repeated:
                        R1=Q(m-2/v,theta)
                        if R1<=0:continue
                        bound1=R1*(1+R1)**2*V;u1=R1*(1+R1)*V
                        if k>bound1 or u1<1 and Q(k)+Q(1,3)>bound1:continue
                        if p<h and k>R1*(1+2*R1)*V:continue
                    survivors.append([theta,k,p,q,repeated])
    return dict(m=m,U=U,survivors=survivors)

def work(row):
    P=plurigenus_list(row,120);V=Q(row['V']);witnesses=[]
    for a in range(2,61):
        if P[a]>=3 and V<Q(2*P[a]-3,a*(a+1)**2):
            witnesses.append(dict(method='complete_system',a=a,P=P[a],floor=str(Q(2*P[a]-3,a*(a+1)**2))));break
    for a in range(2,31):
        if P[a]<3:continue
        floor=Q((P[a]-1)**3,a*(a+P[a]-1)**2)
        if V>=floor:continue
        for k in range(2,61//a):
            bound=comb(k+2,2)+(P[a]-3)*comb(k+1,2)
            if P[k*a]<bound:
                witnesses.append(dict(method='Hilbert_pencil',a=a,k=k,P_a=P[a],P_ka=P[k*a],bound=bound,volume_floor=str(floor)));break
        else:continue
        break
    ex=necessary_tests(row,120,True)
    if ex['basket_impossible_by_these_tests']:witnesses.append(dict(method='extension',certificate=ex))
    if d:=scan(row):witnesses.append(dict(method='differential',certificate=d))
    for m in range(row['delta'],21):
        if P[m]<2:continue
        a=profile_test(row,P,m)
        if not a['survivors']:
            witnesses.append(dict(method='surface_profile',certificate=a));break
    return dict(id=row['id'],basket=row['basket'],chi=2,V=row['V'],index=row['index'],e=row['e'],delta=row['delta'],witnesses=witnesses)

if __name__=='__main__':
    rows=[r for r in json.loads((ROOT/'data/small_pencils_chi2.json').read_text())['rows']if Q(r['V'])==Q(1,420)]
    assert len(rows)==65
    result=[work(r)for r in rows]
    summary=dict(total=65,closed=sum(bool(a['witnesses'])for a in result),method_counts=dict(Counter(w['method']for a in result for w in a['witnesses'])),rows=result)
    (ROOT/'data/first_cuts.json').write_text(json.dumps(summary,indent=2)+'\n')
    print({k:v for k,v in summary.items()if k!='rows'})
    print('Remaining:',[a['id']for a in result if not a['witnesses']])

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/verify_first_pencil.py
# ========================================================================
SOURCES['classification/scripts/verify_first_pencil.py'] = (
r'''
"""Pure grouped-character and subset-matching helpers inherited from Round 24.
Only these arithmetic functions are retained; historical main routines and
historical geometric claims are not executed by Round 28.
"""
from collections import Counter
from functools import lru_cache
from itertools import combinations_with_replacement, product


def grouped_options(B,I):
    groups=[]
    for (b,r),k in sorted(Counter(B).items()):
        opts=[]
        for s in combinations_with_replacement(range(r),k):
            linear=(I//r)*b*b*sum(s)%I
            square=-(I//r)*sum((b*i%r)*(r-b*i%r) for i in s)%(2*I)
            opts.append((linear,square,s))
        groups.append((b,r,k,opts))
    return groups

def half_assignments(groups, positions, I):
    for opts in product(*(groups[j][3] for j in positions)):
        yield (sum(o[0] for o in opts)%I,
               sum(o[1] for o in opts)%(2*I),
               tuple(o[2] for o in opts))

@lru_cache(None)
def dot_residues(A,C,r):
    """Bipartite matching DP by subsets; independent of Yu's multiset recursion."""
    k=len(A)
    dp={0:{0}}
    for i in range(k):
        nxt={}
        for mask,vals in dp.items():
            for j in range(k):
                if mask>>j&1:continue
                key=mask|(1<<j)
                target=nxt.setdefault(key,set())
                target.update((s+A[i]*C[j])%r for s in vals)
        dp=nxt
    return tuple(sorted(dp[(1<<k)-1]))

def mixed_residues(A,C,groups,I):
    out={0}
    for a,c,(b,r,k,_) in zip(A,C,groups):
        coeff=(I//r)*b*b
        out={(v+coeff*t)%I for v in out for t in dot_residues(a,c,r)}
    return out

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/verify_torsion_states.py
# ========================================================================
SOURCES['classification/scripts/verify_torsion_states.py'] = (
r'''
from pathlib import Path
from fractions import Fraction as Q
from collections import Counter
import json,time
from torsion_states import IndependentTwistAnalyzer

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'data/torsion'
OUT.mkdir(exist_ok=True)

if __name__=='__main__':
    targets={a['id']for a in json.loads((ROOT/'data/first_cuts.json').read_text())['rows']if not a['witnesses']}
    rows=[a for a in json.loads((ROOT/'data/small_pencils_chi2.json').read_text())['rows']if a['id']in targets]
    result=[]
    for row in rows:
        t=time.time();a=IndependentTwistAnalyzer(row)
        raw=[dict(H=list(H[2:]),inverse=list(Hi[2:]))for H,Hi in a.occupancies]
        filtered=[]
        for i,(H,Hi) in enumerate(a.occupancies):
            if any(HH[m]>0 and row['P'][l]>0 and HH[m+l]<HH[m]+row['P'][l]-1
                for HH in (H,Hi)for m in range(2,25)for l in range(2,25)):
                continue
            filtered.append(i)
        out=dict(id=row['id'],basket=row['basket'],index=row['index'],chi=row['chi'],V=row['V'],
                 degree_cap=120,product_cap=24,stats=a.stats,occupancies=raw,canonical_multiplication_survivors=filtered,
                 seconds=time.time()-t)
        (OUT/(row['id']+'.json')).write_text(json.dumps(out,indent=2)+'\n')
        print(row['id'],a.stats['admissible_occupancies'],'canonical filter',len(filtered),'seconds',round(time.time()-t,2),flush=True)
        result.append(dict(id=row['id'],raw=a.stats['admissible_occupancies'],filtered=len(filtered),stats=a.stats))
    (ROOT/'data/torsion_summary.json').write_text(json.dumps(result,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/scripts/verify_two_forms.py
# ========================================================================
SOURCES['classification/scripts/verify_two_forms.py'] = (
r'''
"""Necessary two-form character tests for the equality census.

Every residue is integral.  No inherited geometric status is read.
The mathematical bounds and their scope are proved in the manuscript.
"""
from pathlib import Path
from fractions import Fraction as Q
from itertools import combinations_with_replacement, product
from collections import Counter
from concurrent.futures import ProcessPoolExecutor
import json,time
from local_classes28 import single_types
from verify_first_pencil import mixed_residues
from null_characters import null_patterns

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'data'/'two_forms'
OUT.mkdir(exist_ok=True)

def null_cap(B,I):
    # (linear residue, square residue) -> maximum correction numerator.
    states={(0,0):0}
    for b,r in B:
        opts=[((I//r)*b*b*i % I,(I//r)*(b*i%r)*(r-b*i%r)) for i in range(r)]
        nxt={}
        for (a,s),value in states.items():
            for aa,z in opts:
                key=((a+aa)%I,(s+z)%(2*I))
                nxt[key]=max(nxt.get(key,-1),value+z)
        states=nxt
    value=states[(0,0)]
    assert value%(2*I)==0
    return value//(2*I)

def work(row):
    start=time.time(); B=tuple(map(tuple,row['basket'])); V=Q(row['V'])
    I=row['index'];v=int(I*V); deg3=row['P'][3]>0
    nmax=3*v//2 if deg3 else 2*v//3
    if nmax==0: groups=[];typ={}
    else: ii,vv,groups,typ=single_types(B,V,n_max=nmax); assert (ii,vv)==(I,v)
    pairs=[];positive=None;checks=0
    if not deg3:
        for (n,M),(m,N) in combinations_with_replacement(typ,2):
            hs={h for h in range(min(n+M,m+N)+1)
                if m*m*M+n*n*N!=2*n*m*h and
                (n*n-v*M)*(m*m-v*N)-(n*m-v*h)**2>=0}
            if not hs:continue
            residues=set()
            for A,C in product(typ[n,M],typ[m,N]):
                checks+=1;residues.update(hs.intersection(mixed_residues(A,C,groups,I)))
                if any((n*n-v*M)*(m*m-v*N)-(n*m-v*h)**2>0 for h in residues):break
            for h in sorted(residues):
                det=(n*n-v*M)*(m*m-v*N)-(n*m-v*h)**2
                pairs.append([n,M,m,N,h,det])
                if det>0:positive=pairs[-1]
            if positive:break
    cap=None; all_null_counts={};compatible_counts={}
    if deg3:
        if row['P'][5]==1 and row['P'][9]<=2:
            outcome='commuting_cubic_quintic'
        else:
            assert not typ
            outcome='effective_cubic_empty'
    elif not pairs: outcome='no_pair'
    elif not positive:
        cap=null_cap(B,I)
        if cap>5:
            counts=Counter();allcounts=Counter()
            for S,T in null_patterns(groups,I):
                allcounts[S]+=1
                admitted={key:[A for A in vals if 0 in mixed_residues(A,T,groups,I)]for key,vals in typ.items()}
                for n,M,m,N,h,det in pairs:
                    if any(h in mixed_residues(A,C,groups,I)for A,C in product(admitted[n,M],admitted[m,N])):
                        counts[S]+=1;break
            assert counts
            cap=max(counts);all_null_counts=dict(sorted(allcounts.items()));compatible_counts=dict(sorted(counts.items()))
        outcome='coplanar_cover' if cap<=5 else 'unresolved'
    else: outcome='unresolved'
    result=dict(id=row['id'],basket=row['basket'],V=row['V'],chi=3,I=I,v=v,
        P3=row['P'][3],nmax=nmax,single_types=[dict(n=n,M=M,assignments=len(s))for(n,M),s in typ.items()],
        pairs=pairs,positive=positive,null_cap=cap,all_null_counts=all_null_counts,compatible_null_counts=compatible_counts,
        conclusion=outcome,checks=checks,seconds=time.time()-start)
    (OUT/(row['id']+'.json')).write_text(json.dumps(result,indent=2)+'\n')
    return result

if __name__=='__main__':
    rows=json.loads((ROOT/'data/small_pencils_chi3.json').read_text())['rows']
    eq=[r for r in rows if Q(r['V'])==Q(1,420)]
    cover=[r for r in rows if Q(r['V'])==Q(1,210) and r['P'][2:8]==[0,0,1,0,0,1] and r['P'][13]==0]
    assert len(eq)==283 and len(cover)==2
    (ROOT/'data/octic_cover_two_rows.json').write_text(json.dumps(cover,indent=2)+'\n')
    result=[]
    with ProcessPoolExecutor(max_workers=4) as pool:
        for a in pool.map(work,eq+cover):
            result.append(a)
            if len(result)%25==0 or len(result)==len(eq)+len(cover):
                print(len(result),dict(Counter(x['conclusion']for x in result)),flush=True)
    summary=dict(equality_count=len(eq),cover_count=len(cover),counts=dict(Counter(x['conclusion']for x in result[:len(eq)])),rows=result)
    (ROOT/'data/two_forms_summary.json').write_text(json.dumps(summary,indent=2)+'\n')

'''[1:-1]
)


==> anc/exclusions.py <==
"""Visible source registry: exclusions (62 retained program units).

Each SOURCES entry preserves a legacy path. Edit inside its visible raw string.
The launcher recreates dependencies in a temporary tree only when requested.
Importing this module defines source text; it does not run the algorithms.
"""

SOURCES = {}


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c1825_k3_floor.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c1825_k3_floor.py'] = (
r'''
"""Exact independent arithmetic for the C1825 floor18 refinement.

This script proves necessary numerical reductions. Geometry is stated in
c1825_k3_floor.tex. No row is classified as nonexistent by this audit.
"""
from pathlib import Path
from fractions import Fraction as Q
from hashlib import sha256
import json
import sys

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "independent"))
from independent_torsion import IndependentTwistAnalyzer
from independent_weil_rr import residues


def ade_denominator_rank(prime_powers):
    """Necessary denominator cover; overcounts possible correction norms."""
    types = [("A" + str(r), r, r + 1) for r in range(1, 20)]
    # The norm denominator of a spin class divides 4; allowing 4 at
    # every D_r only enlarges the set, which is safe for a lower bound.
    types += [("D" + str(r), r, 4) for r in range(4, 20)]
    types += [("E6", 6, 3), ("E7", 7, 2), ("E8", 8, 1)]
    masks = [(name, rank, sum(1 << i for i, pp in enumerate(prime_powers)
                              if denominator % pp == 0))
             for name, rank, denominator in types]
    goal = (1 << len(prime_powers)) - 1
    dp = {0: (0, [])}
    for _ in range(len(prime_powers)):
        old = dict(dp)
        for mask, (cost, witness) in old.items():
            for name, rank, cover in masks:
                new = mask | cover
                if new == mask:
                    continue
                if cost + rank < dp.get(new, (1000, []))[0]:
                    dp[new] = (cost + rank, witness + [name])
    return {"required_prime_powers": prime_powers,
            "minimum_rank_even_in_enlarged_superset": dp[goal][0],
            "minimum_rank_witness": dp[goal][1], "K3_root_rank_maximum": 19}


def main():
    source = HERE / "c1825_input.json"
    row = json.loads(source.read_text())
    key = json.dumps([row["chi"], str(Q(row["V"])), sorted(row["basket"])],
                     separators=(",", ":"))
    assert sha256(key.encode()).hexdigest() == row["full_key_sha256"] == \
        "6f9084b096a45d1ac8ad845019f59236e6365df45949b840f0de25e3eb9842d7"
    assert row["I"] == 5460 and Q(row["v"]) == 13 and Q(row["V"]) == Q(1, 420)
    a = IndependentTwistAnalyzer(row)
    assert len(a.occupancies) == 5
    stage1, stage1_rejections = [], []
    for i, pair in enumerate(a.occupancies):
        bad = next(((orientation, H[4], H[13])
                    for orientation, H in enumerate(pair)
                    if H[4] > 0 and H[4] + a.P(9) - 1 > H[13]), None)
        if bad is None:
            stage1.append(i)
        else:
            stage1_rejections.append({"occupancy": i, "witness": bad})
    assert stage1 == [0, 1, 4]
    assert max(H[6] for i in stage1 for H in a.occupancies[i]) == 1
    stage2, stage2_rejections = [], []
    for i in stage1:
        bad = next(((orientation, H[2], H[4])
                    for orientation, H in enumerate(a.occupancies[i])
                    if H[2] > 0 and H[4] > 0 and H[2] + H[4] - 1 > 1), None)
        if bad is None:
            stage2.append(i)
        else:
            stage2_rejections.append({"occupancy": i, "witness": bad})
    assert stage2 == [0]
    assert all(H[m] == a.P(m) for H in a.occupancies[0] for m in range(2, 121))
    assert a.P(2) == 0
    I, v = 5460, 13
    basket = tuple(map(tuple, row["basket"]))
    states = [(n, M) for n in range(1, 19) for M in range(-n, n*n // v + 1)
              if M % (2*I) in residues(I, basket, n)]
    assert states == [(7, -7), (13, 13), (15, -15), (18, -2)]
    ade = [ade_denominator_rank(pp) for pp in ([4, 3, 5, 13], [4, 7, 13])]
    assert all(x["minimum_rank_even_in_enlarged_superset"] == 21 for x in ade)
    assert Q(7, I) == Q(1, 780) and Q(15, I) == Q(1, 364)
    first = [(j, M) for j in range(1, 118) for M in range(0, j*j // v + 1)
             if M % (2*I) in residues(I, basket, j)
             and 3*(j+M)**2 >= 4*j*I]
    assert min(j for j, M in first) == 102
    assert 3*(117+1053)**2 < 7*117*I
    assert 117 - 102 == 15 < 18 and 2*102 > 10*13
    assert [a.P(m) for m in [9, 10, 11, 20]] == [2, 2, 2, 6]
    out = {"audit": "PASS", "id": row["id"], "full_key_sha256": row["full_key_sha256"],
           "input_sha256": sha256(source.read_bytes()).hexdigest(),
           "torsion_completeness": a.summary(), "stage1_survivors": stage1,
           "stage1_rejections": stage1_rejections, "stage2_survivors": stage2,
           "stage2_rejections": stage2_rejections, "raw_visible_states_n_le18": states,
           "ADE_denominator_rank_obstructions": ade, "proved_visible_floor": 18,
           "necessary_first9_states_before_other_filters": first,
           "minimum_first9_scaled_degree": 102, "maximum_first9_fixed_degree": 15,
           "trace_residue_rank_upper_bound": 1,
           "conclusion": "The full fixed support of the first9K pencil is invisible; 10K factors through the same connected pencil with moving multiplicity one. Whole-row nonexistence is NOT asserted."}
    (HERE / "c1825_k3_floor_audit.json").write_text(json.dumps(out, indent=2) + "\n")
    print("PASS: C1825 visible floor7 ->18; first9 fixed support invisible; no whole-row N.")


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c1825_same_pencil_pairs.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c1825_same_pencil_pairs.py'] = (
r'''
"""Exploratory exact coupled-prime audit after the proved C1825 floor18.

Every local assignment is enumerated.  The Hodge-mass relation is
imposed only when the two-prime Hodge determinant is zero.
No classification label is changed by this script.
"""
from pathlib import Path
from itertools import product
from collections import Counter
from math import prod
from hashlib import sha256
from fractions import Fraction as Q
import json
import time
import sys

HERE = Path(__file__).resolve().parent
source = HERE / 'c1825_input.json'
row = json.loads(source.read_text())
I, v = 5460, 13
B = tuple(map(tuple, row['basket']))
sys.path.insert(0, str(HERE / 'independent'))
from independent_torsion import IndependentTwistAnalyzer
twists = IndependentTwistAnalyzer(row)
H, Hi = twists.occupancies[0]
mass = {int(C) for C, d2, shifts in twists.states
        if all(H[m] == H[2]+shifts[m] for m in range(2, twists.cap+1))}
assert mass == {0} and H[2] == Hi[2] == 0
Fstates = {tuple(x) for x in json.loads((HERE / 'c1825_k3_floor_audit.json').read_text())
           ['necessary_first9_states_before_other_filters']}
linear = [[I//r*b*b*i for i in range(r)] for b, r in B]
square = [[-I//r*((b*i) % r)*(r-(b*i) % r) for i in range(r)] for b, r in B]
F, T = [], []
count = 0
started = time.monotonic()
for chars in product(*(range(r) for b, r in B)):
    count += 1
    n = sum(a[i] for a, i in zip(linear, chars)) % I
    if not (18 <= n <= 28 or 102 <= n <= 117):
        continue
    M0 = sum(a[i] for a, i in zip(square, chars)) % (2*I)
    if n >= 102 and (n, M0) in Fstates:
        # An individual Hodge equality descends to (n/v)K; its
        # Hodge mass must equal the actual lambda(F)=9 lambda(K).
        if n*n != v*M0 or n == 117:
            F.append((n, M0, chars))
    if 18 <= n <= 28:
        for M in range(-n, n*n//v + 1):
            if M % (2*I) == M0 and (n, M) != (26, 52):
                T.append((n, M, chars))
assert count == prod(r for b, r in B) == 851760
print('ordered assignments', count, 'F chars', len(F), 'T chars', len(T),
      'seconds', round(time.monotonic()-started, 2), flush=True)
states = Counter()
strict = Counter()
labelled = []
tested = 0
for j, M, fc in F:
    delta_f = j*j-v*M
    for n, N, tc in T:
        if j+n > 130:
            continue
        tested += 1
        # Polarization of the square residue independently gives 2l.
        sq_sum = sum(-I//r*((b*(fi+ti)) % r)*(r-(b*(fi+ti)) % r)
                     for (b, r), fi, ti in zip(B, fc, tc)) % (2*I)
        twice_mixed = (sq_sum-M-N) % (2*I)
        assert twice_mixed % 2 == 0
        ell = twice_mixed//2
        if ell > min(9*n, 10*n-N, 10*j-M):
            continue
        delta_t = n*n-v*N
        cross = j*n-v*ell
        det = delta_f*delta_t-cross*cross
        if det < 0:
            continue
        if det == 0 and (13-n)*delta_f != (117-j)*cross:
            continue
        key = (j, M, n, N, ell)
        states[key] += 1
        if det > 0:
            strict[key] += 1
        labelled.append({'F_chars': fc, 'T_chars': tc, 'j': j, 'M': M,
                         'n': n, 'N': N, 'ell': ell,
                         'determinant': det})
assert states == {(102,768,28,28,252): 1,
                  (110,920,20,20,180): 2,
                  (103,773,20,20,180): 2}
assert not strict
binary = []
for chars in product((0, 1), repeat=len(B)):
    n = sum(I//r*b*b*i for (b,r),i in zip(B,chars)) % I
    binary.append((chars,n))
assert len(binary) == 512
assert not any(n in (20,28) for chars,n in binary)
assert sorted({n % 13 for chars,n in binary}) == [0,1,12]
assert [(I//r*b*b)%13 for b,r in B if r == 13] == [12,1]
assert Q(28,13) < 3 and Q(1,210) < Q(1,14)
assert row['P'][22]-row['P'][12] == 4 < 1+1+row['P'][11]+1 == 5
# Type C null vector and actual remainder intersections.
j,M,n,N,ell = 103,773,20,20,180
assert j+2*n-11*v == 0
assert M+4*N+121*v+4*ell-22*j-44*n == 0
assert 130-j-n == 7
assert 10*n-ell-N == 0
out = {'audit': 'PASS', 'scope': 'Exact arithmetic for the same-pencil exclusion; geometry is stated separately',
       'id': row['id'], 'input_sha256': sha256(source.read_bytes()).hexdigest(),
       'floor_receipt_sha256': sha256((HERE / 'c1825_k3_floor_audit.json').read_bytes()).hexdigest(),
       'surviving_torsion_profile_compatible_masses': [0],
       'ordered_assignments': count, 'first_prime_assignments': len(F),
       'second_prime_assignments': len(T), 'budget_compatible_pairs_tested': tested,
       'single_F_types': sorted(Counter((j, M) for j, M, fc in F).items()),
       'single_T_types': sorted(Counter((n, N) for n, N, tc in T).items()),
       'surviving_types': [{'j': j, 'M': M, 'n': n, 'N': N, 'ell': ell,
                            'assignments': c, 'strict_assignments': strict[(j,M,n,N,ell)]}
                           for (j,M,n,N,ell), c in sorted(states.items())],
       'labelled_survivors': labelled,
       'individual_Hodge_mass_F': 'If j^2=13M then j=117',
       'reduced_tenth_trace': {'available_dimension': 4, 'required_dimension': 5},
       'torsion_cover_bounds': {'N_ge3_necessary_upper': str(Q(28,13)),
                               'N2_volume': str(Q(1,210)),
                               'N2_rank_two_forms_required_volume': str(Q(1,14))},
       'type_C_null_and_remainder': {'null_divisor': 'F+2T-11K=T-J-K',
                                     'scaled_degree_J': 7, 'scaled_KTJ': 0},
       'binary_characters': {'assignments': len(binary),
                             'allowed_mod13': [0,1,12],
                             'target_mod13': 20%13,
                             'solutions_at_n20': 0, 'solutions_at_n28': 0},
       'hodge_mass_imposed_only_at_determinant_zero': True}
(HERE / 'c1825_same_pencil_pairs_audit.json').write_text(json.dumps(out, indent=2)+'\n')
print('surviving types', dict(states), 'strict', dict(strict),
      'seconds', round(time.monotonic()-started, 2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c1826_canonical_twist.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c1826_canonical_twist.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact receipt for C1826 canonical-twist multiplication."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
row = next(r for r in json.loads(INPUT.read_text())["rows"] if r["id"] == "R26-C2-01826")
assert row["I"] == 420 and row["v"] == "1" and row["V"] == "1/420"
assert all(row["P"][m] == 0 for m in range(1, 6))
assert row["P"][6] == row["P"][7] == row["P"][8] == 1 and row["P"][14] == 2
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 3
survivors = []
failures = []
for i, (H, Hi) in enumerate(a.occupancies):
    bad = [(name, Z[2], Z[8]) for name, Z in (("tau", H), ("inverse", Hi))
           if Z[2] > Z[8]]
    if bad:
        assert len(bad) == 1 and bad[0][1:] == (1, 0)
        failures.append({"occupancy": i, "orientation": bad[0][0],
                         "H2": 1, "P6": 1, "H8": 0})
    else:
        survivors.append((H, Hi))
assert len(failures) == 2 and len(survivors) == 1
H, Hi = survivors[0]
assert all(H[m] == Hi[m] == a.P(m) for m in range(2, 121))
assert all(H[m] == Hi[m] == 0 for m in range(2, 6))
basket = tuple(map(tuple, row["basket"]))
prime_states = []
for n in range(1, 6):
    rr = set(residues(420, basket, n))
    for M in range(-n, n*n + 1):
        if M % 840 in rr:
            prime_states.append((n, M))
assert prime_states == [(n, n*n) for n in range(1, 6)]
out = {
    "audit": "PASS", "id": row["id"], "key": row["full_key_sha256"],
    "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Exact arithmetic for the proved canonical-twist/visible-adjunction exclusion.",
    "torsion_completeness": a.summary(), "canonical_multiplication_failures": failures,
    "remaining_occupancies": 1, "twisted_degrees_2_to_5": [0, 0, 0, 0],
    "small_visible_prime_states": prime_states, "visible_scaled_degree_floor": 6,
    "P6": 1, "P7": 1, "P14": 2, "geometrically_required_P14": 3,
}
OUT = Path(__file__).with_name("c1826_canonical_twist_independent_audit.json")
OUT.write_text(json.dumps(out, indent=2) + "\n")
print("PASS: C1826, both noncanonical torsion occupancies fail H2*R6->H8; floor6, P14=2<3.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2068_moving_koszul.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2068_moving_koszul.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact arithmetic for the C2068 moving-torsion Koszul proof.

The geometric repeated-fixed-prime interface is explicitly recorded;
the conservative first-system RR superset alone does not remove j=9.
Only the original 474 paired profiles are used for torsion arithmetic.
"""
from pathlib import Path
from hashlib import sha256
from fractions import Fraction as Q
import json
import sys

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / 'chi2_equality_input.json'
sys.path.insert(0, str(ROOT / 'independent'))
from independent_torsion import IndependentTwistAnalyzer
from independent_weil_rr import residues

row = next(r for r in json.loads(INPUT.read_text())['rows']
           if r['id'] == 'R26-C2-02068')
assert row['I'] == 420 and row['v'] == '1' and row['V'] == '1/420'
B = tuple(map(tuple, row['basket']))
a = IndependentTwistAnalyzer(row)
P = a.P
assert len(a.occupancies) == 474
assert a.null_count == 5184 and a.grouped_count == 100
assert {m: P(m) for m in (2, 4, 5, 6, 7, 9, 10, 11, 12, 13, 16, 22)} == {
    2: 0, 4: 1, 5: 1, 6: 1, 7: 0, 9: 1, 10: 2, 11: 1,
    12: 3, 13: 1, 16: 3, 22: 6}
assert Q(5*6*6, 420) == Q(3, 7) < 1
assert Q(10*11*11, 420) == Q(121, 42) < 3
assert Q(10*21, 420) == Q(1, 2) < 1
profiles = [(k, p, q) for k in (1, 2) for p in range(1, 5)
            for q in range(p+1)
            if k >= 2*p-4 and (q == 0 or k >= 2*p)
            and k+1+p-q <= P(22)-P(12)]
assert profiles == [(1, 1, 0), (2, 1, 1)]
residue_rank = min(P(11), P(10)-1)
assert residue_rank == 1
assert P(22)-P(12)-3 == 0 < residue_rank-1+1

# The retained visible-repeat theorem supplies the scaled fixed cost2.
# The subsequent exact regular moving lattice is independently replayed.
regular = [(j, M) for j in range(1, 9) for M in range(j*j+1)
           if M % 840 in residues(420, B, j)
           and 3*(j+M)**2 >= 4*j*420]
assert regular == [(8, 64)]
assert all(3*(j+j*j)**2 < 7*j*420 for j in range(1, 10))
assert P(16)-P(12) == 0 < P(6)-P(2) == 1

linked = [(i, H, Hi) for i, (H, Hi) in enumerate(a.occupancies)
          if H[8] >= 2 and Hi[2] >= 1]
assert len(linked) == 5
survivors = [(i, H, Hi) for i, H, Hi in linked
             if Hi[8]-Hi[4] <= P(16)-P(12)]
assert len(survivors) == 1
index, H, Hi = survivors[0]
assert index == 164
assert [(m, H[m], Hi[m]) for m in (2, 4, 5, 6, 7, 8, 9, 13)] == [
    (2, 1, 1), (4, 0, 1), (5, 0, 0), (6, 1, 1),
    (7, 1, 1), (8, 2, 1), (9, 0, 1), (13, 2, 1)]
mass = {C for C, d2, D in a.states
        if all(D[m] == H[m]-H[2] for m in range(2, 121))}
inverse_mass = {C for C, d2, D in a.states
                if all(D[m] == Hi[m]-Hi[2] for m in range(2, 121))}
assert mass == inverse_mass == {2}
assert H[6] == Hi[6] == 1 and P(7) == 0  # excludes both H1 translates

# H2(tau)*H7(tau) and H2(-tau)^2 constrain the actual double class.
assert H[2] > 0 and H[7] > 0 and Hi[2] > 0
double_candidates = [(i, J, Ji) for i, (J, Ji) in enumerate(a.occupancies)
                     if J[9] >= 1 and Ji[4] >= 1]
assert double_candidates
assert all(J[13]-J[9] <= 1 for i, J, Ji in double_candidates)
assert max(J[13]-J[9] for i, J, Ji in double_candidates) == 1
bad_gap = [i for i, (J, Ji) in enumerate(a.occupancies) if J[13]-J[9] > 1]
assert len(bad_gap) == 87
assert all(a.occupancies[i][0][9] == 0 or a.occupancies[i][1][4] == 0 for i in bad_gap)

bound_zero = P(13)-Hi[5]-P(9)
bound_double = max(J[13]-H[5]-J[9] for i, J, Ji in double_candidates)
assert bound_zero == 0 and bound_double == 1
assert 2*row['chi']-2 == 2 > bound_zero+bound_double

out = {
    'audit': 'PASS', 'id': row['id'], 'full_key_sha256': row['full_key_sha256'],
    'input_sha256': sha256(INPUT.read_bytes()).hexdigest(),
    'scope': 'Exact arithmetic conditional on the explicit retained complete-system trace interface.',
    'surface_profiles': profiles,
    'repeated_fixed_prime': {
        'whole_member_difference': P(22)-P(12), 'surface_P2': 3,
        'generic_residue_rank_lower_bound': residue_rank,
        'trace_deficit': 0, 'required_correction': 1, 'scaled_fixed_cost': 2,
        'essential_interface': 'Retained visible-repeat trace theorem; same data as accepted C2076.'
    },
    'regular_moving_states_after_trace_cost': regular,
    'irregular_branch_forces_j10': True,
    'fixed_free_quotient_contradiction': {'source': 1, 'target': 0},
    'torsion_completeness': a.summary(),
    'linked_occupancy_indices': [i for i, H, Hi in linked],
    'unique_moving_occupancy': index,
    'selected_H2_to24': list(H[2:25]),
    'selected_inverse_H2_to24': list(Hi[2:25]),
    'compatible_mass': [2],
    'actual_double_conditions': ['J9 >= 1 from H2(tau)*H7(tau)',
                                 'J_inverse4 >= 1 from H2(-tau)^2'],
    'double_candidate_indices': [i for i, J, Ji in double_candidates],
    'double_candidate_count': len(double_candidates),
    'bad_gap_profiles_eliminated': len(bad_gap),
    'maximum_double_H13_minus_H9': 1,
    'opposite_h2_upper_bounds': [bound_zero, bound_double],
    'opposite_euler_characteristic_sum': 2,
}
Path(__file__).with_name('c2068_moving_koszul_independent_audit.json').write_text(
    json.dumps(out, indent=2)+'\n')
print('PASS: C2068, explicit trace cost removes strict j9; 474->5->164; '
      'two low-degree actual-double products give Koszul bounds0+1<2.')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2069_two_twist.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2069_two_twist.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact arithmetic for the two-twist Koszul C2069 exclusion."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / "chi2_equality_input.json"
sys.path.insert(0, str(ROOT / "independent"))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

row = next(r for r in json.loads(INPUT.read_text())["rows"] if r["id"] == "R26-C2-02069")
assert (row["I"], row["v"], row["V"]) == (420, "1", "1/420")
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 28
assert min(H[12] for H, Hi in a.occupancies) == 2
assert min(Hi[12] for H, Hi in a.occupancies) == 2
assert a.P(13) == 1
basket = tuple(map(tuple, row["basket"]))
states = [(n, M) for n in (1, 2) for M in range(-n, n*n+1)
          if M % 840 in residues(420, basket, n)]
assert states == [(1, 1), (2, 4)]
assert (a.P(4), a.P(5), a.P(6), a.P(10)) == (1, 1, 0, 2)
linked = [(i, H, Hi) for i, (H, Hi) in enumerate(a.occupancies)
          if H[2] > 0 and Hi[2] > 0]
assert len(linked) == 1
i, H, Hi = linked[0]
assert H[5] == Hi[5] == 0
mass = {C for C, d2, D in a.states
        if all(D[m]+H[2] == H[m] for m in range(2, a.cap+1))}
inverse_mass = {C for C, d2, D in a.states
                if all(D[m]+Hi[2] == Hi[m] for m in range(2, a.cap+1))}
assert mass == inverse_mass == {2}
assert a.P(1) == a.P(2) == a.P(3) == 0
bound_h2_inverse = H[5] - a.P(3) + 0  # drop the nonpositive -H3(2tau)
bound_h2 = Hi[5] - a.P(3) + 0       # drop the nonpositive -H3(-2tau)
assert bound_h2 == bound_h2_inverse == 0
opposite_chi_sum = 2*row["chi"] - 2
assert opposite_chi_sum == 2 > bound_h2 + bound_h2_inverse
out = {
    "audit": "PASS", "id": row["id"], "key": row["full_key_sha256"],
    "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Exact arithmetic for the separately proved visible decomposition and two-twist Koszul defect.",
    "torsion_completeness": a.summary(),
    "minimum_H12_in_each_orientation": 2, "P13": a.P(13),
    "small_visible_prime_states": states,
    "quartic_member_case_test": {
        "one_simple_visible_prime": {"P5": a.P(5), "P10": a.P(10), "required_P10": 3},
        "all_visible_primes_repeated": {"P6": a.P(6), "required_P6": 1},
        "remaining_case": "D4=T+U, distinct reduced primes of degree2, no canonical remainder"
    },
    "linked_positive_H2_inverse_H2_count": len(linked),
    "unique_linked_occupancy_index": i,
    "unique_linked_H2_to_H24": list(H[2:25]),
    "unique_linked_inverse_H2_to_H24": list(Hi[2:25]),
    "compatible_torsion_mass": [int(C) for C in sorted(mass)],
    "compatible_inverse_torsion_mass": [int(C) for C in sorted(inverse_mass)],
    "two_twist_Koszul_h2_bounds": {"tau": bound_h2, "inverse_tau": bound_h2_inverse},
    "actual_opposite_euler_characteristic_sum": opposite_chi_sum,
    "notes": [
        "The linked classes are opposite by actual divisor equality, not virtual-character addition.",
        "H1(+-tau)=0 follows from the universal degree12 transport bound.",
        "No torsion-cover irregularity or torsion-order bound is used."
    ]
}
Path(__file__).with_name("c2069_two_twist_independent_audit.json").write_text(
    json.dumps(out, indent=2)+"\n")
print("PASS: C2069, two distinct degree2 visible primes, linked mass2 profile, two Koszul h2 bounds0+0 contradict Euler sum2.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2078_prime_section.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2078_prime_section.py'] = (
r'''
"""Independent exact arithmetic for the prime-section C2078 exclusion."""
from pathlib import Path
from hashlib import sha256
import json
import sys

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / "independent"))
from independent_torsion import IndependentTwistAnalyzer
from independent_weil_rr import residues


def main():
    source = HERE / "chi2_equality_input.json"
    row = next(r for r in json.loads(source.read_text())["rows"] if r["id"] == "R26-C2-02078")
    assert row["full_key_sha256"] == "870c65213dc024c10f047b89234436ba5b36a073ca5ac8292a27dade1adafd18"
    assert row["I"] == 420 and row["v"] == "1" and row["chi"] == 2 and row["V"] == "1/420"
    analyzer = IndependentTwistAnalyzer(row)
    assert len(analyzer.occupancies) == 1
    assert all(H[m] == Hi[m] == 0 for H, Hi in analyzer.occupancies for m in (2, 3, 4))
    basket = tuple(map(tuple, row["basket"]))
    states = []
    for n in range(1, 5):
        allowed = set(residues(420, basket, n))
        states.extend((n, M) for M in range(-n, n*n + 1) if M % 840 in allowed)
    assert states == [(1, 1), (2, 4), (3, 9), (4, 16)]
    assert all(M == n*n for n, M in states)
    P = analyzer.P
    assert [P(m) for m in (2, 3, 4, 5, 7, 8, 10, 15)] == [0, 0, 0, 1, 1, 1, 2, 2]
    assert P(7) - P(2) == P(8) - P(3) == 1
    assert P(15) - P(10) == 0
    out = {"audit": "PASS", "id": row["id"], "full_key_sha256": row["full_key_sha256"],
           "source_sha256": sha256(source.read_bytes()).hexdigest(),
           "torsion_completeness": analyzer.summary(), "maximum_H2_H3_H4": [0, 0, 0],
           "small_visible_prime_states": states, "resulting_visible_scaled_degree_floor": 5,
           "quintic_total_scaled_degree": 5,
           "quotient_dimensions": {"7": 1, "8": 1, "15": 0},
           "contradictory_product_degrees": [7, 8, 15],
           "scope": "Exact arithmetic relative to the visible-prime and normality proof in c2078_prime_section_exclusion.tex. No finite program substitutes for that geometric proof."}
    (HERE / "c2078_prime_section_independent_audit.json").write_text(json.dumps(out, indent=2) + "\n")
    print("PASS: C2078, visible floor5, reduced prime D5, quotient dimensions1,1,0 in degrees7,8,15.")


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2079_direct_pair.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2079_direct_pair.py'] = (
r'''
"""Independent direct-bilinear replay of the C2079 mixed-prime lattice.

The primary auditor obtains the mixed residue by square polarization. This
script uses the direct bilinear formula over every ordered local assignment.
"""
from pathlib import Path
from itertools import product
from collections import Counter
from hashlib import sha256
import json

HERE=Path(__file__).resolve().parent


def main():
    source=HERE/'chi2_equality_input.json'
    row=next(r for r in json.loads(source.read_text())['rows'] if r['id']=='R26-C2-02079')
    I=420;B=row['basket'];linear=[(I//r)*b*b for b,r in B]
    first=[];second=[];tested=0
    for chars in product(*(range(r) for b,r in B)):
        tested+=1
        n=sum(x*c for x,c in zip(linear,chars))%I
        if n not in (4,5):continue
        Mmod=-sum((I//r)*((b*c)%r)*(r-(b*c)%r) for (b,r),c in zip(B,chars))%840
        if (n,Mmod)==(4,2):first.append(chars)
        for M in range(-n,n*n+1):
            if M%840==Mmod and not(M==n*n and n!=4):second.append((n,M,chars))
    assert tested==1260000 and len(first)==120
    survivors=Counter();strict=0
    for t in first:
        for n,M,u in second:
            residue=sum(c*x*y for c,x,y in zip(linear,t,u))%I
            for ell in range(residue,min(5*n,34,9*n-M)+1,I):
                C=4*n-ell;gap=14*(n*n-M)-C*C
                if gap<0 or(gap==0 and C!=14*(4-n)):continue
                survivors[(n,M,ell)]+=1;strict+=gap>0
    assert survivors=={(4,16,16):120} and strict==0
    out={'audit':'PASS','id':row['id'],'full_key_sha256':row['full_key_sha256'],
         'source_sha256':sha256(source.read_bytes()).hexdigest(),
         'method':'Full ordered enumeration with direct bilinear mixed residue, independent of primary square-polarization replay.',
         'ordered_assignments':tested,'first_prime_assignments':len(first),
         'survivors':[{'n':n,'M':M,'ell':ell,'ordered_pairs':count} for (n,M,ell),count in sorted(survivors.items())],
         'strict_hodge_survivors':strict,'mass_condition_used_only_on_hodge_equality':True}
    (HERE/'c2079_direct_pair_independent_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS: C2079 independent direct mixed RR,1260000 assignments, unique(4,16,16),120 pairs.')


if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2079_twisted_koszul.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2079_twisted_koszul.py'] = (
r'''
#!/usr/bin/env python3
"""Independent arithmetic for the C2079 twisted Koszul exclusion.

Uses the original eleven inverse-torsion occupancies. Mixed-prime
congruences are recomputed by square polarization over all ordered
local assignments; no graph-filtered profile list is imported.
"""
from pathlib import Path
from hashlib import sha256
from itertools import product
from collections import Counter
from math import prod
import json
import sys

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / 'chi2_equality_input.json'
sys.path.insert(0, str(ROOT / 'independent'))
from independent_torsion import IndependentTwistAnalyzer
from independent_weil_rr import residues

row = next(r for r in json.loads(INPUT.read_text())['rows']
           if r['id'] == 'R26-C2-02079')
assert row['I'] == 420 and row['v'] == '1' and row['V'] == '1/420'
I = 420
B = tuple(map(tuple, row['basket']))
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 11
assert all(H[3] == Hi[3] == 0 for H, Hi in a.occupancies)
assert all(not H[2] or H[6] > 0 for H, Hi in a.occupancies)
assert all(not H[4] or H[8] == 0 for H, Hi in a.occupancies)
assert all(H[10]-H[5] <= 1 for H, Hi in a.occupancies)
assert max(H[10]-H[5] for H, Hi in a.occupancies) == 1
positive_fourth = [(j, H, Hi) for j, (H, Hi) in enumerate(a.occupancies) if H[4] > 0]
assert len(positive_fourth) == 1
profile_index, H, Hi = positive_fourth[0]
assert H[5] == H[6] == 0 and Hi[6] == 1
compatible_mass = {
    C for C, d2, D in a.states
    if all(D[m] == H[m]-H[2] for m in range(2, 121))
}
compatible_inverse_mass = {
    C for C, d2, D in a.states
    if all(D[m] == Hi[m]-Hi[2] for m in range(2, 121))
}
assert compatible_mass == compatible_inverse_mass == {2}

small = [(n, M) for n in range(1, 5)
         for M in range(-n, n*n+1)
         if M % 840 in residues(I, B, n)]
assert small == [(1, 1), (2, 4), (3, 9), (4, 2), (4, 16)]
G = {m: a.P(m)-a.P(m-5)+int(m == 6) for m in (6, 9, 15)}
assert G == {6: 1, 9: 1, 15: 0}
assert a.P(5) == a.P(9) == 1
assert a.P(10) == a.P(15) == 2

# Independently enumerate all local vectors, retaining the same
# actual character for the degree and square of each prime.
linear = [[I//r*b*b*i for i in range(r)] for b, r in B]
square = [[-I//r*((b*i) % r)*(r-(b*i) % r) for i in range(r)] for b, r in B]
T = []
U = []
tested = 0
for chars in product(*(range(r) for b, r in B)):
    tested += 1
    n = sum(v[i] for v, i in zip(linear, chars)) % I
    if n not in (4, 5):
        continue
    sq = sum(v[i] for v, i in zip(square, chars)) % 840
    if (n, sq) == (4, 2):
        T.append(chars)
    for M in range(-n, n*n+1):
        if M % 840 == sq and not (M == n*n and n != 4):
            U.append((n, M, chars, sq))
assert tested == prod(r for b, r in B) == 1260000
assert len(T) == 120

pairs = Counter()
labelled_pairs = []
strict = 0
for t in T:
    for n, M, u, sq_u in U:
        sq_sum = sum(-I//r*((b*(ti+ui)) % r)*(r-(b*(ti+ui)) % r)
                     for (b, r), ti, ui in zip(B, t, u)) % 840
        twice_mixed = (sq_sum-2-sq_u) % 840
        assert twice_mixed % 2 == 0
        ell = twice_mixed // 2
        if ell > min(5*n, 34, 9*n-M):
            continue
        C = 4*n-ell
        gap = 14*(n*n-M)-C*C
        if gap < 0:
            continue
        # The Hodge mass relation is used only on the equality boundary.
        if gap == 0 and C != 14*(4-n):
            continue
        pairs[n, M, ell] += 1
        strict += gap > 0
        labelled_pairs.append({'T': list(t), 'U': list(u), 'n': n, 'M': M, 'ell': ell})
assert pairs == {(4, 16, 16): 120}
assert strict == 0

# The actual coprime pair has degrees (4,tau), (5,0).
# The vanishing of H1(+-tau) is proved by actual doubling in the text.
bound_sigma_zero = a.P(10)-Hi[6]-a.P(5)+0
bound_sigma_twice_tau = max(F[10]-F[5] for F, Fi in a.occupancies)
assert bound_sigma_zero == 0 and bound_sigma_twice_tau == 1
chi_opposite_sum = 2*row['chi']-2
assert chi_opposite_sum == 2 > bound_sigma_zero+bound_sigma_twice_tau

receipt = {
    'audit': 'PASS', 'id': row['id'], 'full_key_sha256': row['full_key_sha256'],
    'input_sha256': sha256(INPUT.read_bytes()).hexdigest(),
    'scope': 'Exact original-profile and coupled-prime arithmetic for the proved twisted Koszul exclusion.',
    'torsion_completeness': a.summary(),
    'actual_doubling': {
        'H3_is_always_zero': True,
        'positive_H2_implies_positive_H6': True,
        'positive_H4_implies_zero_H8': True,
        'consequence': 'No actual H2; no effective K+torsion translate.'
    },
    'unique_positive_fourth_profile': profile_index,
    'selected_H2_to24': list(H[2:25]),
    'selected_inverse_H2_to24': list(Hi[2:25]),
    'compatible_mass': [2],
    'maximum_H10_minus_H5': bound_sigma_twice_tau,
    'small_visible_prime_states': small,
    'hypothetical_prime_complete_restriction': G,
    'ordered_local_assignments': tested,
    'first_prime_assignments': len(T),
    'paired_states': [{'n': n, 'M': M, 'ell': ell, 'assignments': count}
                      for (n, M, ell), count in sorted(pairs.items())],
    'labelled_pairs': labelled_pairs,
    'strict_hodge_survivors': strict,
    'mass_condition_applied_only_at_hodge_equality': True,
    'twisted_koszul_h2_bounds': {'tau': 0, 'inverse_tau': 1},
    'opposite_euler_characteristic_sum': chi_opposite_sum,
}
Path(__file__).with_name('c2079_twisted_koszul_independent_audit.json').write_text(
    json.dumps(receipt, indent=2)+'\n')
print('PASS: C2079, original11 profiles; 1260000 local assignments; '
      'only U~4K+tau; twisted Koszul bounds0+1 contradict opposite Euler sum2.')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2346_twisted_prime.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2346_twisted_prime.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact arithmetic for the twisted-prime C2346 exclusion."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
row = next(r for r in json.loads(INPUT.read_text())["rows"] if r["id"] == "R26-C2-02346")
assert (row["I"], row["v"], row["V"]) == (420, "1", "1/420")
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 51
assert min(H[12] for H, Hi in a.occupancies) == 1
assert min(Hi[12] for H, Hi in a.occupancies) == 1
assert a.P(13) == 0
basket = tuple(map(tuple, row["basket"]))
states = []
for n in range(1, 5):
    rr = set(residues(420, basket, n))
    for M in range(-n, n*n + 1):
        if M % 840 in rr:
            states.append((n, M))
assert states == [(n, n*n) for n in range(1, 5)]
trace = a.P(5) - a.P(1) + 1
assert trace == 1
assert a.P(10) - a.P(6) == 0
linked = [(i, H, Hi) for i, (H, Hi) in enumerate(a.occupancies)
          if H[2] > 0 and Hi[2] > 0]
assert len(linked) == 1
i, H, Hi = linked[0]
assert H == Hi
assert (H[3], H[17], H[22]) == (0, 2, 5)
G3tau = H[3] - a.P(1) + 1
G19zero = a.P(19) - Hi[17]
G22tau = H[22] - a.P(20)
assert (G3tau, G19zero, G22tau) == (1, 1, 0)
assert G22tau < G3tau + G19zero - 1
out = {
    "audit": "PASS", "id": row["id"], "key": row["full_key_sha256"],
    "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Exact arithmetic for the separately proved visible saturation, ordinary component trace, and twisted prime restriction argument.",
    "torsion_completeness": a.summary(),
    "minimum_H12_in_each_orientation": 1,
    "P13": a.P(13),
    "visible_prime_states_through_degree4": states,
    "whole_quartic_ordinary_trace_dimension": trace,
    "prime_quartic_square": {"G5": trace, "G10": a.P(10)-a.P(6)},
    "actual_remaining_member": "D4=2T with T reduced prime, T~2K+tau, exact order(tau)=2",
    "linked_positive_H2_inverse_H2_count": len(linked),
    "unique_linked_occupancy_index": i,
    "unique_linked_is_self_inverse": H == Hi,
    "unique_linked_H2_to_H22": list(H[2:23]),
    "twisted_prime_restriction": {"G3_tau": G3tau, "G19_zero": G19zero, "G22_tau": G22tau},
    "required_G22_tau": G3tau + G19zero - 1,
    "notes": [
        "The actual class order follows from D4=2T, not local-character addition.",
        "The finite-character graded algebra is not claimed to be a domain; homogeneous products on a prime are nonzero."
    ],
}
OUT = Path(__file__).with_name("c2346_twisted_prime_independent_audit.json")
OUT.write_text(json.dumps(out, indent=2) + "\n")
print("PASS: C2346, Hodge-visible D4=2T, unique linked order-two profile, twisted complete restriction1*1->0.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2348_visible_partition.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2348_visible_partition.py'] = (
r'''
#!/usr/bin/env python3
"""Exact independent receipt for the C2348 linked visible-partition proof."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
row = next(r for r in json.loads(INPUT.read_text())["rows"] if r["id"] == "R26-C2-02348")
assert row["I"] == 840 and row["v"] == "2" and row["V"] == "1/420"
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 78
assert a.P(5) == a.P(6) == a.P(13) == 1 and a.P(12) == 2 and a.P(7) == 0
states = []
basket = tuple(map(tuple, row["basket"]))
for n in range(1, 11):
    rr = set(residues(840, basket, n))
    for M in range(-n, n*n//2 + 1):
        if M % 1680 in rr:
            states.append((n, M))
assert states == [(2, 2), (4, 8), (6, 18), (8, 32), (10, 50)]
assert all(2*M == n*n and n % 2 == 0 for n, M in states)
inverse4 = [(H, Hi) for H, Hi in a.occupancies if Hi[4] > 0]
assert len(inverse4) == 22 and min(Hi[12] for H, Hi in inverse4) == 2
inverse23 = [(H, Hi) for H, Hi in a.occupancies if H[2] > 0 and Hi[3] > 0]
assert not inverse23
def G(n):
    return a.P(n) - (a.P(n-5) if n >= 5 else 0) + int(n == 6)
assert (G(6), G(12)) == (2, 2)
out = {
    "audit": "PASS", "id": row["id"], "key": row["full_key_sha256"],
    "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Original paired occupancy superset only; geometry is proved in hodge_visible_partition_c2348.tex.",
    "torsion_completeness": a.summary(),
    "visible_prime_states_through_scaled_degree10": states,
    "integral_canonical_component_degrees": [n//2 for n, M in states],
    "inverse_H4_positive_occupancies": len(inverse4),
    "their_minimum_inverse_H12": min(Hi[12] for H, Hi in inverse4),
    "P13": a.P(13), "inverse_positive_degree2_degree3_pairs": len(inverse23),
    "complete_restriction": {"G6": G(6), "G12": G(12), "required_G12": 2*G(6)-1},
}
OUT = Path(__file__).with_name("c2348_visible_partition_independent_audit.json")
OUT.write_text(json.dumps(out, indent=2) + "\n")
print("PASS: C2348, 78 occupancies, both linked partitions excluded, G6=2/G12=2 contradiction.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2351_visible_partition.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2351_visible_partition.py'] = (
r'''
#!/usr/bin/env python3
"""Exact independent receipt for Hodge-visible saturation at C2351."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
row = next(r for r in json.loads(INPUT.read_text())["rows"] if r["id"] == "R26-C2-02351")
assert row["I"] == 420 and row["v"] == "1" and row["V"] == "1/420"
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 43 and a.P(13) == 0
assert min(H[12] for H, Hi in a.occupancies) == 1
assert min(Hi[12] for H, Hi in a.occupancies) == 1
pairs = [(H, Hi) for H, Hi in a.occupancies if H[2] > 0 and Hi[3] > 0]
assert not pairs
basket = tuple(map(tuple, row["basket"]))
states = []
for n in range(1, 6):
    rr = set(residues(420, basket, n))
    for M in range(-n, n*n + 1):
        if M % 840 in rr:
            states.append((n, M))
assert states == [(n, n*n) for n in range(1, 6)]
def G(n):
    return a.P(n) - (a.P(n - 5) if n >= 5 else 0) + int(n == 6)
assert (G(6), G(9), G(15)) == (2, 1, 1)
assert G(15) < G(6) + G(9) - 1
out = {
    "audit": "PASS", "id": row["id"], "key": row["full_key_sha256"],
    "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Exact arithmetic for the separately proved Hodge-visible partition and complete-restriction argument.",
    "torsion_completeness": a.summary(), "minimum_H12_in_each_orientation": 1,
    "P13": a.P(13), "inverse_positive_degree2_degree3_pairs": 0,
    "visible_prime_states_through_degree5": states,
    "visible_partitions_after_no_degree1": [[5], [2, 3]],
    "remaining_actual_partition": [5],
    "complete_restriction_dimensions": {"G6": G(6), "G9": G(9), "G15": G(15)},
    "domain_product_required_G15": G(6) + G(9) - 1,
}
OUT = Path(__file__).with_name("c2351_visible_partition_independent_audit.json")
OUT.write_text(json.dumps(out, indent=2) + "\n")
print("PASS: C2351, H12>=1, no inverse(2,3), all visible states Hodge, prime restriction2+1-1>1.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2354_coupled_primes.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2354_coupled_primes.py'] = (
r'''
#!/usr/bin/env python3
"""Exact independent actual-doubling and mixed-prime audit for C2354.

Direct ordered-character enumeration; no production pair-RR helper.
Only actual tau and 2*tau are used in the geometric profile argument.
"""
from pathlib import Path
from hashlib import sha256
from itertools import product
from math import prod
import json
import sys

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / 'chi2_equality_input.json'
sys.path.insert(0, str(ROOT / 'independent'))
from independent_torsion import IndependentTwistAnalyzer
from independent_weil_rr import residues

row = next(r for r in json.loads(INPUT.read_text())['rows']
           if r['id'] == 'R26-C2-02354')
assert row['I'] == 420 and row['v'] == '1' and row['V'] == '1/420'
I = 420
B = tuple(map(tuple, row['basket']))
a = IndependentTwistAnalyzer(row)
assert len(a.occupancies) == 3
canonical = [j for j, (H, Hi) in enumerate(a.occupancies)
             if all(H[m] == Hi[m] == a.P(m) for m in range(2, 121))]
assert len(canonical) == 1
both_eighth = [j for j, (H, Hi) in enumerate(a.occupancies)
              if H[8] > 0 and Hi[8] > 0]
assert both_eighth == canonical
doubling_witnesses = []
for j, (H, Hi) in enumerate(a.occupancies):
    if j in canonical:
        continue
    assert H[4] == Hi[4] == 1
    oriented = [(name, F, Fi) for name, F, Fi in
                [('tau', H, Hi), ('inverse', Hi, H)]
                if F[13] == 0 and Fi[8] == 1]
    assert len(oriented) == 1
    assert a.P(5) == 1
    doubling_witnesses.append({'occupancy': j,
        'orientation': oriented[0][0], 'H4_tau': 1, 'H4_inverse': 1,
        'forced_H5_twice_tau': 1, 'H8_inverse': 1, 'forbidden_H13_tau': 0})
assert len(doubling_witnesses) == 2
assert all(a.P(m) == 0 for m in [2, 3, 4, 6])
assert {m: a.P(m) for m in [5, 7, 8, 11, 12, 13, 17]} == {
    5: 1, 7: 1, 8: 1, 11: 1, 12: 2, 13: 2, 17: 2}
small = [(n, M) for n in range(1, 6)
         for M in range(-n, n*n + 1)
         if M % 840 in residues(420, B, n)]
assert small == [(1, 1), (2, 4), (3, 9), (4, -4), (4, 16),
                 (5, -5), (5, 5), (5, 25)]
G = {m: a.P(m) - a.P(m - 5) + int(m == 6) for m in [6, 11, 17]}
assert G == {6: 1, 11: 1, 17: 0}

weights = [I // r for b, r in B]
linear = [w*b*b for w, (b, r) in zip(weights, B)]
T = []
U = {}
tested = 0
for chars in product(*(range(r) for b, r in B)):
    tested += 1
    nmod = sum(c*k for c, k in zip(chars, linear)) % I
    if nmod not in range(4, 8):
        continue
    Mmod = -sum(w*((b*c) % r)*(r - (b*c) % r)
                for w, (b, r), c in zip(weights, B, chars)) % (2*I)
    if nmod == 4 and Mmod == (-4) % (2*I):
        T.append(chars)
    for M in range(-nmod, nmod*nmod + 1):
        if M % (2*I) != Mmod:
            continue
        # Individual Hodge equality fixes the Hodge mass, lambda(U)=6.
        if M == nmod*nmod and nmod != 6:
            continue
        U.setdefault((nmod, M), []).append(chars)
assert tested == prod(r for b, r in B) == 246960
assert len(T) == 12
pairs = {}
strict_survivors = 0
for t in T:
    for (n, M), us in U.items():
        for u in us:
            lmod = sum(k*ti*ui for k, ti, ui in zip(linear, t, u)) % I
            bound = min(5*n, 48, 11*n - M)
            for ell in range(lmod, bound + 1, I):
                C = 4*n - ell
                Delta = n*n - M
                if C*C > 20*Delta:
                    continue
                # The mass equation is imposed ONLY on the equality boundary.
                if C*C == 20*Delta and 20*(6-n) != C:
                    continue
                strict_survivors += int(C*C < 20*Delta)
                pairs.setdefault((n, M, ell), []).append({'T': list(t), 'U': list(u)})
assert set(pairs) == {(5, 5, 0), (6, 36, 24)}
assert all(len(p) == 12 for p in pairs.values())
assert strict_survivors == 0
assert 5 - 4 - 1 == 0
assert 5 - 4 + 1 - 2*0 - 2*5 + 2*4 == 0

receipt = {
    'audit': 'PASS', 'id': row['id'], 'full_key_sha256': row['full_key_sha256'],
    'input_sha256': sha256(INPUT.read_bytes()).hexdigest(),
    'scope': 'Exact arithmetic for actual-torsion doubling and the proved coupled-prime exclusion.',
    'torsion_completeness': a.summary(),
    'doubling_witnesses': doubling_witnesses,
    'remaining_occupancy': canonical[0],
    'universally_zero_twisted_degrees': [2, 3, 4, 6],
    'small_visible_prime_states': small,
    'hypothetical_prime_complete_restriction': G,
    'ordered_local_assignments': tested,
    'first_prime_assignments': len(T),
    'paired_states': [{'n': n, 'M': M, 'ell': ell, 'assignments': pp}
                      for (n, M, ell), pp in sorted(pairs.items())],
    'strict_pairwise_hodge_survivors': strict_survivors,
    'null_replacement': {'K2_D_scaled': 0, 'K_D2_scaled': 0,
                        'effective_translate_degree': 6, 'available_sections': 0},
}
OUT = Path(__file__).with_name('c2354_coupled_prime_independent_audit.json')
OUT.write_text(json.dumps(receipt, indent=2) + '\n')
print('PASS: C2354, actual doubling forces the canonical occupancy; '
      '246960 ordered assignments yield two impossible coupled-prime states.')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_c2354_pair_polarization.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_c2354_pair_polarization.py'] = (
r'''
#!/usr/bin/env python3
"""Independent mixed-prime replay using polarization of the square residue.

The mixed congruence is recovered from the three square residues of
T, U, and T+U, rather than from the direct bilinear character formula
used by the primary certificate.
"""
from pathlib import Path
from hashlib import sha256
from itertools import product
from collections import Counter
import json

ROOT = Path(__file__).resolve().parent
INPUT = ROOT / 'chi2_equality_input.json'
row = next(r for r in json.loads(INPUT.read_text())['rows']
           if r['id'] == 'R26-C2-02354')
I = 420
B = row['basket']


def degree_residue(chars):
    return sum((I // r) * b * b * i for (b, r), i in zip(B, chars)) % I


def square_residue(chars):
    return sum(-(I // r) * ((b*i) % r) * (r - ((b*i) % r))
               for (b, r), i in zip(B, chars)) % (2*I)


characters = list(product(*(range(r) for b, r in B)))
assert len(characters) == 246960
first = []
second = []
for c in characters:
    n = degree_residue(c)
    if n not in (4, 5, 6, 7):
        continue
    sq = square_residue(c)
    if (n, sq) == (4, 836):
        first.append(c)
    # This is an enlarged actual-visible-prime set; the only individual
    # Hodge-equality deletion uses the already known Hodge mass six.
    for M in range(-n, n*n + 1):
        if M % 840 == sq and not (M == n*n and n != 6):
            second.append((n, M, c, sq))

assert len(first) == 12
survivors = Counter()
strict = 0
for t in first:
    for n, M, u, sq_u in second:
        sq_sum = square_residue(tuple(ti+ui for ti, ui in zip(t, u)))
        twice_mixed = (sq_sum - 836 - sq_u) % 840
        assert twice_mixed % 2 == 0
        mixed_residue = twice_mixed // 2
        for ell in range(0, min(5*n, 48, 11*n-M) + 1):
            if ell % 420 != mixed_residue:
                continue
            C = 4*n-ell
            gap = 20*(n*n-M)-C*C
            if gap < 0:
                continue
            if gap == 0 and C != 20*(6-n):
                continue
            survivors[(n, M, ell)] += 1
            strict += gap > 0

assert survivors == {(5, 5, 0): 12, (6, 36, 24): 12}
assert strict == 0
assert 5-4-1 == 0
assert 5 + (-4) + 1 - 2*0 - 2*5 + 2*4 == 0
out = {
    'audit': 'PASS', 'id': row['id'],
    'input_sha256': sha256(INPUT.read_bytes()).hexdigest(),
    'method': 'Independent full ordered enumeration; mixed residue from square polarization.',
    'ordered_assignments': len(characters),
    'first_prime_assignments': len(first),
    'survivors': [{'n': n, 'M': M, 'ell': ell, 'ordered_pairs': count}
                  for (n, M, ell), count in sorted(survivors.items())],
    'strict_hodge_survivors': strict,
    'mass_condition_applied_only_at_hodge_equality': True,
}
Path(__file__).with_name('c2354_pair_polarization_peer_audit.json').write_text(
    json.dumps(out, indent=2) + '\n')
print('PASS: square-polarization replay gives only (5,5,0) and (6,36,24), twelve pairs each.')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_delta9_delta10_bridges.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_delta9_delta10_bridges.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact audit for five Round34 delta9/delta10 exclusions.

The necessary geometric implications are separately audited in the adjacent
Markdown file. In particular C2076 uses retained complete-profile inputs.
"""
from fractions import Fraction as Q
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
rows = {r["id"]: r for r in json.loads(INPUT.read_text())["rows"]}
ids = ["R26-C2-" + s for s in ("01823", "01827", "02073", "02076", "02080")]
out = []
assert Q(5 * 6 * 6, 420) < 1  # rules out every theta>=2 at delta9 or10
for record_id in ids:
    row = rows[record_id]
    delta = row["delta"]
    assert row["I"] == 420 and row["V"] == "1/420" and row["P"][delta] == 2
    assert delta in (9, 10)
    basket = tuple(map(tuple, row["basket"]))
    possible_k = [k for k in range(1, 5) if k + Q(1, 3) <= Q(delta * (delta + 1) ** 2, 420)]
    assert possible_k == ([1] if delta == 9 else [1, 2])
    states = []
    for k in possible_k:
        for j in range(1, delta + 1):
            allowed = set(residues(420, basket, j))
            for M in range(j * j + 1):
                if M % 840 in allowed and 3 * (j + M) ** 2 >= (3 * k + 1) * j * 420:
                    states.append((k, j, M))
    analyzer = IndependentTwistAnalyzer(row)
    facts = {}
    if record_id.endswith("01823"):
        assert states == [(1, 8, 64), (1, 9, 67), (1, 9, 81)]
        selected = [(H, Hi) for H, Hi in analyzer.occupancies if H[8] >= 2]
        assert len(selected) == 3 and all(H[12] > analyzer.P(13) for H, Hi in selected)
        assert analyzer.P(23) - analyzer.P(20) == 1 < analyzer.P(14) - analyzer.P(11) == 2
        facts = {"H8_positive_rank2_count": len(selected),
                 "H12_values": [H[12] for H, Hi in selected], "P13": analyzer.P(13),
                 "fixed_free_quotient_witness": {"a": 3, "b": 14, "anchor": 9, "source": 2, "target": 1}}
    elif record_id.endswith("01827"):
        assert states == [(1, 8, 64), (1, 9, 67), (1, 9, 81)]
        selected = [(H, Hi) for H, Hi in analyzer.occupancies if H[8] >= 2 and H[3] == 0]
        assert len(selected) == 3 and all(H[2] == 0 for H, Hi in selected)
        assert analyzer.P(3) == 1 and analyzer.P(4) == 0
        assert analyzer.P(23) - analyzer.P(20) == 1 < analyzer.P(14) - analyzer.P(11) == 2
        facts = {"H8_rank2_and_H3_zero_count": len(selected), "H2_values": [H[2] for H, Hi in selected],
                 "fixed_free_quotient_witness": {"a": 3, "b": 14, "anchor": 9, "source": 2, "target": 1}}
    elif record_id.endswith(("02073", "02080")):
        assert states == [(1, 8, 64), (1, 9, 81), (1, 10, 100), (2, 10, 100)]
        selected8 = [(H, Hi) for H, Hi in analyzer.occupancies if H[8] >= 2]
        assert selected8 and all(Hi[2] == 0 for H, Hi in selected8)
        selected9 = [(H, Hi) for H, Hi in analyzer.occupancies if H[9] >= 2]
        low = 3 if record_id.endswith("02073") else 5
        a = 5 if record_id.endswith("02073") else 7
        assert selected9 and all(H[low] >= 1 for H, Hi in selected9)
        assert analyzer.P(low + 1) == 0
        coefficient = analyzer.P(a + 11) - analyzer.P(11) - analyzer.P(a + 1) + analyzer.P(1)
        assert analyzer.P(a) == 1 and coefficient == 0
        facts = {"H8_rank2_count": len(selected8), "inverse_H2_values": [Hi[2] for H, Hi in selected8],
                 "H9_rank2_count": len(selected9), "low_degree": low,
                 "low_twisted_values": sorted(set(H[low] for H, Hi in selected9)),
                 "canonical_target_dimension": analyzer.P(low + 1),
                 "cohomological_quotient_witness": {"a": a, "n": 10, "degree": a + 11,
                                                      "coefficient": coefficient, "required": 1}}
    else:
        assert states == [(1, 8, 64), (1, 9, 67), (1, 9, 81), (1, 10, 86), (1, 10, 100), (2, 10, 100)]
        assert analyzer.P(22) - analyzer.P(12) == 3
        assert Q(10 * (1 + 20), 420) == Q(1, 2)
        # Retained surface geography: chi(S)>0 and Debarre K^2>=2p_g if q>0.
        profiles = [(k, pg, qs) for k in (1, 2) for pg in range(1, 4) for qs in range(pg + 1)
                    if (qs == 0 or k >= 2 * pg) and k + 1 + pg - qs <= 3]
        assert profiles == [(1, 1, 0), (2, 1, 1)]
        regular_states = [s for s in states if s[0] == 1 and s[1] <= 8]
        irregular_states = [s for s in states if s[0] == 2]
        assert regular_states == [(1, 8, 64)] and irregular_states == [(2, 10, 100)]
        selected = [(H, Hi) for H, Hi in analyzer.occupancies if H[8] >= 2 and Hi[2] >= 1]
        assert len(selected) == 1
        H, Hi = selected[0]
        assert Hi[8] - Hi[4] == 1 and analyzer.P(16) - analyzer.P(12) == 0
        assert analyzer.P(17) - analyzer.P(12) == 0 < analyzer.P(7) - analyzer.P(2) == 1
        facts = {"profiles_given_retained_injection_and_restriction": profiles,
                 "regular_states_after_retained_fixed_cost_2": regular_states,
                 "irregular_states": irregular_states, "regular_torsion_occupancies": len(selected),
                 "inverse_H4": Hi[4], "inverse_H8": Hi[8],
                 "twisted_quotient_witness": {"p": 8, "b": 8, "a": 4, "source": 1, "target": 0},
                 "fixed_free_quotient_witness": {"anchor": 10, "a": 5, "b": 7, "source": 1, "target": 0}}
    out.append({"id": record_id, "key": row["full_key_sha256"], "raw_necessary_states": states,
                "torsion_completeness": analyzer.summary(), "verified_facts": facts})

result = {"audit": "PASS", "scope": "Five exact necessary-state and contradiction audits; geometry is separately reviewed.",
          "input_sha256": sha256(INPUT.read_bytes()).hexdigest(), "rows": out}
OUT = Path(__file__).with_name("delta9_delta10_independent_audit.json")
OUT.write_text(json.dumps(result, indent=2) + "\n")
print("PASS: C1823, C1827, C2073, C2076, C2080 exact bridges and witnesses.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/audit_single_visible_pair.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/audit_single_visible_pair.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the unified C205/C2074 single-visible exclusions."""
from pathlib import Path
from hashlib import sha256
import json
import sys

ROOT = Path(__file__).resolve().parent
BASE = ROOT / "independent"
sys.path.insert(0, str(BASE))
from independent_weil_rr import residues
from independent_torsion import IndependentTwistAnalyzer

INPUT = ROOT / "chi2_equality_input.json"
rows = {r["id"]: r for r in json.loads(INPUT.read_text())["rows"]}
fixtures = [
    ("R26-C2-00005", 1260, 3, 4, 7, [(3, 3), (6, 12)], 48, 9, 1),
    ("R26-C2-02074", 420, 1, 6, 4, [(1, 1), (2, 4), (3, 9)], 36, 4, 2),
]
audited = []
for record_id, I, v, m, floor, expected_states, ordered, grouped, count in fixtures:
    row = rows[record_id]
    assert row["I"] == I and row["v"] == str(v) and row["V"] == "1/420"
    assert row["P"][m] == row["P"][m + 1] == 1 and row["P"][2*m + 2] == 2
    a = IndependentTwistAnalyzer(row)
    assert a.null_count == ordered and a.grouped_count == grouped and len(a.occupancies) == count
    assert all(H[2] == H[3] == Hi[2] == Hi[3] == 0 for H, Hi in a.occupancies)
    basket = tuple(map(tuple, row["basket"]))
    states = []
    for n in range(1, floor):
        rr = set(residues(I, basket, n))
        for M in range(-n, n*n//v + 1):
            if M % (2*I) in rr:
                states.append((n, M))
    assert states == expected_states
    assert all(v*M == n*n and n % v == 0 and n//v in (1, 2, 3) for n, M in states)
    assert m*v < 2*floor
    audited.append({
        "id": record_id, "key": row["full_key_sha256"],
        "I": I, "v": v, "m": m, "torsion_completeness": a.summary(),
        "maximum_twisted_P2": 0, "maximum_twisted_P3": 0,
        "small_visible_prime_states": states, "all_are_forbidden_hodge_equalities": True,
        "resulting_scaled_visible_floor": floor,
        "total_member_scaled_degree": m*v,
        "unique_reduced_visible_inequality": f"{m*v} < {2*floor}",
        "P_m_plus_1": row["P"][m+1], "P_2m_plus_2": row["P"][2*m+2],
        "geometrically_required_P_2m_plus_2": 3,
    })
out = {
    "audit": "PASS", "input_sha256": sha256(INPUT.read_bytes()).hexdigest(),
    "scope": "Two exact arithmetic receipts; the geometric lemma is proved in the accompanying manuscript.",
    "geometric_proof": "report/sections/cases/single_visible_adjunction_obstruction.tex",
    "rows": audited,
}
OUT = Path(__file__).with_name("single_visible_pair_independent_audit.json")
OUT.write_text(json.dumps(out, indent=2) + "\n")
print("PASS: C205 and C2074, exact torsion/prime floors and common P_(2m+2)=2<3 contradiction.")

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/independent/independent_torsion.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/independent/independent_torsion.py'] = (
r'''
from pathlib import Path
import sys
sys.path.insert(0,str(Path(__file__).resolve().parents[3]/"scripts"))
from torsion_states import IndependentTwistAnalyzer

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/certificates/finite_cases/independent/independent_weil_rr.py
# ========================================================================
SOURCES['classification/certificates/finite_cases/independent/independent_weil_rr.py'] = (
r'''
"""Independent meet-in-the-middle local characters and direct CRT recombination.
No production Weil-RR helper is imported.
"""
from fractions import Fraction
from functools import lru_cache
from itertools import product
from math import prod

def factors(n):
    out=[];d=2
    while d*d<=n:
        a=1
        while n%d==0:a*=d;n//=d
        if a>1:out.append((d,a))
        d+=1
    if n>1:out.append((n,n))
    return out

@lru_cache(None)
def tables(I,basket):
    result=[]
    for p,q in factors(I):
        qm=q*(2 if p==2 else 1)
        contributions=[]
        for b,r in basket:
            multiplicity=1
            while r%(multiplicity*p)==0:multiplicity*=p
            if multiplicity==1:continue
            w=I//r
            contributions.append({(w*b*b*i%q,-w*(b*i%r)*(r-b*i%r)%qm) for i in range(multiplicity)})
        middle=len(contributions)//2
        def sums(parts):
            out=set()
            for assignment in product(*parts):
                out.add((sum(t[0] for t in assignment)%q,sum(t[1] for t in assignment)%qm))
            return out
        left=sums(contributions[:middle]);right=sums(contributions[middle:])
        if len(left)>len(right):left,right=right,left
        allowed=[]
        for n in range(q):
            allowed.append(tuple(M for M in range(qm) if any(((n-a)%q,(M-b)%qm) in right for a,b in left)))
        result.append((q,qm,tuple(allowed)))
    if I%2:result.append((1,2,((0,),)))
    return tuple(result)

@lru_cache(None)
def residues(I,basket,j):
    data=tables(I,basket);modulus=2*I
    weights=[(modulus//qm)*pow(modulus//qm,-1,qm) for q,qm,rows in data]
    out={sum(value*weight for value,weight in zip(values,weights))%modulus for values in product(*(rows[j%q] for q,qm,rows in data))}
    return tuple(sorted(out))

@lru_cache(None)
def U(I,basket,v,j):
    v=Fraction(v);bound=j*j*v.denominator//v.numerator
    rr=residues(I,basket,j%I)
    if not rr:return -1
    greatest=max(r+((bound-r)//(2*I))*(2*I) for r in rr)
    return j+greatest

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/chi1/verify_chi1_arithmetic46.py
# ========================================================================
SOURCES['classification/chi1/verify_chi1_arithmetic46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the chi=1 equality classification and its moduli.

This is a standard-library-only, cwd-independent verifier.  It proves the
finite identities used in the written argument, not its geometric lemmas.
No input table, numerical search output, or previous report is imported.
"""
from collections import Counter
from fractions import Fraction as Q
from itertools import product
from math import prod
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent
WEIGHTS = (4, 5, 6, 7)
BASKET = ((1, 2), (1, 2), (1, 2), (1, 4), (1, 6), (2, 5), (3, 7))
INDEX = 420


def monomials(n, weights=WEIGHTS):
    if n < 0:
        return []
    return [a for a in product(*(range(n // w + 1) for w in weights))
            if sum(x * w for x, w in zip(a, weights)) == n]


def det(rows):
    a = [[Q(x) for x in row] for row in rows]
    result = Q(1)
    for j in range(len(a)):
        pivot = next((i for i in range(j, len(a)) if a[i][j]), None)
        if pivot is None:
            return Q(0)
        if pivot != j:
            a[j], a[pivot] = a[pivot], a[j]
            result = -result
        p = a[j][j]
        result *= p
        for i in range(j + 1, len(a)):
            v = a[i][j] / p
            a[i] = [x - v * y for x, y in zip(a[i], a[j])]
    return result


def solve(rows, b):
    a = [[Q(x) for x in row] + [Q(y)] for row, y in zip(rows, b)]
    for j in range(len(a)):
        pivot = next(i for i in range(j, len(a)) if a[i][j])
        a[j], a[pivot] = a[pivot], a[j]
        p = a[j][j]
        a[j] = [x / p for x in a[j]]
        for i in range(len(a)):
            if i != j:
                p = a[i][j]
                a[i] = [x - p * y for x, y in zip(a[i], a[j])]
    return [row[-1] for row in a]


def trim(a):
    a = list(map(Q, a))
    while len(a) > 1 and a[-1] == 0:
        a.pop()
    return a


def add(a, b):
    c = [Q(0)] * max(len(a), len(b))
    for i, x in enumerate(a):
        c[i] += x
    for i, x in enumerate(b):
        c[i] += x
    return trim(c)


def mul(a, b):
    c = [Q(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            c[i + j] += x * y
    return trim(c)


def power(a, k):
    v = [Q(1)]
    for _ in range(k):
        v = mul(v, a)
    return v


def one_minus(n):
    return [Q(1)] + [Q(0)] * (n - 1) + [Q(-1)]


def ratadd(a, b):
    n1, d1 = a
    n2, d2 = b
    return add(mul(n1, d2), mul(n2, d1)), mul(d1, d2)


def phi(b, r, i):
    v = b * i % r
    return Q(v * (r - v), 2 * r)


def plurigenus(m):
    if m == 0:
        return Q(1)
    if m == 1:
        return Q(0)
    return (Q(m * (m - 1) * (2 * m - 1), 12 * INDEX) - (2 * m - 1)
            + sum(phi(b, r, j) for b, r in BASKET for j in range(1, m)))


def correction(state, m):
    mass = sum(phi(b, r, i) for (b, r), i in zip(BASKET, state))
    return (mass / 2 + sum(phi(b, r, i + j) - phi(b, r, j)
                          for (b, r), i in zip(BASKET, state)
                          for j in range(1, m)))


def encode(value):
    if isinstance(value, Q):
        return value.numerator if value.denominator == 1 else str(value)
    if isinstance(value, dict):
        return {str(k): encode(v) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [encode(v) for v in value]
    return value


def main():
    states = list(product(*(range(r) for _, r in BASKET)))
    residues = {j: set() for j in range(INDEX)}
    null = []
    for state in states:
        j = sum((INDEX // r) * b * b * i
                for (b, r), i in zip(BASKET, state)) % INDEX
        m = -sum((INDEX // r) * (b * i % r) * (r - b * i % r)
                 for (b, r), i in zip(BASKET, state)) % (2 * INDEX)
        residues[j].add(m)
        if j == m == 0:
            null.append(state)
    assert len(states) == 6720
    assert all(residues[j] == {(j * j + 210 * k) % 840 for k in range(4)}
               for j in range(INDEX))
    expected_null = [(0,) * 7]
    for p in (2, 1, 0):
        a = [0] * 7
        a[p], a[4] = 1, 3
        expected_null.append(tuple(a))
    assert null == expected_null
    twist_rows = []
    for state in null:
        mass = sum(phi(b, r, i) for (b, r), i in zip(BASKET, state))
        assert mass in (0, 1)
        for m in range(1, 2 * INDEX + 1):
            expected = (Q(0) if mass == 0 else
                        (Q(1, 2) if m % 6 in (1, 2, 3) else Q(-1, 2)))
            assert correction(state, m) == expected
        twist_rows.append({"state": state, "mass": mass,
                           "delta_1_through_12": [correction(state, m)
                                                  for m in range(1, 13)]})
    allowed_pairs = []
    for a, b in product(null, repeat=2):
        ma = sum(phi(bb, rr, i) for (bb, rr), i in zip(BASKET, a))
        mb = sum(phi(bb, rr, i) for (bb, rr), i in zip(BASKET, b))
        if ma == mb:
            anchor_sum = correction(a, 2) + correction(b, 2)
            assert anchor_sum == ma
            allowed_pairs.append({"tau": a, "minus_tau": b,
                                  "A_tau_plus_A_minus_tau": anchor_sum})
    assert len(allowed_pairs) == 10
    low_p = [plurigenus(m) for m in range(1, 24)]
    assert low_p[:12] == [0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 3]
    h_max = {}
    for m in range(2, 11):
        values = [plurigenus(m)]
        values += [plurigenus(m) + a + correction(null[1], m) - Q(1, 2)
                   for a in (0, 1)]
        h_max[m] = max(values)
    assert [h_max[m] for m in range(2, 11)] == [1, 1, 1, 1, 1, 2, 2, 2, 2]

    # Exact rational generating-function identity, not a finite prefix test.
    rr = ([0, 0, Q(1, 840), Q(1, 840)], power(one_minus(1), 4))
    rr = ratadd(rr, ([1, -3], power(one_minus(1), 2)))
    rr = ratadd(rr, ([0, 1], [1]))  # P_1=0 instead of the formal RR value -1.
    for b, r in BASKET:
        numerator = [Q(0)] * (r + 2)
        for j in range(1, r + 1):
            numerator[j + 1] = phi(b, r, j)
        rr = ratadd(rr, (trim(numerator), mul(one_minus(1), one_minus(r))))
    denominator = [Q(1)]
    for weight in WEIGHTS:
        denominator = mul(denominator, one_minus(weight))
    target_numerator = [Q(1)] + [Q(0)] * 22 + [Q(1)]
    assert mul(rr[0], denominator) == mul(target_numerator, rr[1])

    mon23, mon46 = monomials(23), monomials(46)
    assert len(mon23) == 7 and len(mon46) == 37
    full46 = monomials(46, WEIGHTS + (23,))
    assert len(full46) == 45
    assert [len(monomials(i, WEIGHTS + (23,))) for i in WEIGHTS + (23,)] == [1, 1, 1, 1, 8]
    # The four exponents form a basis of the degree-46 character lattice.
    refs = [(0, 0, 3, 4), (0, 1, 1, 5), (0, 2, 6, 0), (1, 0, 0, 6)]
    assert all(a in mon46 for a in refs)
    ref_columns = list(map(list, zip(*refs)))
    assert abs(det(ref_columns)) == 46
    quotient_coordinates = []
    for a in mon46:
        n = solve(ref_columns, a)
        assert sum(n) == 1 and all(x.denominator == 1 for x in n)
        quotient_coordinates.append({"exponent": a, "reference_coordinates": n})
    # Basis of ker(4,5,6,7,23):
    # (-5,4,0,0,0),(1,-2,1,0,0),(2,-3,0,1,0),(3,-7,0,0,1).
    chars = []
    for a, b, c, d in refs:
        e = -2
        assert (c + 2 * d - a + 3 * e) % 5 == 0
        chars.append([(c + 2 * d - a + 3 * e) // 5, c, d, e])
    assert abs(det(chars)) == 2  # The ineffective kernel is exactly mu_2.

    # Monomial ratios generating the full base field at the indicated degrees.
    field_frames = {
        23: [(0, 1, 3, 0), (0, 2, 1, 1), (1, 0, 2, 1), (2, 3, 0, 0)],
        27: [(0, 0, 1, 3), (0, 3, 2, 0), (0, 4, 0, 1), (1, 1, 3, 0)],
        28: [(0, 0, 0, 4), (0, 2, 3, 0), (0, 3, 1, 1), (1, 0, 4, 0)],
        29: [(0, 1, 4, 0), (0, 2, 2, 1), (1, 0, 3, 1), (1, 5, 0, 0)],
        30: [(0, 0, 5, 0), (0, 1, 3, 1), (0, 6, 0, 0), (1, 0, 2, 2)],
    }
    field_receipt = []
    for m, frame in field_frames.items():
        assert all(a in monomials(m) for a in frame)
        rows = []
        for a in frame[1:]:
            aa, bb, cc, dd = [x - y for x, y in zip(a, frame[0])]
            assert (cc + 2 * dd - aa) % 5 == 0
            rows.append([(cc + 2 * dd - aa) // 5, cc, dd])
        determinant = det(rows)
        assert abs(determinant) == 1
        assert len(monomials(m - 23)) >= 1
        field_receipt.append({"degree": m, "frame": frame,
                              "lattice_determinant": determinant})
    assert all(not monomials(m - 23) for m in list(range(23)) + [24, 25, 26])

    # Nonempty quasismooth locus: pair coverage and axis derivatives.
    pair_monomials = [(9, 2, 0, 0), (10, 0, 1, 0), (1, 0, 0, 6),
                      (0, 8, 1, 0), (0, 5, 0, 3), (0, 0, 3, 4)]
    assert all(a in mon46 for a in pair_monomials)
    assert {tuple(i for i, a in enumerate(v) if a) for v in pair_monomials} == {
        (i, j) for i in range(4) for j in range(i + 1, 4)}
    axis_terms = [(10, 0, 1, 0), (0, 8, 1, 0), (1, 0, 7, 0), (1, 0, 0, 6)]
    assert all(a in mon46 for a in axis_terms)
    for axis, v in enumerate(axis_terms):
        assert v[axis] > 0 and sum(v[i] for i in range(4) if i != axis) == 1

    receipt = {
        "status": "PASS",
        "scope": "Exact finite arithmetic only; geometric and deformation lemmas are proved in the accompanying text.",
        "imports_previous_reports_or_tables": False,
        "basket": BASKET, "index": INDEX, "volume": Q(1, 420),
        "character_assignment_count": len(states),
        "residue_formula_verified_for_every_j_mod_420": True,
        "low_residue_table": {j: sorted(residues[j]) for j in range(11)},
        "null_state_and_twisted_corrections": twist_rows,
        "mass_compatible_inverse_pairs": allowed_pairs,
        "plurigenera_1_through_23": low_p,
        "twisted_section_upper_bounds_2_through_10": h_max,
        "RR_Hilbert_series_identity_exact_as_rational_functions": True,
        "weights": WEIGHTS + (23,),
        "branch_degree46_monomials": mon46,
        "degree23_base_monomials": mon23,
        "degree46_counts_by_t_exponent": dict(sorted(Counter(a[3] for a in mon46).items())),
        "full_equation_space_dimension": len(full46),
        "graded_ambient_automorphism_dimension": 12,
        "projective_ambient_automorphism_dimension": 11,
        "square_normalized_parameter_dimension": 37,
        "square_normalized_coordinate_group_dimension": 4,
        "moduli_and_miniversal_dimension": 33,
        "reference_exponents": refs,
        "reference_determinant_absolute": 46,
        "character_lattice_index": 2,
        "quotient_coordinates": quotient_coordinates,
        "birational_field_frames": field_receipt,
        "quasismooth_pair_coverage": pair_monomials,
        "quasismooth_axis_derivatives": axis_terms,
    }
    out = HERE / "chi1_arithmetic46.json"
    out.write_text(json.dumps(encode(receipt), indent=2) + "\n")
    print("PASS: 6720 character states; exact RR identity; 37/7/45 monomial counts; dimension33; field lattices.")


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/late_arithmetic.py
# ========================================================================
SOURCES['classification/late_exclusions/late_arithmetic.py'] = (
r'''
"""Exact arithmetic for four equality-basket exclusions.

Only the Python standard library is used.  The baskets, bounds, and
formulae are stated in the accompanying manuscript.  No historical
receipt is used as input and no virtual character is added to another.
"""
from collections import Counter
from fractions import Fraction as F
from itertools import combinations_with_replacement, product
from math import factorial, gcd, lcm, prod

BASKETS = {
    '02349': ((1,2),)*5+((1,3),)+((1,4),)*4+((2,5),(3,7),(5,12)),
    '02353': ((1,2),)*3+((1,3),)*4+((1,5),(2,5),(2,5),(3,7),(5,12)),
    '02355': ((1,2),(1,2),(1,3),(1,4),(2,5),(3,7),(3,8),(3,8),(5,12)),
    '02357': ((1,2),(1,3),(1,3),(1,4),(2,5),(3,7),(4,9),(7,18)),
}

def phi(b,r,i):
    z=b*i%r
    return F(z*(r-z),2*r)

def plurigenera(basket,end):
    ans=[1,0];corr=F(0)
    for m in range(2,end+1):
        corr+=sum((phi(b,r,m-1) for b,r in basket),F())
        value=F(m*(m-1)*(2*m-1),12*420)-2*(2*m-1)+corr
        assert value.denominator==1
        ans.append(int(value))
    return ans

def grouped_assignments(basket):
    """All assignments modulo permutations of identical constituents."""
    groups=sorted(Counter(basket).items())
    choices=[]
    for (b,r),number in groups:
        local=[]
        for chars in combinations_with_replacement(range(r),number):
            weight=factorial(number)//prod(factorial(c) for c in Counter(chars).values())
            local.append((tuple((b,r,i) for i in chars),weight))
        choices.append(local)
    for parts in product(*choices):
        yield tuple(x for p,w in parts for x in p),prod(w for p,w in parts)

def assignments_summary(basket):
    I=lcm(*(r for b,r in basket));null=[];residues={};total=weighted=0
    for chars,weight in grouped_assignments(basket):
        total+=1;weighted+=weight
        j=sum((I//r)*b*b*i for b,r,i in chars)%I
        M=-sum((I//r)*(b*i%r)*(r-b*i%r) for b,r,i in chars)%(2*I)
        residues.setdefault(j,set()).add(M)
        if j==M==0:null.append((chars,weight))
    assert weighted==prod(r for b,r in basket)
    return I,null,residues,{'grouped_assignments':total,'ordered_assignments':weighted,
                          'grouped_null_assignments':len(null),
                          'ordered_null_assignments':sum(w for c,w in null)}

def conv(A,B,end):
    out=[0]*(end+1)
    aa=[(i,A[i]) for i in range(2,end+1) if A[i]>0]
    bb=[(i,B[i]) for i in range(2,end+1) if B[i]>0]
    for i,a in aa:
        for j,b in bb:
            if i+j>end:break
            out[i+j]=max(out[i+j],a+b-1)
    return tuple(out)

def torsion_profiles(basket,end=120,product_end=24):
    I,null,residues,counts=assignments_summary(basket)
    P=plurigenera(basket,2*end)
    q0=tuple(sum((I//r)*(b*m%r)*(r-b*m%r) for b,r in basket) for m in range(I))
    states={}
    for chars,weight in null:
        q=tuple(sum((I//r)*(b*(i+m)%r)*(r-b*(i+m)%r) for b,r,i in chars) for m in range(I))
        states.setdefault(q,[]).append((chars,weight))
    nodes=[]
    for q in sorted(states):
        inverse=tuple(q[-m%I] for m in range(I))
        if inverse not in states:continue
        C=F(q[0],2*I)
        s=2*P[2]+C+F(q[1]+inverse[1]-2*q0[1],2*I)
        if s.denominator!=1 or s<0:continue
        increments=[]
        for qt in (q,inverse):
            D=[0,0,0];corr=0
            for m in range(3,end+1):
                corr+=qt[(m-1)%I]-q0[(m-1)%I]
                value=P[m]-P[2]+F(corr,2*I)
                assert value.denominator==1
                D.append(int(value))
            increments.append(D)
        for A in range(int(s)+1):
            H=[0,0]+[d+A for d in increments[0][2:]]
            Hi=[0,0]+[d+int(s)-A for d in increments[1][2:]]
            if min(H[2:]+Hi[2:])<0:continue
            if any(H[a]>0 and Hi[b]>0 and H[a]+Hi[b]-1>P[a+b]
                   for a in range(2,product_end+1) for b in range(2,product_end+1)):continue
            nodes.append({'C':int(C),'A':A,'H':tuple(H),'Hi':tuple(Hi),'q':q})
    # Distinct full correction data remain distinguished; this is a safe superset.
    counts.update({'full_correction_functions':len(states),'reflected_occupancies':len(nodes)})
    return I,P,nodes,counts,residues

def actual_power_screen(nodes,P,end=120):
    canonical={i for i,n in enumerate(nodes) if n['H'][2:]==tuple(P[2:end+1]) and n['Hi'][2:]==tuple(P[2:end+1])}
    assert canonical
    live=set(range(len(nodes)));cache={};stages=[]
    def c(i,si,j,sj):
        key=(i,si,j,sj)
        if key not in cache:cache[key]=conv(nodes[i][si],nodes[j][sj],end)
        return cache[key]
    while True:
        removed=[]
        for t in sorted(live):
            arcs={i:[] for i in live}
            for i in live:
                p=c(i,'H',t,'H');n=c(i,'Hi',t,'Hi')
                for j in live:
                    rp=c(j,'H',t,'Hi');rn=c(j,'Hi',t,'H')
                    if all(nodes[j]['H'][d]>=p[d] and nodes[j]['Hi'][d]>=n[d]
                           and nodes[i]['H'][d]>=rp[d] and nodes[i]['Hi'][d]>=rn[d]
                           for d in range(4,end+1)):
                        arcs[i].append(j)
            seen={t};todo=[t]
            while todo:
                i=todo.pop()
                for j in arcs[i]:
                    if j not in seen:seen.add(j);todo.append(j)
            inverse={i for i in live if nodes[i]['H']==nodes[t]['Hi'] and nodes[i]['Hi']==nodes[t]['H']}
            if not seen&canonical or not seen&inverse:
                removed.append({'node':t,'reachable':sorted(seen),
                                'canonical_reached':bool(seen&canonical),
                                'inverse_reached':bool(seen&inverse)})
        stages.append({'tested':len(live),'removed':removed})
        if not removed:break
        live-=set(row['node'] for row in removed)
        assert canonical<=live
    return sorted(live),stages

def invisible_maximum(residues,I,v,n):
    cap=(n*n-1)//v
    return max(r+2*I*((cap-r)//(2*I)) for r in residues[n])

def visible_states(residues,I,v,cap):
    return [(n,M) for n in range(1,cap+1) for M in range(-n,n*n//v+1)
            if M%(2*I) in residues[n]]

def primitive_marks(indices,I,max_degree,coefficient,section_weights=(),genus=0):
    marks=[(r,k) for r in indices for k in range(1,r) if gcd(k,r)==1]
    bound=F(2-2*genus)+F(coefficient*max_degree,I)
    max_marks=int(2*bound)
    rows=[]
    for count in range(1,max_marks+1):
        for pattern in combinations_with_replacement(marks,count):
            degree=I*sum((F(k,r) for r,k in pattern),F())
            assert degree.denominator==1
            w=int(degree)%I
            if not 1<=w<=max_degree:continue
            cost=sum((F(r-1,r) for r,k in pattern),F())
            if cost+2*genus-2>F(coefficient*w,I):continue
            if any(sum((F(j*k%r,r) for r,k in pattern),F())>F(j*w,I) for j in section_weights):continue
            rows.append((w,pattern))
    return sorted(rows)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/verify_c2357_46.py
# ========================================================================
SOURCES['classification/late_exclusions/verify_c2357_46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the index-nine/index-eighteen equality-basket exclusion.
The JSON explicitly lists geometric theorem interfaces not certified by code.
"""
from itertools import product, combinations_with_replacement
from fractions import Fraction as F
from math import gcd, prod, ceil
from pathlib import Path
import json
from late_arithmetic import plurigenera
I=1260;v=3
B=((1,2),(1,3),(1,3),(1,4),(2,5),(3,7),(4,9),(7,18))
Tstates=((8,-2),(10,10),(11,17),(13,33),(14,42),(15,75))
P=(1,0,0,0,0,1,0,1,1,1,1,1,2,2,2,3,3,3,5,3,5)
assert tuple(plurigenera(B,20))==P
res={s:set()for s in range(1,17)}
by_pair={}
visited=0
for a in product(*(range(r)for b,r in B)):
 visited+=1
 n=sum((I//r)*b*b*i for (b,r),i in zip(B,a))%I
 sq=-sum((I//r)*(b*i%r)*(r-b*i%r)for (b,r),i in zip(B,a))%(2*I)
 if n in res:
  res[n].add(sq)
  by_pair.setdefault((n,sq),[]).append(a)
assert visited==prod(r for b,r in B)==408240

def chars(n,M):return by_pair.get((n,M%(2*I)),[])
def top_squares(s):
 cap=(s*s-1)//v
 return sorted({x+2*I*((cap-x)//(2*I)) for x in res[s]},reverse=True)

def prime_cut(s):
 out=[]
 for N in top_squares(s):
  if s+N>=0:
   out.append(N);continue
  L=-s-N;W=3*I*s//L
  if W<70 and 2*W<L:
   return {'s':s,'allowed_before_cut':out,'excluded_from_square':N,'L':L,'W':W}
  out.append(N)
 raise AssertionError('no finite cut')
cut={s:prime_cut(s) for s in (1,2,3,4,5)}
assert {s:x['allowed_before_cut']for s,x in cut.items()}=={1:[-23],2:[-22,-92],3:[],4:[-18,-88],5:[-15,-85,-225]}
assert {s:x['excluded_from_square']for s,x in cut.items()}=={1:-93,2:-232,3:-207,4:-228,5:-295}

def mixed(n,M,s,N,cap):
 pairs=[];lres=set()
 for a in chars(n,M):
  for b in chars(s,N):
   l=sum((I//r)*bb*bb*x*y for (bb,r),x,y in zip(B,a,b))%I
   lres.add(l)
   if 0<=l<=cap and (n*s-v*l)**2<=(n*n-v*M)*(s*s-v*N):
    pairs.append({'l':l,'T_characters':a,'F_characters':b})
 return {'T':[n,M],'F':[s,N],'intersection_cap':cap,
 'minimum_nonnegative_mixed_residue':min(lres),
 'surviving_intersections':sorted({p['l']for p in pairs}),
 'surviving_labelled_pair_count':len(pairs),'surviving_labelled_pairs':pairs}
small=[]
expected={((8,-2),(1,-23)):[26],((10,10),(2,-22)):[30],
 ((11,17),(1,-23)):[27],((13,33),(2,-22)):[32],((14,42),(1,-23)):[28]}
for n,M in Tstates[:-1]:
 for s in (1,2):
  for N in cut[s]['allowed_before_cut']:
   row=mixed(n,M,s,N,5*n-M)
   assert row['surviving_intersections']==expected.get(((n,M),(s,N)),[])
   for l in row['surviving_intersections']:
    assert 3*(M+N+2*l)==(n+s)**2
   small.append(row)
full=[]
for n,M in ((10,10),(11,17),(14,42)):
 s=15-n
 for N in cut[s]['allowed_before_cut']:
  row=mixed(n,M,s,N,5*n-M)
  row['null_intersections']=[]
  for l in row['surviving_intersections']:
   tN=5*n-M-l;fN=5*s-N-l
   assert tN==0 and fN>=0
   row['null_intersections'].append({'l':l,'IKT_N':tN,'IKF_N':fN,'IKN_squared':-tN-fN})
  full.append(row)
expected_full={((10,10),(5,-15)):[40],((10,10),(5,-225)):[40],
 ((11,17),(4,-18)):[38],((14,42),(1,-23)):[28]}
for row in full:assert row['surviving_intersections']==expected_full.get((tuple(row['T']),tuple(row['F'])),[])
# All visible strict states through13 used to exclude e11 vanishing onT.
wstates=[]
for s in range(7,14):
 for N in range(-s,s*s//3+1):
  if N%(2*I)in res[s] and 3*N<s*s:wstates.append((s,N))
assert wstates==[(7,-7),(8,-2),(10,10),(11,17),(13,33)]
wtests=[mixed(11,17,s,N,1)for s,N in wstates]
assert [r['minimum_nonnegative_mixed_residue']for r in wtests]==[49,6,60,17,71]
assert all(not r['surviving_intersections']for r in wtests)
# Curve markings, with allprimitive fractions and repeatedmarks.
rs=(2,3,4,5,6,7,9,18)
marks=[(r,k)for r in rs for k in range(1,r)if gcd(k,r)==1]
curve6=[];curve12=[];tested=0
assert F(2)+F(6*42,I)<F(5,2)
assert F(2)+F(12*10,I)<F(5,2)
for count in range(1,5):
 for pat in combinations_with_replacement(marks,count):
  tested+=1
  residue=sum((F(k,r)for r,k in pat),F())*I
  assert residue.denominator==1
  w=int(residue)%I
  cost=sum((F(r-1,r)for r,k in pat),F())
  if 1<=w<=42 and cost-2<=F(6*w,I):
   nine=sum((F((9*k)%r,r)for r,k in pat),F())
   curve6.append({'w':w,'marks':pat,'orbifold_cost':str(cost),
                  'degree9_min_cost':str(nine),'degree9_available':str(F(9*w,I)),
                  'degree9_can_be_nonzero':nine<=F(9*w,I)})
  if 1<=w<=10 and cost-2<=F(12*w,I):curve12.append({'w':w,'marks':pat})
assert curve12==[{'w':10,'marks':((7,2),(18,13))}]
allowed=sorted({r['w']for r in curve6})
assert allowed==[10,14,20,28,30,35,36,40,42]
assert all(not r['degree9_can_be_nonzero']for r in curve6 if r['w']<=15)

def partitions(total,lo=0):
 if total==0:yield [];return
 for i in range(lo,len(allowed)):
  w=allowed[i]
  if w>total:break
  for tail in partitions(total-w,i):yield[w]+tail
parts={C:list(partitions(C))for C in(28,32,38,40)}
assert parts[32]==[]
assert parts[28]==[[14,14],[28]]
assert parts[38]==[[10,14,14],[10,28]]
assert parts[40]==[[10,10,10,10],[10,10,20],[10,30],[20,20],[40]]
# Restrictiondimensions and strict/equality cancellation.
Q={j:P[j]-P[j-5]for j in(10,13,14,17,19)}
assert Q=={10:0,13:1,14:1,17:1,19:1}
mm=[top_squares(s)[0]for s in range(1,6)]
assert mm==[-23,-22,-207,-18,-15]
assert [mm[s-1]+3*s for s in range(1,6)]==[-20,-16,-198,-6,0]
assert gcd(3,I)==3 and 5%3!=0
localceil=[{'c':c,'twice_ceiling_c_over3':2*((c+2)//3),
            'twice_ceiling_c_plus1_over3':2*((c+3)//3)}for c in range(1,5)]
assert [r['c']for r in localceil if r['twice_ceiling_c_over3']<r['c']]==[3]
assert all(r['twice_ceiling_c_plus1_over3']>=r['c']for r in localceil)
receipt={'candidate':'C2-02357','basket':B,'I':I,'v':v,
 'ordered_assignments_examined':visited,'prime_square_cuts':cut,
 'small_prime_mixed_tests':small,'full_remainder_prime_tests':full,
 'e11_visible_prime_tests':wtests,'curve_mark_multisets_examined':tested,
 'coefficient6_curve_rows':sorted(curve6,key=lambda r:(r['w'],r['marks'])),
 'coefficient12_first_row':curve12,'intersection_degree_partitions':parts,
 'restriction_dimensions':Q,'invisible_maxima_degrees1_to5':mm,
 'graph_endpoint':{'h':3,'negative_degree':5,'gcd_h_I':3,'divisibility_fails':True},
 'local_integer_ceiling_checks':localceil,
 'critical_correction':'Degree5prime square−225 retained: its survivingmixedstate hasIKTN=0butIKFN=210; no all-point-centred assertion.',
 'geometric_interfaces_not_certified_by_computation':[
 'Actual simultaneous mixed Weil-RR and Hodge/null descent.',
 'Small invisible prime ruling theorem and first-member trace.',
 'Reduced-member generic-centre adjunction and Cartier-index transfer.',
 'Contact-zero graph lemma.',
 'KTN=0 implies ambientregularity generically alongT_Z curves.',
 'Actual local cubic-root descent lemma fordelta<=4.',
 'Cohen-Macaulay complete restriction module andS2 extension.'],
 'status':'PASS all listed exact arithmetic; geometric proof separately audited'}
out=Path(__file__).with_name('c2357_arithmetic46.json')
out.write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps({'status':'PASS','receipt':str(out),'assignments':visited,
 'mixed_full_remainder_survivors':[{k:r[k]for k in('T','F','surviving_intersections','surviving_labelled_pair_count','null_intersections')}for r in full if r['surviving_intersections']],
 'curve6_allowed_degrees':allowed,'partitions':parts},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/verify_late_geometry46.py
# ========================================================================
SOURCES['classification/late_exclusions/verify_late_geometry46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact lists and local graph arithmetic for four late equality exclusions.

All inputs are baskets and formulas printed in the manuscript.  This
verifies arithmetic, not the geometric hypotheses of adjunction/trace.
"""
from fractions import Fraction as F
from itertools import product
from math import gcd,lcm
from pathlib import Path
import json
from late_arithmetic import BASKETS,assignments_summary,visible_states,invisible_maximum,plurigenera,primitive_marks


def solve(A,b):
    T=[list(map(F,row))+[F(x)] for row,x in zip(A,b)];n=len(A)
    for j in range(n):
        k=next(k for k in range(j,n) if T[k][j])
        T[j],T[k]=T[k],T[j];q=T[j][j];T[j]=[a/q for a in T[j]]
        for i in range(n):
            if i!=j:
                q=T[i][j];T[i]=[x-q*y for x,y in zip(T[i],T[j])]
    return [r[-1] for r in T]


def determinant(A):
    T=[list(map(F,row)) for row in A];d=F(1)
    for j in range(len(T)):
        k=next(k for k in range(j,len(T)) if T[k][j])
        if k!=j:T[j],T[k]=T[k],T[j];d=-d
        p=T[j][j];d*=p
        for i in range(j+1,len(T)):
            q=T[i][j]/p
            for a in range(j+1,len(T)):T[i][a]-=q*T[j][a]
    return d


def graph(diag,edges):
    M=[[F(diag[i] if i==j else 0) for j in range(len(diag))] for i in range(len(diag))]
    for i,j in edges:M[i][j]=M[j][i]=-1
    delta=solve(M,[d-2 for d in diag]);cost=sum((x*(d-2) for x,d in zip(delta,diag)),F())
    return M,delta,cost


def mv(M,v):return [sum((x*y for x,y in zip(r,v)),F()) for r in M]


def rows_json(rows):return [{'degree':w,'marks':[str(F(k,r)) for r,k in p]} for w,p in rows]


def partitions(total,allowed,low=0):
    if total==0:yield ();return
    for j in range(low,len(allowed)):
        w=allowed[j]
        if w<=total:
            for p in partitions(total-w,allowed,j):yield(w,)+p


def positive_polar(rows,j,I):
    return [(w,p) for w,p in rows if sum((F((j*k)%r or r,r) for r,k in p),F())<=F(j*w,I)]


def mons(chars,mod,target,weights,cap,exact=False):
    return sorted(e for e in product(*(range(cap//w+1) for w in weights))
                  if sum(a*b for a,b in zip(e,chars))%mod==target%mod
                  and (sum(a*b for a,b in zip(e,weights))==cap if exact else sum(a*b for a,b in zip(e,weights))<=cap))


def polyadd(a,b):return tuple((a[i] if i<len(a) else 0)+(b[i] if i<len(b) else 0) for i in range(max(len(a),len(b))))
def polymul(a,b):
    c=[0]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):c[i+j]+=x*y
    return tuple(c)
def matmul(A,B):return [[polyadd(polymul(A[i][0],B[0][j]),polymul(A[i][1],B[1][j])) for j in range(2)] for i in range(2)]
def mconst(b):return [[(b,),(-1,)],[(1,),(0,)]]


def main():
    out={'scope':'Exact residue, bounded marking, quotient-graph, finite jet, and symbolic continued-fraction arithmetic. Geometry is proved in the text.'}
    single={}
    expected={
      '02349':[(1,1),(2,4),(3,9),(4,16)],
      '02353':[(1,1),(2,4),(3,9),(4,2),(4,16),(5,-3),(5,11),(5,25)],
      '02355':[(2,2),(4,8),(5,-5),(6,18)],
      '02357':[(3,3),(6,12),(7,-7),(8,-2),(9,27),(10,10),(11,17),(12,48),(13,33),(14,42),(15,75)]}
    caps={'02349':4,'02353':5,'02355':6,'02357':15}
    for name in caps:
        I,null,res,c=assignments_summary(BASKETS[name]);v=I//420
        vis=visible_states(res,I,v,caps[name]);assert vis==expected[name],(name,vis)
        single[name]={'I':I,'v':v,'counts':c,'visible_states':vis,'P0_to30':plurigenera(BASKETS[name],30)}
        if name in ('02355','02357'):
            U=[invisible_maximum(res,I,v,n) for n in range(1,6)]
            assert U==({'02355':[-17,-68,-13,-62,-5],'02357':[-23,-22,-207,-18,-15]}[name])
            single[name]['full_invisible_upper_1_to5']=U
    out['single_divisors']=single
    # No old receipt participates in any enumeration.
    ix=[2,3,4,5,6,7,12]
    q=primitive_marks(ix,420,48,17,(5,7),1)
    assert rows_json(q)==[{'degree':35,'marks':['1/12']},{'degree':40,'marks':['2/3','3/7']},{'degree':42,'marks':['1/2','3/5']},{'degree':45,'marks':['1/4','6/7']},{'degree':48,'marks':['2/5','5/7']}]
    singular=primitive_marks(ix,420,10,5)
    assert len(singular)==4 and {w for w,p in singular}=={5,7,10}
    polar=primitive_marks(ix,420,20,10)
    allowed=sorted({w for w,p in polar});parts=list(partitions(20,allowed))
    assert parts==[(5,5,5,5),(5,5,10),(5,15),(10,10),(20,)]
    used=set(x for p in parts for x in p)
    assert all(any(r==7 for r,k in p) for w,p in polar if w in used)
    out['02349_marks']={'pencil':rows_json(q),'singular':rows_json(singular),'polar':rows_json(polar),'partitions20':parts}
    qs=positive_polar(primitive_marks(ix,420,48,18,(9,),1),6,420)
    qp=positive_polar(primitive_marks(ix,420,60,18,(9,),1),6,420)
    assert [(w,tuple(str(F(k,r)) for r,k in p)) for w,p in qs]==[(35,('1/12',)),(45,('1/4','6/7')),(48,('2/5','5/7'))]
    assert len(qp)==11
    simple=[];survivors=[]
    for w,p in qp:
        theta=sum((F(6*k%r,r) for r,k in p),F());b=sum((F(9*k%r,r) for r,k in p),F())
        assert theta==F(6*w,420)
        c=[F(2*(9*k%r)-3*(6*k%r),r) for r,k in p]
        if b==F(9*w,420) and sorted(x for x in c if x)==[-1,1]:simple.append((w,p))
        elif w!=35:survivors.append((w,p))
    assert len(simple)==4 and len(survivors)==6
    b18=[F(18*w,420)-sum((F(18*k%r,r) for r,k in p),F()) for w,p in survivors]
    assert b18==[1,1,2,1,2,0]
    assert [(w,p) for (w,p),d in zip(survivors,b18) if d>1]==[(60,((7,1),)),(60,((7,4),(7,4)))]
    ix2=[2,3,4,6,7,12]
    sing=primitive_marks(ix2,420,15,6)
    assert len(sing)==5
    assert all(sum((F(9*k%r,r) for r,k in p),F())>F(9*w,420) for w,p in sing)
    po=primitive_marks(ix2,420,30,12,(12,))
    assert len(po)==35 and all(any(r==7 for r,k in p) for w,p in po)
    out['02353_marks']={'strict_pencil':rows_json(qs),'prime_pencil':rows_json(qp),'simple_ratio_excluded':rows_json(simple),'six_rows':rows_json(survivors),'b18':[str(x) for x in b18],'conductor':rows_json(sing),'polar':rows_json(po)}
    # The complete canonical cycles at the seventh point of 02349.
    M,d,c=graph([2,2,2,3,2],[(i,i+1) for i in range(4)])
    assert c==F(4,7) and determinant(M)==14
    cycles=[]
    for k in product(range(4),range(3),range(2),[0],range(2)):
        b=[x+(j==3) for j,x in enumerate(mv(M,k))]
        if min(b)<0:continue
        attach=[j for j in range(5) if b[j]>=1+k[j]]
        cycles.append({'k':k,'b':[int(x) for x in b],'terminal_vertices':attach})
    assert len(cycles)==6 and [r['terminal_vertices'] for r in cycles]==[[3],[4],[],[],[],[0]]
    M8,d8,c8=graph([2,2,2,2,2,3],[(0,1),(0,2),(2,3),(0,4),(4,5)])
    assert d8==list(map(F,[F(6,7),F(3,7),F(4,7),F(2,7),F(5,7),F(4,7)])) and c8==F(4,7) and determinant(M8)==7
    cy8=[]
    for k in product(range(3),range(4),range(4),range(7),range(2),[0]):
        b=[x+(j==5) for j,x in enumerate(mv(M8,k))]
        if min(b)<0:continue
        cy8.append({'k':k,'b':[int(x) for x in b],'terminal_vertices':[j for j in range(6) if b[j]>=1+k[j]]})
    assert len(cy8)==3 and [r['terminal_vertices'] for r in cy8]==[[5],[],[]]
    out['02349_seventh']={'cyclic_cycles':cycles,'E8_cycles':cy8,'E8_discrepancy':[str(x) for x in d8]}
    # Complete nonnormal twelfth graph, its class group and order-twelve lift.
    diag=[2,2,3]+[2]*10;edges=[(0,2),(1,2),(2,3)]+[(j,j+1) for j in range(3,12)]
    MN,dN,cN=graph(diag,edges);assert determinant(MN)==48
    inv=[solve(MN,[int(i==j) for i in range(13)]) for j in range(13)]
    assert max(lcm(*(x.denominator for x in col)) for col in inv)==48
    assert max(dN)<1 and all(x>=0 for x in mv(MN,[1]*13))
    assert 1+(-sum(sum(r) for r in MN)+sum(x-2 for x in diag))/2==0
    q9=[1,1,2]+list(range(4,21,2))+[10]
    q10=[1,1,2]+list(range(4,23,2))
    assert mv(MN,q9)==[F(12) if j==11 else F(0) for j in range(13)]
    assert mv(MN,q10)==[F(24) if j==12 else F(0) for j in range(13)]
    assert lcm(*(F(x,12).denominator for x in q9))==12
    assert lcm(*(F(x,12).denominator for x in q10))==12
    indecomp=[]
    for i in range(45):
        for j in range(45):
            if i+j==0 or (i+21*j)%44:continue
            if not any((a,b)!=(0,0) and (a,b)!=(i,j) and (a+21*b)%44==0 for a in range(i+1) for b in range(j+1)):
                indecomp.append((i,j))
    assert indecomp==[(0,44),(1,23),(2,2),(23,1),(44,0)]
    out['02349_nonnormal']={'determinant':48,'discriminant_group':'cyclic order 48','discrepancy':[str(x) for x in dN],'degree7_numerator_vectors':[q9,q10],'ambient_cover':'1/44(1,21)','indecomposable_monomials':indecomp}
    # A polynomial identity in s proves the infinite continued fraction.
    A=[[(11,),(-10,)],[(10,),(-9,)]]
    A=matmul(A,mconst(3));A=matmul(A,[[(-1,1),(2,-1)],[(-2,1),(3,-1)]])
    for b in (4,2,3):A=matmul(A,mconst(b))
    assert A[0][0]==(48,144) and A[1][0]==(43,132)
    for s in (0,1,2):
        diag=([2]*8+[3,3] if s==0 else [2]*10+[5,2,3] if s==1 else [2]*10+[3,4,2,3])
        MM,dd,cc=graph(diag,[(i,i+1) for i in range(len(diag)-1)])
        expect=([F(i,12) for i in range(1,10)]+[F(7,12)] if s==0 else [F(i,12) for i in range(1,11)]+[F(11,12)]*s+[F(9,12),F(7,12)])
        assert dd==expect and cc==(F(4,3) if s==0 else F(10,3))
    assert 2*11-11-11==0
    assert 3*11-10-11==12 and 4*11-11-9==24
    assert 2*9-11-7==0 and 3*7-9==12
    assert F(4,7)+F(4,3)-F(5,21)==F(5,3)>1
    out['02349_infinite_HJ']={'symbolic_first_column':['48+144s','43+132s'],'s0_cost':'4/3','s_positive_cost':'10/3','constant_plateau_equation':'2*11-11-11=0','contradiction_lower_bound':'5/3 > 1'}
    specs=[([3,2,2],[(0,1),(1,2)],F(3,7)),([3,2,2,2,3],[(0,1),(0,2),(0,3),(3,4)],F(10,7)),([3,2,3],[(0,1),(1,2)],F(1))]
    ds=[]
    for di,ed,expected_cost in specs:
        MM,dd,cc=graph(di,ed);assert cc==expected_cost
        ds.append({'weights':di,'discrepancy':[str(x) for x in dd],'cost':str(cc)})
    pairings=[(a,b) for a,b in ((1,3),(3,1)) if F(-1+6+a,6).denominator==F(-1+4+b,6).denominator==1]
    assert pairings==[(1,3)]
    assert 70*(-1+F(6,7)+F(1,2))==25 and 70*(-1+F(4,7)+F(1,2))==5
    out['02353_graphs']={'local_graphs':ds,'allowed_D7_end_pairing':pairings,'polar_degrees':[30,[25,5]]}
    # All character jets are enumerated in the ambient variables.
    assert mons((1,11,5),12,11,(1,1,1),3,True)==[(1,0,2),(1,2,0)]
    assert mons((1,11,5),12,6,(1,1,1),2,True)==[(1,0,1)]
    assert mons((1,11,5),12,2,(1,1,1),2,True)==[(2,0,0)]
    assert mons((1,11,5),12,8,(1,1,1),3)==[]
    assert mons((1,11,5),12,3,(1,1,1),3,True)==[(0,0,3),(0,2,1),(3,0,0)]
    assert mons((1,5),12,6,(1,1),5)==[(1,1)]
    assert mons((1,5),12,3,(1,1),6)==[(0,3),(3,0)]
    assert mons((1,6,3),7,6,(1,1,1),3,True)==[(1,2,0)]
    qjets={}
    for name,r,k,weights,cap in [('12',12,0,(7,5,11),12),('7',7,-12*3,(6,1,4),1),('5',5,-12*2,(1,4,2),1)]:
        chars=(1,r-1,5 if r==12 else 3 if r==7 else 2)
        qjets[name]=mons(chars,r,k,weights,cap)
    assert qjets=={'12':[(0,0,0),(1,1,0)],'7':[(0,1,0)],'5':[(1,0,0)]}
    out['character_jets']={'unique_quartic_pencil_monomials':qjets,'quintic_Q12_f_cubic':mons((1,11,5),12,11,(1,1,1),3,True),'full_b9_cubic':mons((1,11,5),12,3,(1,1,1),3,True),'mixed_coefficient':550*6-950*3}
    assert out['character_jets']['mixed_coefficient']==450
    out['status']='PASS'
    Path(__file__).with_name('late_geometry46.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({'status':'PASS','single_baskets':len(single),'quartic_pencil_rows':len(q),'quintic_pencil_rows':len(qp),'quintic_polar_rows':len(po),'scope':out['scope']},indent=2))

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/verify_late_torsion46.py
# ========================================================================
SOURCES['classification/late_exclusions/verify_late_torsion46.py'] = (
r'''
#!/usr/bin/env python3
"""Rebuild necessary torsion profiles from four complete baskets."""
from pathlib import Path
from hashlib import sha256
import json
from late_arithmetic import BASKETS,torsion_profiles,actual_power_screen

def main():
    result={}
    for name in ('02349','02353','02355','02357'):
        I,P,nodes,counts,residues=torsion_profiles(BASKETS[name])
        live,stages=actual_power_screen(nodes,P)
        output=[]
        for i in live:
            n=nodes[i]
            output.append({'node':i,'C':n['C'],'A':n['A'],
                           'H2_to120':n['H'][2:],'Hi2_to120':n['Hi'][2:],
                           'q_scaled_by_2I':n['q']})
        result[name]={'basket':BASKETS[name],'I':I,'counts':counts,
                      'power_survivors':output,'power_deletion_stages':stages}
        print(name,counts,'power_survivors',len(live),flush=True)
        if name=='02349':
            assert len(live)==8
            assert all(nodes[i]['H'][2]==nodes[i]['Hi'][2]==0 for i in live)
        if name=='02353':
            assert len(live)==3
            assert all(nodes[i]['H'][2]==nodes[i]['H'][3]==nodes[i]['H'][6]==0 for i in live)
            assert sorted((nodes[i]['C'],nodes[i]['H'][4],nodes[i]['H'][5]) for i in live)==[(0,0,1),(2,0,1),(2,1,0)]
            assert max(nodes[i]['H'][10]-nodes[i]['H'][5] for i in live)==1
        if name=='02355':
            assert len(live)==6
            assert all(nodes[i]['H'][2]==nodes[i]['H'][3]==0 for i in live)
        if name=='02357':
            assert len(live)==3
            assert sorted((nodes[i]['C'],nodes[i]['H'][2],nodes[i]['H'][3],nodes[i]['H'][4]) for i in live)==[(0,0,0,0),(3,0,0,1),(3,0,0,1)]
    out={'status':'PASS','scope':'Necessary actual torsion profiles only; no existence or virtual-character additivity is inferred.',
         'formula_source':'The displayed weak-RR, Serre-reflection and four-Hopf formulas in the manuscript.',
         'arithmetic_sha256':sha256(Path(__file__).with_name('late_arithmetic.py').read_bytes()).hexdigest(),
         'rows':result}
    Path(__file__).with_name('late_torsion46.json').write_text(json.dumps(out,indent=2)+'\n')

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/verify_polar_identities46.py
# ========================================================================
SOURCES['classification/late_exclusions/verify_polar_identities46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact polynomial verification of actual polar formulas used in the text.

The polynomial identities are verified here. Their extension to global
sections by prime divisorial cancellation is proved in the manuscript.
"""
from fractions import Fraction as F
from pathlib import Path
import json
V=('a','theta','gamma','eta','eta1','rho','rho1','rho2','b','b1','b2','b3')
N=len(V)

def term(i):
    e=[0]*N;e[i]=1;return {tuple(e):F(1)}
def scale(p,c):return {e:x*c for e,x in p.items() if x*c}
def add(*ps):
    r={}
    for p in ps:
        for e,x in p.items():r[e]=r.get(e,F())+x
    return {e:x for e,x in r.items() if x}
def mul(p,q):
    r={}
    for e,x in p.items():
        for f,y in q.items():
            k=tuple(a+b for a,b in zip(e,f));r[k]=r.get(k,F())+x*y
    return {e:x for e,x in r.items() if x}
def power(p,n):
    r={(0,)*N:F(1)}
    for _ in range(n):r=mul(r,p)
    return r

a,t,g,h,h1,r,r1,r2,b,b1,b2,b3=[term(i) for i in range(N)]
nextvar={0:1,1:2,2:3,3:4,5:6,6:7,8:9,9:10,10:11}
def delta(p):
    s={}
    for e,x in p.items():
        for i,n in enumerate(e):
            if not n:continue
            assert i in nextvar,('undefined higher derivative',V[i])
            f=list(e);f[i]-=1;f[nextvar[i]]+=1;k=tuple(f)
            s[k]=s.get(k,F())+n*x
    return {e:x for e,x in s.items() if x}
def D(p,j,m):return add(scale(mul(a,delta(p)),m),scale(mul(t,p),-j))
def diva(p,n):
    assert all(e[0]>=n for e in p)
    return {(e[0]-n,)+e[1:]:x for e,x in p.items()}
def restr(p):return {e:x for e,x in p.items() if e[0]==0}
def textpoly(p):return [{'monomial':' '.join(f'{v}^{n}' if n!=1 else v for v,n in zip(V,e) if n) or '1','coefficient':str(x)} for e,x in sorted(p.items())]

def seed(m):
    u=add(power(t,2),scale(mul(a,g),F(-2*m,2*m+1)),scale(mul(power(a,2),r),F(1,2*m+1)))
    v=scale(D(u,2*m+2,m),F(-1,2*m+2))
    w=diva(add(power(v,2),scale(power(u,3),-1)),2)
    s=diva(add(D(v,3*m+3,m),scale(power(u,2),3*m+3)),2)
    assert D(w,4*m+6,m)==scale(mul(v,s),2)
    assert restr(w)==scale(mul(power(t,2),restr(s)),F(-1,2*m+3))
    se={e:x for e,x in restr(s).items() if e[1]==0}
    assert se==scale(power(g,2),F(3*m*m*(2*m+3),(2*m+1)**2))
    return u,v,w,s

def main():
    out={'scope':'Exact polynomial identities only; global section extension is a geometric lemma.'}
    for m in (4,5):
        u,v,w,s=seed(m)
        out[str(m)]={'curvature_on_D':textpoly(restr(s)),'w_on_D':textpoly(restr(w)),'curvature_on_polar':str(F(3*m*m*(2*m+3),(2*m+1)**2))}
    u,v,w,s=seed(5)
    d=D(b,9,5)
    e=diva(add(D(d,15,5),scale(mul(u,b),-135)),1)
    j=diva(add(mul(u,d),scale(mul(v,b),9)),1)
    expected_e=add(scale(mul(t,b1),-95),scale(mul(g,b),F(855,11)),mul(a,add(scale(b2,25),scale(mul(r,b),F(-135,11)))))
    assert e==expected_e
    assert restr(j)==scale(mul(t,restr(e)),F(-1,19))
    k=diva(add(D(e,16,5),scale(j,-304)),1)
    mixed=add(scale(mul(t,b2),550),scale(mul(g,b1),-950),scale(mul(h,b),475),scale(mul(mul(t,r),b),-251))
    assert scale(restr(k),F(-11,15))==mixed
    out['mixed_identity']=textpoly(mixed)
    out['nonzero_leading_coefficient']=550*6-950*3
    assert out['nonzero_leading_coefficient']==450
    out['status']='PASS'
    Path(__file__).with_name('polar_identities46.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/late_exclusions/verify_small_k3_46.py
# ========================================================================
SOURCES['classification/late_exclusions/verify_small_k3_46.py'] = (
r'''
#!/usr/bin/env python3
"""Rank-bounded Du Val correction computations for H²=1/105,1/168,1/180."""
from fractions import Fraction as F
from pathlib import Path
import json

def A(r,i):
    return {'name':f'A{r-1}({i})','rank':r-1,
            'norms':[F((m*i)%r*(r-(m*i)%r),r) for m in range(1,8)]}

def remainder_types(cap):
    out=[]
    for rank in range(1,cap+1):
        for i in range(1,(rank+1)//2+1):out.append(A(rank+1,i))
    for rank in range(4,cap+1):
        out.append({'name':f'D{rank}(vector)','rank':rank,
                    'norms':[F(m%2) for m in range(1,8)]})
        out.append({'name':f'D{rank}(spin)','rank':rank,
                    'norms':[F(rank,4) if m%2 else F(1) if rank%2 and m%4==2 else F(0) for m in range(1,8)]})
    if cap>=6:out.append({'name':'E6','rank':6,'norms':[F(4,3) if m%3 else F(0) for m in range(1,8)]})
    if cap>=7:out.append({'name':'E7','rank':7,'norms':[F(3,2) if m%2 else F(0) for m in range(1,8)]})
    return out

def multisets(types,cap,start=0):
    yield []
    for i in range(start,len(types)):
        t=types[i]
        if t['rank']<=cap:
            for tail in multisets(types,cap-t['rank'],i):yield[t]+tail

def audit(square,bases,cap):
    types=remainder_types(cap);rows=[];tested=0
    for base in bases:
        for rest in multisets(types,cap):
            tested+=1;profile=base+rest
            norms=[sum((t['norms'][m] for t in profile),F()) for m in range(7)]
            congruence=(norms[0]-square)/2
            if congruence.denominator!=1:continue
            hilbert=[2+(F((m+1)**2)*square-norms[m])/2 for m in range(7)]
            assert all(x.denominator==1 for x in hilbert)
            rows.append({'profile':[t['name'] for t in profile],
                         'rank':sum(t['rank'] for t in profile),
                         'norms':[str(x) for x in norms],
                         'hilbert_1_to7':[int(x) for x in hilbert]})
    return {'square':str(square),'remainders':[{'name':t['name'],'rank':t['rank'],'norms':[str(x) for x in t['norms']]} for t in types],
            'multisets_tested':tested,'survivors':rows}

def main():
    tested105=[]
    for i in range(1,4):
        for j in range(i,4):
            for k in (1,2):
                for a1 in (False,True):
                    profile=[A(7,i),A(7,j),A(5,k),A(3,1)]+([A(2,1)] if a1 else [])
                    norm=sum((t['norms'][0] for t in profile),F())
                    congruence=(norm-F(1,105))/2
                    assert congruence.denominator!=1
                    tested105.append({'profile':[t['name'] for t in profile],
                                      'rank':sum(t['rank'] for t in profile),
                                      'norm':str(norm),'half_difference':str(congruence)})
    a=audit(F(1,168),[[A(8,i),A(7,3)] for i in (1,3)],6)
    b=audit(F(1,180),[[A(9,i),A(5,j)] for i in (1,2,4) for j in (1,2)],7)
    assert len(a['survivors'])==1
    assert a['survivors'][0]['hilbert_1_to7'][:6]==[0]*6
    assert len(b['survivors'])==4
    assert all(r['hilbert_1_to7'][5:]==[0,0] for r in b['survivors'])
    out={'status':'PASS','scope':'Exact remaining rank enumeration after the denominator/rank reductions proved in the manuscript.',
         '105':{'denominator_rank_reduction':'two A6, one A4, one A2, at most one A1',
                'tested':tested105,'survivors':[]},'168':a,'180':b}
    Path(__file__).with_name('small_k3_46.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({'status':'PASS','168_survivors':a['survivors'],'180_survivors':b['survivors']},indent=2))

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/cusp_jet_gap_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/cusp_jet_gap_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact small arithmetic checks for the zero-second-jet cusp argument."""
from pathlib import Path
from fractions import Fraction
import json
from itertools import product
def dim(d):return sum(5*i+12*j==d for i in range(max(d//5+1,0))for j in range(max(d//12+1,0)))
allowed=[]
for x in range(5):
    for y in range(13):
        for z in range(5):
            w=3*x+y+3*z
            if x+z>=2 and (x-y+5*z)%12==8 and w<=12:
                allowed.append({'powers':[x,y,z],'weight':w})
below=[v for v in allowed if v['weight']<12]
assert below==[{'powers':[0,2,2],'weight':8}]
assert dim(1)==dim(2)==dim(11)==dim(18)==0
assert (2*11+5+5-8)%12==0
forced_source_terms=[]
for weights,threshold,term in [((1,1,3),8,(3,0,1)),
                                ((5,7,1),16,(0,0,4))]:
    monomials=[(a,b,c) for a,b,c in product(range(threshold+1),repeat=3)
        if a+c>=2 and (a-b+5*c)%12==8
        and weights[0]*a+weights[1]*b+weights[2]*c<threshold]
    assert monomials==[term]
    forced_source_terms.append({'auxiliary_weights':weights,
        'threshold':threshold,'only_lower_monomial':term})
# delta vanishes on (x,z), and its component characters are 8,6,0.
# Add the weights of the corresponding exterior differential factors.
form_term_minima=[]
for character,differential_weight in [(8,5),(6,6),(0,3)]:
    candidates=[(2*a+b+4*c+differential_weight,(a,b,c))
        for a,b,c in product(range(13),repeat=3)
        if a+c>=1 and (a-b+5*c)%12==character]
    minimum=min(w for w,_ in candidates)
    form_term_minima.append(minimum)
assert form_term_minima==[12,12,6]
assert Fraction(6-1-(3-1),3)==1
assert -Fraction(3,8)-Fraction(7,8)==-Fraction(5,4)
assert -Fraction(9,16)-Fraction(11,16)==-Fraction(5,4)
r=[m for m in range(3,9)if m!=4 and (58-7*m==0 or 58-7*m>=3)]
assert r==[3,5,6,7]
forest_bounds={m:max(m-1,(58-7*m)//3-1)for m in r}
assert forest_bounds=={3:11,5:6,6:5,7:6}
survivors=[m for m in r if forest_bounds[m]>=7]
assert survivors==[3]
large_polar=[(d,k,37-d*k)for d in range(3,5)for k in range(9,13)
             if 37-d*k==0 or 37-d*k>=3]
assert large_polar==[(3,9,10),(3,10,7),(3,11,4)]
# These index lists are geometric inputs from the retained mandatory-
# subbasket theorem, not inferred merely from a virtual basket.
indices_away_q5=[1,2,3,4,6,12,14]
indices_away_q14=[1,2,3,4,5,6,12]
assert all(84%i==0 for i in indices_away_q5)
assert all(60%i==0 for i in indices_away_q14)
index_degrees={'Q5':Fraction(84,140),'Q14':Fraction(60,140)}
assert index_degrees=={'Q5':Fraction(3,5),'Q14':Fraction(3,7)}
assert all(v.denominator>1 for v in index_degrees.values())
leaf_checks=[]
for d,k,remainder in large_polar:
    assert 3*(k+1)>remainder
    assert 5-2<k
    assert 10-2<k
    leaf_checks.append({'coefficient':k,'remaining_polar_mass':remainder,
        'least_mass_of_intrinsic_larger_child':3*(k+1),
        'Q14_zero_order_adjunction_upper_bound':3,
        'Q5_zero_order_adjunction_upper_bound_if_self_ge_minus10':8})
result={'status':'PASS_ZERO_SECOND_JET_CUSP_EXCLUSION_ARITHMETIC',
        'section_dimensions':{str(d):dim(d)for d in [1,2,11,18]},
        'source_weights':[3,1,3],'allowed_monomials_through_weight12':allowed,
        'only_monomial_below12':[0,2,2],
        'residue_numerator_powers':[0,2,1],
        'residue_exponent_at_weight12':3+1+3-1+(2+3)-12,
        'two_additional_forced_source_terms':forced_source_terms,
        'actual_ambient_two_form_term_minimum_weights':form_term_minima,
        'first_exceptional_two_form_order_lower_bound':1,
        'first_exceptional_self_square_upper_bounds':
            [str(-Fraction(5,4)),str(-Fraction(5,4))],
        'possible_two_form_orders':r,
        'residual_polar_masses':[58-7*m for m in r],
        'universal_degree3_exceptional_coefficient_bounds':forest_bounds,
        'orders_after_positive_A7':survivors,
        'mandatory_large_polar_degree_multiplicity_remainder':large_polar,
        'retained_indices_away_from_Q5':indices_away_q5,
        'retained_indices_away_from_Q14':indices_away_q14,
        'forced_non_Cartier_source_contact_degrees':
            {s:str(v) for s,v in index_degrees.items()},
        'final_minus_one_curve_arithmetic':leaf_checks,
        'Q5_geometric_input':{
            'theorem':'thm:octic-q5-cusp-multiplicity45',
            'proof':'work45/uniqueness/octic_q5_cusp_multiplicity_bound45.tex',
            'independent_certificate':'work45/uniqueness/verify_q5_cusp_multiplicity45.py',
            'minimal_resolution_self_intersection_lower_bound':-10},
        'conclusion':
            'The sole degree7 delta1 cuspidal conductor with gamma10=0 is impossible.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree14/verify_degree14_delta1_cusp45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree14/verify_degree14_delta1_cusp45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic checks for the degree-14, delta-one cusp exclusion.

This standard-library receipt verifies the local weights, characters, charts,
HJ rays, actual-form orders, degree congruences, and the thirteen-source matrix.
The analytic normalization and canonical-forest arguments are in the companion
TeX proof.  The two final polarized matrices have the separate independent
verifier work45/root/verify_degree14_hodge45.py.
"""
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json


def monomials_below(weights, chars, modulus, character, threshold):
    return [list(e) for e in product(*(range(threshold // w + 1) for w in weights))
            if sum(w * i for w, i in zip(weights, e)) < threshold
            and sum(c * i for c, i in zip(chars, e)) % modulus == character]


def ray_chain(n, rays):
    """Rays run from the first coordinate axis to the second."""
    points = [(n, 0)] + list(rays) + [(0, n)]
    answer = []
    for prev, cur, nex in zip(points, points[1:], points[2:]):
        a = Q(prev[0] + nex[0], cur[0])
        assert a.denominator == 1 and prev[1] + nex[1] == a * cur[1]
        answer.append(int(a))
    return answer


def form_orders(n, rays, numerator):
    i, j = numerator
    return [Q((i + 1) * a + (j + 1) * b, n) - 1 for a, b in rays]


def det_inertia(matrix):
    A = [list(map(Q, row)) for row in matrix]
    determinant = Q(1)
    signs = [0, 0, 0]
    while A:
        n = len(A)
        pivot = next((i for i in range(n) if A[i][i]), None)
        if pivot is None:
            pair = next(((i, j) for i in range(n) for j in range(i + 1, n)
                         if A[i][j]), None)
            if pair is None:
                signs[2] += n
                determinant = Q(0)
                break
            i, j = pair
            # Replace the i-th basis vector by e_i+e_j, determinant-one congruence.
            for k in range(n):
                A[i][k] += A[j][k]
            for k in range(n):
                A[k][i] += A[k][j]
            pivot = i
        if pivot:
            A[0], A[pivot] = A[pivot], A[0]
            for row in A:
                row[0], row[pivot] = row[pivot], row[0]
        d = A[0][0]
        determinant *= d
        signs[0 if d > 0 else 1] += 1
        A = [[A[i][j] - A[i][0] * A[0][j] / d
              for j in range(1, n)] for i in range(1, n)]
    return determinant, signs


def source_matrix():
    # Q5 [2,2,3,2,2]; Q12 main3, A5, A1, outer3.
    b = [2, 2, 3, 2, 2, 3, 2, 2, 2, 2, 2, 2, 3]
    M = [[Q(-b[i] if i == j else 0) for j in range(13)] for i in range(13)]
    edges = [(i, i + 1) for i in range(4)]
    edges += [(5, 6), (6, 7), (7, 8), (8, 9), (9, 10), (5, 11), (5, 12)]
    for i, j in edges:
        M[i][j] = M[j][i] = 1
    for support in ([2, 12], [5]):
        for i in support:
            for j in support:
                M[i][j] += 1
    return M


def main():
    out = {}

    # Q5: h has character zero; if neither its constant nor xy occurs,
    # its ordinary order is at least four.  V^2+g*h then has weight >=6.
    low_h = monomials_below((1, 1), (1, 4), 5, 0, 4)
    assert low_h == [[0, 0], [1, 1]]
    assert (4 + 1) % 5 == 0  # invariant y times the residue of character one
    assert sum((1, 1, 3)) + 1 == 6
    out["q5_nonunit_h_pole"] = {"h_monomials_below_4": low_h,
        "weights": [1, 1, 3], "invariant_numerator": "y", "threshold": 6}

    # The (4,6,11) face is V^2+xy^3-x^4*y.  Its gradient has no nonzero zero:
    # away from the axes, y^2=4x^3 and 3y^2=x^3 would give 11x^3=0.
    face = [(0, 0, 2), (1, 3, 0), (4, 1, 0)]
    assert {sum(a * b for a, b in zip((4, 6, 11), e)) for e in face} == {22}
    assert [(4 * w) % 5 for w in (4, 6, 11)] == [1, 4, 4]
    q5_nonunit_main = -Q(5 * 22, 4 * 6 * 11) - Q(1, 4) - Q(5, 6) - Q(1, 2)
    assert q5_nonunit_main == -2
    assert Q(4 + 6, 5) - 1 == 1
    out["q5_nonunit_face"] = {"weights": [4, 6, 11], "degree": 22,
        "gradient_obstruction": 11, "radial_order": 5, "main_square": -2,
        "arms": [[4], [2] * 5, [2]], "main_actual_order": 1,
        "adjunction_contradiction": "2 >= 2+2"}

    q5_rays = [(11, 1), (7, 2), (3, 3), (2, 7), (1, 11)]
    assert ray_chain(15, q5_rays) == [2, 2, 3, 2, 2]
    q5_orders = [Q(3 * min(a, b) + a + b, 15) - 1 for a, b in q5_rays]
    assert q5_orders == [0] * 5
    out["q5_unit_h"] = {"quotient": [15, 1, 11], "rays": q5_rays,
        "squares": [2, 2, 3, 2, 2], "actual_orders": q5_orders,
        "conductor_contact_vertex": 2}

    # The actual normalization contains x in its conductor.  x^3*Res is invariant.
    q12_low = monomials_below((1, 2, 2), (1, 11, 5), 12, 8, 8)
    assert q12_low == [[3, 0, 1]]
    assert (3 + (1 + 11 + 5 - 8)) % 12 == 0
    assert sum((1, 2, 2)) + 3 == 8
    quadratic_G = [e for e in product(range(3), repeat=3)
                   if sum(e) == 2 and sum(c * i for c, i in zip((1, 11, 5), e)) % 12 == 10]
    assert sorted(quadratic_G) == [(0, 0, 2), (0, 2, 0)]
    linear_h = [e for e in product(range(2), repeat=3)
                if sum(e) == 1 and sum(c * i for c, i in zip((1, 11, 5), e)) % 12 == 5]
    assert linear_h == [(0, 0, 1)]
    out["q12_forced_hz"] = {"below_threshold": q12_low, "threshold": 8,
        "quadratic_G": quadratic_G, "linear_h": linear_h,
        "normalization_equations": ["xV=z^2-y^2+...", "V^2+xz+...=0"]}

    # Smoothness of the elliptic quartic: on y=0 set x=1; w=v^2 and
    # v^4+v=0.  Its derivative is 1 at v=0 and -3 at v^3=-1.
    assert 4 * (-1) + 1 == -3
    assert Q(-4, 3) - Q(5, 6) - Q(1, 2) - Q(1, 3) == -3
    a5_rays = [(i, 6 - i) for i in range(5, 0, -1)]
    assert ray_chain(6, a5_rays) == [2] * 5
    assert form_orders(6, a5_rays, (0, 0)) == [0] * 5
    assert form_orders(2, [(1, 1)], (0, 0)) == [0]
    assert form_orders(3, [(1, 1)], (0, 1)) == [0]
    assert Q(1 + 1, 2) - 1 == 0
    out["q12_elliptic_quartic"] = {"cone_smoothness_derivatives": [1, -3],
        "source_characters": [1, 11, 5, 9], "radial_order": 2,
        "quotient_stabilizers": [6, 2, 3], "main_square": -3,
        "arms": [[2] * 5, [2], [3]], "all_actual_orders": [0] * 8,
        "conductor_contact": "outer -3, distinct from main contact"}

    M = source_matrix()
    determinant, inertia = det_inertia(M)
    assert determinant == 48 and inertia == [1, 12, 0]
    out["thirteen_source_matrix"] = {"matrix": M, "determinant": determinant,
        "inertia_positive_negative_zero": inertia}

    g_a2 = [(2, 1), (1, 2)]
    assert ray_chain(3, g_a2) == [2, 2]
    assert form_orders(3, g_a2, (0, 3)) == [1, 2]
    g_a4 = [(4, 1), (3, 2), (2, 3), (1, 4)]
    assert ray_chain(5, g_a4) == [2] * 4
    assert form_orders(5, g_a4, (0, 5)) == [1, 2, 3, 4]
    k_third = [(3, 1), (2, 3), (1, 5)]
    assert ray_chain(7, k_third) == [3, 2, 2]
    assert form_orders(7, k_third, (0, 3)) == [0, 1, 2]
    assert form_orders(7, k_third, (1, 0)) == [0, 0, 0]
    only_zero_tail = []
    for a, b in k_third[1:]:
        possible = [(i, j) for i in range(8) for j in range(8)
                    if (i + 5 * j) % 7 == 1 and (i + 1) * a + (j + 1) * b == 7]
        assert possible == [(1, 0)]
        only_zero_tail.append(possible)
    k_first = [(4, 1), (1, 2)]
    assert ray_chain(7, k_first) == [2, 4]
    assert form_orders(7, k_first, (0, 2)) == [0, 0]
    out["q14_actual_form_tails"] = {"G_cancelled_A2": [1, 2],
        "G_zero_B_A4": [1, 2, 3, 4], "K_v3_orders": [0, 1, 2],
        "K_S_orders": [0, 0, 0], "K_only_zero_tail_monomial": only_zero_tail,
        "K_first_arm_orders": [0, 0]}

    marks = {"G_main": (9 * pow(11, -1, 14)) % 14,
             "G_cancelled_tail": (9 * pow(5, -1, 14)) % 14,
             "G_zero_B_tail": (9 * pow(13, -1, 14)) % 14,
             "K_outer_minus4": 9, "K_positive_tail": 13}
    assert marks == {"G_main": 11, "G_cancelled_tail": 13,
        "G_zero_B_tail": 5, "K_outer_minus4": 9, "K_positive_tail": 13}
    residues = {key: (30 * value) % 35 for key, value in marks.items()}
    k_contacts = [(210 + 270 * m) % 35 for m in range(3)]
    assert k_contacts == [0, 25, 15]
    assert residues["G_main"] == 15 and residues["G_cancelled_tail"] == 5
    assert residues["G_zero_B_tail"] == 10
    assert [d for d in range(1, 11) if d % 5 == 0 and d % 35 == 5] == [5]
    assert [d for d in range(1, 16) if d % 5 == 0 and d % 35 == 15] == [15]
    assert 3 * 5 + 15 == 30
    out["forced_degree_allocations"] = {"marks_over_14": marks,
        "degree_residues_mod35": residues,
        "K_main_plus_m_outer_contacts_m0_to2": k_contacts,
        "B3_degree": 5, "L_degree": 15, "total_mass": 30}
    out["status"] = "PASS_DEGREE14_DELTA1_CUSP_SOURCE_AND_BUDGET_ARITHMETIC"
    path = Path(__file__).with_suffix(".json")
    path.write_text(json.dumps(out, indent=2, default=lambda a: str(a)) + "\n")
    print(out["status"])
    print(path)


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree14/verify_degree14_delta1_node45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree14/verify_degree14_delta1_node45.py'] = (
r'''
#!/usr/bin/env python3
"""Primitive coherent-module and double-cover checks for w14 delta1 node."""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
import json

semigroup={2*a+3*b for a,b in product(range(101),repeat=2)}
q5anti=[n for n in range(101) if n in semigroup and (3*n+4)%5==0]
q5square=[n for n in range(101) if n in semigroup and (3*n-3)%5==0]
assert q5anti==list(range(2,101,5))
assert q5square==list(range(6,101,5))
assert 1 not in semigroup and F(2*2+6,5)==2

def reduce_node(a,b):
    return (a+2*(b//2),b%2)
def times(a,b):
    return reduce_node(a[0]+b[0],a[1]+b[1])

s=(5,1)
for char,gen in [(0,(0,0)),(3,(2,1)),(6,(6,0))]:
    expected={(a,b) for a in range(121) for b in [0,1]
              if (11*a+5*b)%12==char}
    actual=set();v=gen
    while v[0]<=120:
        actual.add(v);v=times(v,s)
    assert actual==expected
assert (11*2+5+9)%12==0
assert (9*2)%12==6
assert times(times((2,1),(2,1)),(6,0))==times(s,s)
assert F(11*14,420)-F(6,5)-F(1,6)==-1
assert 2+2>2

# The ordinary-pole forcing of z^2 uses the actual conductor ideal
# (z,g), char g=3 and ord g=2, rather than all character4 equations.
assert (4-2-3)%5==4
assert (4-2*3)%5==3
min_B=min(a+b for a,b in product(range(6),repeat=2)
          if (a+4*b)%5==4)
min_C=min(a+b for a,b in product(range(6),repeat=2)
          if (a+4*b)%5==3)
assert (min_B,min_C)==(1,2)
assert 1+2+min_B==4 and 2*2+min_C==6
assert 1+1+1+1==4
assert (1+4+2-4+2)%5==0

out={'status':'PASS_DEGREE14_DELTA1_NODAL_TYPE_EXCLUSION_ARITHMETIC',
     'Q5_pole_test':{'full_conductor':'(z,y^2-x^3)',
         'numerator':'z','auxiliary_weights':[1,1,1],'threshold':4,
         'minimum_order_without_z_squared':4},
     'Q5_primitive_anti_generator':'x V',
     'Q5_least_coefficient_exponent':2,
     'Q5_least_square_coefficient_exponent':6,
     'Q5_square':'q^2=-s^2 H(s)',
     'Q12_coherent_node':'C[[y,z]]/(z^2-y^2)',
     'Q12_trace_free_character_mod12':9,
     'Q12_primitive_anti_generator':'y^2 z t',
     'Q12_square':'q^2=s^2 H(s)',
     'total_discriminant_order_lower_bound':4,
     'global_discriminant_degree_upper_bound':2,
     'conclusion':'The degree14 delta1 nodal type is impossible, independently of gamma.',
     'remaining_type':'Cusp with nonzero gamma and first-polar length3.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({'status':out['status'],'local_lower_bound':4,
                  'global_upper_bound':2},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree14/verify_degree14_delta2_45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree14/verify_degree14_delta2_45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact character, primitive-module, and discriminant checks for w14,d2."""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
from heapq import heappop,heappush
import json

def minimum(n,characters,orders,target):
    dist=[10**9]*n;dist[0]=0;heap=[(0,0)]
    while heap:
        d,s=heappop(heap)
        if dist[s]!=d:continue
        for c,w in zip(characters,orders):
            t=(s+c)%n
            if d+w<dist[t]:dist[t]=d+w;heappush(heap,(d+w,t))
    return dist[target%n]

fifth9=minimum(5,(1,4,2),(2,3,4),2)
twelfth9=minimum(12,(1,11,5),(5,1,1),3)
twelfth9_raised=minimum(12,(1,11,5),(5,1,7),3)
assert (fifth9,twelfth9,twelfth9_raised)==(4,3,9)
assert F(9*14,420)-F(fifth9,5)-F(twelfth9,6)==-1
assert F(9*14,420)-F(fifth9,5)-F(twelfth9_raised,6)==-2
assert F(10*14,420)-F(2,6)==0
uniformizers=[(a,b,c) for a,b,c in product(range(7),repeat=3)
              if 0<5*a+7*b+c<=6 and (a+11*b+5*c)%12==0]
assert uniformizers==[]

semigroup={2*a+3*b for a,b in product(range(81),repeat=2)}
fifth_anti=[n for n in range(81) if n in semigroup and (3*n+1)%5==0]
fifth_h=[n for n in range(81) if n in semigroup and (3*n-2)%5==0]
assert fifth_anti==list(range(3,81,5))
assert fifth_h==list(range(4,81,5))
twelfth_anti=[n for n in range(81) if (5*n+2)%6==0]
twelfth_h=[n for n in range(81) if (5*n-4)%6==0]
assert twelfth_anti==list(range(2,81,6))
assert twelfth_h==list(range(2,81,6))
assert (2*3+4)//5==2 and (2*2+2)//6==1
assert 2+1>2

# Independent local residue shortcut after the exact square lift.
below8=[(a,b,c) for a,b,c in product(range(9),repeat=3)
        if a+2*b+2*c<8 and (a+11*b+5*c)%12==8]
assert below8==[(3,0,1)]
quadratic_G=[(a,b,c) for a,b,c in product(range(3),repeat=3)
             if a+b+c==2 and (a+11*b+5*c)%12==10]
assert quadratic_G==[(0,0,2),(0,2,0)]
assert (1+11+5-8+3)%12==0
assert 1+2+2+3==8

out={'status':'PASS_DEGREE14_DELTA2_DISCRIMINANT_EXCLUSION_ARITHMETIC',
     'twisted_trace':{'Q5_weight9_order':fifth9,
          'Q12_weight9_order':twelfth9,
          'Q12_weight9_order_if_z_rises':twelfth9_raised,
          'actual_upper_degree':-1,'raised_upper_degree':-2,
          'gamma10_underlying_degree':0},
     'Q5_primitive_trace_free_generator':{
          'parameter_character':3,'V_character':1,'least_coefficient_order':3,
          'generator':'y V','base_parameter':'s=xy=u^5',
          'least_h_order':4,'square':'q^2=-s^2 H(s)',
          'discriminant_order_lower_bound':2},
     'Q12_primitive_trace_free_generator':{
          'parameter_character_mod6':5,'V_character_mod6':2,
          'least_coefficient_order':2,
          'generator_on_one_branch':'y^2 V',
          'global_generator_on_two_branches':'y z V',
          'base_parameter':'s=y^5 z (restricting to y^6)',
          'least_h_order':2,'square':'q^2=-s H(s)',
          'discriminant_order_lower_bound':1},
     'global_discriminant_degree_upper_bound_from_full_conductor_H1':2,
     'sum_of_local_lower_bounds':3,
     'independent_local_pole_shortcut':{
          'numerator':'x^3','weights':[1,2,2],'threshold':8,
          'only_equation_monomial_below_threshold':below8,
          'possible_quadratic_terms_of_square_root_G':quadratic_G,
          'reason_x3z_is_absent':'f=G^2+x^4 h; char G=10 and char h=4.'},
     'conclusion':'The sole degree14 delta2 conductor state is impossible.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({'status':out['status'],'local_discriminant_sum':3,
                  'global_discriminant_bound':2},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree21/probe_degree21_q14_cores.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree21/probe_degree21_q14_cores.py'] = (
r'''
#!/usr/bin/env python3
"""Exact necessary canonical-forest search for three Q14 surface formats.

The generated C++ search enumerates every nonnegative external-intersection
vector v with sum at most6, solves M z=k-v exactly by an integer adjugate,
and applies canonical-blowup-forest necessary conditions.  For the sole degree21 node, Q5 contributes two protected A4 chains, so every intrinsic polar curve has degree at least5 and the total degree30 gives sum(v)<=6. The companion proof supplies the geometric interfaces.
"""
from pathlib import Path
import sys
from itertools import combinations
import subprocess
import json
from fractions import Fraction as F

def inverse(a):
    n=len(a); b=[[F(x) for x in row]+[F(i==j) for j in range(n)] for i,row in enumerate(a)]
    for j in range(n):
        k=next(i for i in range(j,n) if b[i][j]); b[k],b[j]=b[j],b[k]
        d=b[j][j]; b[j]=[x/d for x in b[j]]
        for i in range(n):
            if i!=j and b[i][j]:
                d=b[i][j]; b[i]=[x-d*y for x,y in zip(b[i],b[j])]
    return [row[n:] for row in b]

def determinant(a):
    n=len(a); b=[[F(x) for x in row] for row in a]; ans=F(1)
    for j in range(n):
        k=next(i for i in range(j,n) if b[i][j])
        if k!=j: b[k],b[j]=b[j],b[k]; ans=-ans
        d=b[j][j]; ans*=d
        for i in range(j+1,n):
            c=b[i][j]/d
            for l in range(j,n): b[i][l]-=c*b[j][l]
    return ans


base = Path(__file__).parent
specs = [
    ("cusp38", [3]+[2]*8+[2,3,2,2]+[4,2,2,2],
     [(0,1)]+[(i,i+1) for i in range(1,8)]+[(0,9),(9,10),(10,11),(11,12),(0,13),(13,14),(13,15),(13,16)],
     [[],[10,11,12],[13,14,15,16],[10,11,12,13,14,15,16]]),
    ("generic", [4]+[2]*8,
     [(0,1),(1,2),(0,3),(3,4),(0,5),(5,6),(6,7),(7,8)],
     [[]]),
    ("klein", [3,2,4]+[2]*6+[3,2,2],
     [(0,1),(1,2),(0,3)]+[(i,i+1) for i in range(3,8)]+[(0,9),(9,10),(10,11)],
     [[],[2],[9,10,11],[2,9,10,11]]),
    ("chain", [2,2,2,2,4,3]+[2]*6+[3],
     [(0,1),(1,2),(2,3),(3,4),(0,5)]+[(i,i+1) for i in range(5,11)]+[(0,12)],
     [sorted(set(a+b+c)) for a in ([],[4]) for b in ([],list(range(5,12))) for c in ([],[12])]),
    ("yz9", [2]*5+[4]+[2]*4,
     [(0,1),(1,2),(2,3),(0,4),(0,5),(5,6),(6,7),(7,8),(8,9)],
     [[],[5,6,7,8,9]]),
    ("z20", [2]*6+[4]+[2]*4,
     [(0,1),(0,2),(2,3),(0,4),(4,5),(5,6),(6,7),(7,8),(8,9),(9,10)],
     [[],[6,7,8,9,10]]),
]

CPP = r
'''[1:-1] +
"'''" +
r'''

#include <iostream>
#include <vector>
#include <algorithm>
#include <numeric>
#include <functional>
using namespace std;
const int N=NN,D=DD,NE=EN;
long long A[N][N]=AA;
long long acc[N]=II;
int edges[][2]=EE;
int vv[N]={0};
long long leaves=0,integral=0,positive=0,forest=0,roots=0,extended=0;
bool uniq(vector<int>&z){
 vector<int> levels=z;sort(levels.begin(),levels.end());levels.erase(unique(levels.begin(),levels.end()),levels.end());
 for(int h:levels){
  vector<int>seen(N);
  for(int i=0;i<N;i++)if(!seen[i]&&z[i]>=h){
   vector<int>st={i};seen[i]=1;int eq=0;
   while(st.size()){
    int u=st.back();st.pop_back();if(z[u]==h)eq++;
    if(eq>1)return false;
    for(int e=0;e<NE;e++){
     int w=-1;if(edges[e][0]==u)w=edges[e][1];if(edges[e][1]==u)w=edges[e][0];
     if(w>=0&&!seen[w]&&z[w]>=h){seen[w]=1;st.push_back(w);}
    }
   }
  }
 }
 return true;
}
bool external_possible(vector<int>&z){
 for(int e=0;e<NE;e++)if(gcd(z[edges[e][0]]+1,z[edges[e][1]]+1)>1)return false;
 for(int i=0;i<N;i++){
  int lo=0,sm=0;
  for(int e=0;e<NE;e++){
   int j=-1;if(edges[e][0]==i)j=edges[e][1];if(edges[e][1]==i)j=edges[e][0];
   if(j>=0&&z[j]<z[i]){lo++;sm+=z[j];}
  }
  if(lo>2 || (lo==2 && z[i]!=sm+1))return false;
 }
 int cid[7][N],used[7][N];
 for(int m=1;m<=6;m++){
  for(int i=0;i<N;i++){cid[m][i]=-1;used[m][i]=0;}
  int nc=0;
  for(int i=0;i<N;i++)if(cid[m][i]<0&&z[i]>=m){
   vector<int>st={i};cid[m][i]=nc;
   while(st.size()){
    int u=st.back();st.pop_back();if(z[u]==m)used[m][nc]=1;
    for(int e=0;e<NE;e++){
     int w=-1;if(edges[e][0]==u)w=edges[e][1];if(edges[e][1]==u)w=edges[e][0];
     if(w>=0&&cid[m][w]<0&&z[w]>=m){cid[m][w]=nc;st.push_back(w);}
    }
   }
   nc++;
  }
 }
 function<bool(int)>node;
 function<bool(int,int,int)>part;
 part=[&](int i,int remain,int lo){
  if(remain==0)return node(i+1);
  for(int m=lo;m<=remain;m++){
   if(gcd(m+1,z[i]+1)>1)continue;
   int c=cid[m][i];if(c>=0&&used[m][c])continue;
   if(c>=0)used[m][c]=1;
   if(part(i,remain-m,m))return true;
   if(c>=0)used[m][c]=0;
  }
  return false;
 };
 node=[&](int i){if(i==N)return true;return part(i,vv[i],1);};
 return node(0);
}
void rec(int j,int remain){
 if(j==N){
  leaves++;vector<int>z(N);
  for(int i=0;i<N;i++){if(acc[i]%D)return;z[i]=acc[i]/D;}
  integral++;
  for(int i=0;i<N;i++)if(z[i]<1)return;
  EXTRA
  positive++;
  if(!uniq(z))return;
  forest++;
  int ones=count(z.begin(),z.end(),1);
  for(int i=0;i<N;i++)ones+=(vv[i]==1);
  if(ones>1)return;
  roots++;
  if(!external_possible(z))return;
  extended++;
  if(extended<=100){cout<<"vector ";for(int x:z)cout<<x<<",";cout<<" v ";for(int x:vv)cout<<x<<",";cout<<"\n";}
  return;
 }
 for(int v=0;v<=remain;v++){
  vv[j]=v;rec(j+1,remain-v);
  for(int i=0;i<N;i++)acc[i]+=A[i][j];
 }
 for(int i=0;i<N;i++)acc[i]-=(remain+1)*A[i][j];
}
int main(){rec(0,6);cout<<"counts "<<leaves<<" "<<integral<<" "<<positive<<" "<<forest<<" "<<roots<<" "<<extended<<"\n";}

'''[1:-1] +
"'''" +
r'''


def literal(a):
    return json.dumps(a).replace('[','{').replace(']','}')

results=[]
for name,diag,edges,omissions in specs:
    if len(sys.argv)>1 and name not in sys.argv[1:]:continue
    n=len(diag)
    matrix=[[F(0) for _ in range(n)] for _ in range(n)]
    for i,d in enumerate(diag):matrix[i][i]=-d
    for i,j in edges:matrix[i][j]=matrix[j][i]=1
    kk=[d-2 for d in diag]
    for omit in omissions:
        ids=[i for i in range(n) if i not in omit]
        N=[[matrix[i][j] for j in ids] for i in ids]
        inv=inverse(N)
        den=abs(int(determinant(N)))
        A=[[int(-x*den) for x in row] for row in inv]
        init=[-sum(A[i][j]*kk[ids[j]] for j in range(len(ids))) for i in range(len(ids))]
        ed=[(ids.index(i),ids.index(j)) for i,j in edges if i in ids and j in ids]
        extras=[]
        for i in omit:
            terms=[f'{int(matrix[i][j])}*z[{ids.index(j)}]' for j in ids if matrix[i][j]]
            if terms:extras.append('if('+str(kk[i])+'-('+ '+'.join(terms)+')<0)return;')
        source=CPP.replace('NN',str(len(ids))).replace('DD',str(den)).replace('EN',str(len(ed))).replace('AA',literal(A)).replace('II',literal(init)).replace('EE',literal(ed)).replace('EXTRA','\n'.join(extras))
        stem='forest_'+name+'_'+('_'.join(map(str,omit)) or 'full')
        cpp=base/(stem+'.cpp');exe=base/stem
        cpp.write_text(source)
        subprocess.run(['g++','-O3','-std=c++17',str(cpp),'-o',str(exe)],check=True)
        output=subprocess.run([str(exe)],check=True,capture_output=True,text=True).stdout
        print(name,omit,output,flush=True)
        result={'format':name,'omitted_vertices':omit,'positive_vertices':ids,'source_diagonal':diag,'source_edges':edges,'matrix':N,'adjugate_denominator':den,'negative_inverse_numerator':A,'initial_canonical_numerator':init,'output':output}
        results.append(result)
(base/('q14_forest_cores'+('_'+('_'.join(sys.argv[1:])) if len(sys.argv)>1 else '')+'.json')).write_text(json.dumps(results,indent=2,default=str)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree21/verify_degree21_node45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree21/verify_degree21_node45.py'] = (
r'''
#!/usr/bin/env python3
"""Small exact arithmetic and complete-search receipt for degree21 node.

The analytic geometric arguments are in octic_degree21_node_exclusion45.tex.
Rebuild the forest data using:
  python3 probe_degree21_q14_cores.py generic yz9 z20 klein chain
That script enumerates all external vectors using integer adjugates.
"""
from fractions import Fraction as F
from itertools import product
from math import comb
from pathlib import Path
import json

HERE=Path(__file__).resolve().parent
# Q5: h has character zero in x,y of characters1,4. A missing unit
# and xy term forces weighted order >=4 in V^2+h, weights1,1,2.
small_h=[(i,j) for i,j in product(range(4),repeat=2)
         if 0<i+j<4 and (i+4*j)%5==0]
assert small_h==[(1,1)]
assert 1+1+2==4
orders=[{'ray':i,'V':1,'X':i,'Y':10-i,
         'actual_form_order':1} for i in range(2,9)]
assert all(min(o['X'],o['Y'],2)>1 for o in orders)

# Q12 fixed residual A1 orbit after the radial involution.
assert [(1*3)%6,(5*3)%6]==[3,3]
# f4_v at v(1+c v^3)=0 is 1+4c v^3=-3.
assert 1+4*(-1)==-3
assert F(2-1-(2-1),2)==0  # dx dy has quotient order zero.
assert 2*4+5+1==14
assert 30//5-1==5
assert 4-1==3

records=json.loads((HERE/'q14_forest_cores_generic_yz9_z20_klein_chain.json').read_text())
assert len(records)==17
forest=[]
for r in records:
    lines=r['output'].splitlines()
    counts=[int(x) for x in next(s for s in lines if s.startswith('counts ')).split()[1:]]
    n=len(r['positive_vertices'])
    assert counts[0]==comb(n+6,n)
    vectors=[s for s in lines if s.startswith('vector ')]
    assert len(vectors)==counts[-1]
    if r['format']=='yz9' and r['omitted_vertices']==[5,6,7,8,9]:
        assert vectors==['vector 2,3,4,5,1, v 0,0,0,6,0,']
    else:
        assert not vectors
    forest.append({'format':r['format'],'omitted_vertices':r['omitted_vertices'],
        'enumerated_external_vectors':counts[0],
        'surviving_necessary_cores':vectors})

# G: the compulsory coefficient5 curvette has a smooth y parameter,
# whose source character is13. H has character-5=9 modulo14.
mark=(9*pow(13,-1,14))%14
assert mark==5
assert 420*F(mark,14)==150
assert 150%35==10 and 5%35!=10
assert 5*5==25 and 30-25==5
assert 6*5==30

out={'status':'PASS_SOLE_DEGREE21_NODE_EXCLUSION_ARITHMETIC',
     'Q5_only_low_nonconstant_invariant':small_h,
     'Q5_nonunit_A9_actual_form_orders':orders,
     'protected_roots_before_Q14':{'Q5':'2A4','Q12':'A5+A1','total':14},
     'positive_intrinsic_degree_multiple':5,
     'polar_mass':30,'exceptional_coefficient_upper_bound':5,
     'Q12_intrinsic_polar_coefficient_upper_bound':3,
     'complete_Q14_forest_tests':forest,
     'G_coefficient5_polar_curve':{'scaled_degree':5,'source_H_mark':'5/14',
         'required_residue_mod35':10,'actual_residue_mod35':5},
     'conclusion':'The entire sole degree21 conductor state is impossible.'}
HERE.joinpath('degree21_node_certificate45.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({'status':out['status'],'complete_forest_cores':len(forest),
                  'total_external_vectors':sum(x['enumerated_external_vectors'] for x in forest)},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/maps/octic/degree7/verify_degree7_delta2_ribbon45.py
# ========================================================================
SOURCES['classification/octic/certificates/maps/octic/degree7/verify_degree7_delta2_ribbon45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact CRT, weighted-cohomology, and multiplication checks for the ribbon lemma."""
from pathlib import Path
import json


def G(n):
    if n < 0:
        return []
    return [[(n - 12*b)//5, b] for b in range(n//12 + 1) if (n - 12*b) % 5 == 0]


def main():
    # The finite verification of 44..48 proves every n>=44 by adding 5.
    assert all(G(n) for n in range(44, 49))
    assert not G(43)
    rows = []
    for q12, c12 in (("x", 1), ("z", 5)):
        for q5, c5 in (("y", 4), ("z", 2)):
            residue = next(m for m in range(60) if 5*m % 12 == c12 and 2*m % 5 == c5)
            tested = []
            survivors = []
            for m in range(-60, 35):
                if m % 60 != residue:
                    continue
                dimensions = [len(G(m+9)), len(G(-26-m)), len(G(-17-m))]
                tested.append({"m": m, "cohomology_dimensions": dimensions})
                if dimensions == [0, 0, 0]:
                    survivors.append(m)
            rows.append({"Q12_nil_direction": q12, "Q5_nil_direction": q5,
                         "residue_mod60": residue, "tested": tested,
                         "cohomology_survivors": survivors})
    expected = {("x", "y"): (17, [17]), ("x", "z"): (41, [-19]),
                ("z", "y"): (37, [-23]), ("z", "z"): (1, [])}
    for row in rows:
        assert (row["residue_mod60"], row["cohomology_survivors"]) == expected[
            row["Q12_nil_direction"], row["Q5_nil_direction"]]
    assert not G(-59+9) and not G(-26+59) and G(-17+59)
    multiplication = []
    for m in (17, -23, -19):
        a3, a4 = 52+2*m, 52+3*m
        multiplication.append({"m": m, "J_degree": -26-m,
                               "A3_coefficient_degree": a3, "A3_monomials": G(a3),
                               "A4_coefficient_degree": a4, "A4_monomials": G(a4)})
    assert G(86) == [[10, 3]] and G(103) == [[11, 4]]
    assert all(not G(n) for n in (6, -17, 14, -5))
    assert G(17) == [[1, 1]]
    assert [10+1, 3+1] == [11, 4]
    # Q12 coefficient functions have opposite line-module character.
    # X_5 has exact y-order one there; Y_12 is a unit.
    assert (-5*86) % 12 == 2 and 11*10 % 12 == 2
    assert (-5*103) % 12 == 1 and 11*11 % 12 == 1
    assert 10-2 == 8 and 11-2 == 9
    out = {"status": "PASS_DEGREE7_DELTA2_GLOBAL_RIBBON_MULTIPLICATION",
           "semigroup_conductor": 44, "finite_m_range": [-60, 34],
           "cohomology_tests_in_order": ["G_(m+9)", "G_(-26-m)", "G_(-17-m)"],
           "line_module_characters_of_H_Q5_Q12": [2, 5],
           "ribbon_classes": rows, "multiplication": multiplication,
           "Q12_trace_orders_A3_A4": [10, 11],
           "Q12_forced_A_axis_and_Ax_orders_after_B_axis_shift": [8, 9],
           "warning": "Q acyclicity alone allows m=-59; full-conductor H1=0 removes it."}
    path = Path(__file__).with_suffix(".json")
    path.write_text(json.dumps(out, indent=2) + "\n")
    print(out["status"])
    print(path)


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_degree18_cusp_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_degree18_cusp_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable exact certificate for the sole-w18 cuspidal-state deletion."""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json


def monomials(w,bound):
 out=[]
 for x,y,t in product(*(range(bound//a+1)for a in w)):
  if t not in(0,2):continue # equivariant Morse normal form
  if t==2 and(x or y):continue
  d=x*w[0]+y*w[1]+t*w[2]
  if d<=bound and(x+4*y+t)%5==2:out.append({'exponent':(x,y,t),'weight':d})
 return sorted(out,key=lambda r:(r['weight'],r['exponent']))

pole=monomials((2,3,7),14)
assert {r['exponent']for r in pole if r['weight']<14}=={(2,0,0),(3,1,0),(0,3,0)}
assert sum((2,3,7))+2==14
assert (1+4+1-2+1)%5==0
face=monomials((2,8,7),14)
assert {r['exponent']for r in face}=={(2,0,0),(3,1,0),(7,0,0),(0,0,2)}
assert (2*3%5,8*3%5,7*3%5)==(1,4,1)
assert (5%2,-7%2)==(1,1)
assert F(2+8,5)-1==1
assert 2*F(1,2)+2*F(1,2)-1==1 # Su dSdu
assert 3*F(1,2)+1*F(1,2)-1==1 # S² dSdu

# Q14 cusp face and A10 chart; x4y² vanishes because ordA>=24-6=18.
assert 2*12-6==18>4
q14=[]
for x,y,z in product(range(17),range(5),range(4)):
 d=3*x+11*y+15*z
 if d<=48 and (x-y+5*z)%14==2 and y+z>=2 and(x,y,z)!=(4,2,0):
  q14.append((x,y,z,d))
assert set(q14)=={(0,3,1,48),(1,0,3,48),(5,3,0,48),(6,0,2,48)}
assert (14%11,-3%11)==(3,8)
assert 8*pow(3,-1,11)%11==10

# Symbolic polynomial arithmetic in k, verifying n=4+5k identities for ALLk.
def add(a,b):
 q=[0]*max(len(a),len(b))
 for i,x in enumerate(a):q[i]+=x
 for i,x in enumerate(b):q[i]+=x
 while len(q)>1 and q[-1]==0:q.pop()
 return q

def mul(a,b):
 q=[0]*(len(a)+len(b)-1)
 for i,x in enumerate(a):
  for j,y in enumerate(b):q[i+j]+=x*y
 while len(q)>1 and q[-1]==0:q.pop()
 return q

def scale(a,c):return [c*x for x in a]
n=[4,5];r=scale(n,10);a=add(scale(n,8),[-1])
assert add(mul(a,a),[-1])==mul(r,[24,32])
ray_numerators=[]
for j in(1,2,3):
 A=add(scale(n,10-2*j),[-j]);B=[j]
 assert add(A,mul(add(scale(n,2),[1]),B))==r
 ray_numerators.append({'A_polynomial_in_k':A,'B_polynomial_in_k':B})
assert 4*4-6>0 # weakest left-ray A>=B, monotone for k>=0

examples=[]
for k in range(6):
 nn=4+5*k;rr=10*nn;aa=8*nn-1
 cf=[];p,q=rr,aa
 while q:
  c=(p+q-1)//q;cf.append(c);p,q=q,c*q-p
 assert cf[:3]==[2,2,2]and cf[-3:]==[2,2,2]
 rays=[(F(1),F(0)),(F(pow(aa,-1,rr),rr),F(1,rr))]
 for c in cf:rays.append((c*rays[-1][0]-rays[-2][0],c*rays[-1][1]-rays[-2][1]))
 orders=[min(2*nn*x,2*nn*y)+x+y-1 for x,y in rays[1:-1]]
 assert orders[:3]==[0,0,0]and orders[-3:]==[0,0,0]
 examples.append({'k':k,'n':nn,'type':[rr,aa],'continued_fraction':cf,'alpha_orders':orders})
assert 36-18==18 and 18//3==6
assert 6-1==5
assert 6+5+10==21>19
out={'status':'PASS','scope':'Entire cuspidal alternative of sole degree18 delta1, hence combinedwithnode theorem deletes numericalstate',
 'normalized_Q5_pole_list':pole,'normalized_Q5_x3y_chart_face':face,
 'adjacent_orders_in_forbidden_x3y_chart':[1,1],
 'Q14_forced_face':q14,'Q14_protected_rank':10,
 'uniform_cyclic_family':{'n':'4+5k, k>=0','order':'10n','second_weight':'8n-1','palindrome_identity_in_k':'(31+40k)^2-1=(40+50k)(24+32k)','left_ray_numerators':ray_numerators},
 'continued_fraction_examples':examples,'uniform_Q5_protected_rank':6,
 'normal_Q12_protected_rank':5,'total_negative_rank':21,
 'proof_file':'octic_degree18_cusp_exclusion45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: cusp normalized-Q5 pole forces x² orx³y')
print('PASS: entire x³y branch has adjacent actual orders1,1')
print('PASS: all Q14 cusp coefficients give protectedA10')
print('PASS: symbolic cyclic-ray identities for ALL n=4+5k')
print('PASS: six protectedQ5 roots +fiveQ12 +tenQ14 give rank21')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_degree18_node_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_degree18_node_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact certificates for the full sole-w18 nodal-alternative deletion.
Standard library only; companion proof octic_degree18_node_exclusion45.tex.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json
from octic_round45_certificate import determinant, inverse, rank


def frac(q):return q-q.numerator//q.denominator

def line(deg,marks):
    co=deg-sum(marks,F(0));assert co.denominator==1
    return {'degree':deg,'marks':marks,'coarse_degree':co}
Hdeg=F(3,70);Hmarks=[F(2,5),F(9,14)]
omegadeg=F(-19,70);omegamarks=[F(4,5),F(13,14)]
ls={
 'T_plus_H':line(-omegadeg+Hdeg,[frac(h-w)for h,w in zip(Hmarks,omegamarks)]),
 '10H':line(10*Hdeg,[frac(10*h)for h in Hmarks]),
 'L':line(omegadeg-9*Hdeg,[frac(w-9*h)for w,h in zip(omegamarks,Hmarks)])}
ls['L_inverse_square']=line(-2*ls['L']['degree'],[frac(-2*m)for m in ls['L']['marks']])
assert [ls[k]['coarse_degree']for k in ls]==[-1,0,-1,0]
assert ls['10H']['marks']==[0,F(3,7)]
assert ls['L_inverse_square']['marks']==[F(3,5),F(5,7)]
assert [5*ls['L_inverse_square']['marks'][0],14*ls['L_inverse_square']['marks'][1]]==[3,10]
assert not [(a,b)for a in range(5)for b in range(2)if 5*a+14*b==22]
assert 2*18==36 and 72-36==36

# Full Q14 node-normalization graph.
diag=[3]+[2]*8+[2,3,2,2]+[3,2]
edges=[(0,1)]+[(i,i+1)for i in range(1,8)]+[(0,9),(9,10),(10,11),(11,12),(0,13),(13,14)]

def matrix(ds,es):
 m=[[F(0)for _ in ds]for _ in ds]
 for i,d in enumerate(ds):m[i][i]=-d
 for i,j in es:m[i][j]=m[j][i]=1
 return m
M=matrix(diag,edges)
assert all((-1)**j*determinant([r[:j]for r in M[:j]])>0 for j in range(1,16))
assert -F(532,495)-F(8,9)-F(7,11)-F(2,5)==-3
assert -inverse(matrix([3,2],[(0,1)]))[0][0]==F(2,5)
# alpha=(3w²+cS)dSdw on 1/5(S,w)=(1,3)
xrays=[(F(2,5),F(1,5)),(F(1,5),F(3,5))]
xo=[min(2*b,a)+a+b-1 for a,b in xrays]
assert xo==[0,0]
zrays=[(F(a,11),F(b,11))for a,b in [(7,1),(3,2),(2,5),(1,8)]]
v3=[a+4*b-1 for a,b in zrays]
s2=[3*a+b-1 for a,b in zrays]
assert v3==[0,0,1,2] and s2==[1,0,0,0]
assert [(a,b)for a in range(3)for b in range(2)if 2*a+5*b==4]==[(2,0)]
assert [(a,b)for a in range(3)for b in range(2)if a+8*b==2]==[(2,0)]
# Coefficients of the positive tail 1,2 have external vector0,3.
assert 2*1-2==0 and 2*2-1==3

# Two thirteen-curve K3 image matrices in the nonzero-tail pattern.
ids=[i for i in range(15)if i not in(11,12)]
base=[[M[i][j]for j in ids]for i in ids]
base[ids.index(10)][ids.index(10)]+=1
k3=[]
for same in(False,True):
 a=[r[:]for r in base]
 for i in(0,13):a[ids.index(i)][ids.index(i)]+=1
 if same:a[0][ids.index(13)]+=1;a[ids.index(13)][0]+=1
 assert rank(a)==13
 k3.append({'free_roots_equal':same,'rank':rank(a),'determinant':determinant(a),'matrix':a})
assert [r['determinant']for r in k3]==[18,180]

# Q5 pole forcing on the Morse-normalized hypersurface t²+g(x,y).
terms=[]
for x,y,t in product(range(13),range(4),range(3)):
 if t not in(0,2):continue
 if t==2 and(x or y):continue
 d=x+4*y+6*t
 if d<=12 and(x+4*y+t)%5==2:terms.append(((x,y,t),d))
assert {e for e,d in terms if d<12}=={(2,0,0),(3,1,0),(7,0,0)}
assert (1+4+1-2+1)%5==0
assert sum((1,4,6))+1==12
q5specs=[
 ('E7',[2,2,2,2,2,3],[(0,1),(1,2),(2,3),(0,4),(0,5)],F(-5,12),[F(3,4),F(1,2),F(1,3)],(4,6,9),18,1),
 ('237',[2,2,2,2,2,2,3],[(0,1),(0,2),(2,3),(0,4),(4,5),(5,6)],F(-5,42),[F(1,2),F(2,3),F(5,7)],(6,14,21),42,3)]
q5graphs=[]
for name,dg,ed,raw,corr,w,degree,alphaorder in q5specs:
 assert raw-sum(corr,F(0))==-2
 assert F(w[0]+w[1],5)-1==alphaorder
 m=matrix(dg,ed)
 assert all((-1)**j*determinant([r[:j]for r in m[:j]])>0 for j in range(1,len(dg)+1))
 q5graphs.append({'format':name,'diagonal':dg,'edges':ed,'raw_square':raw,'corrections':corr,'central_alpha_order':alphaorder,'determinant':determinant(m)})
assert 2*1<2+2 # E7 centre cannot meet its two positive unequal -2 neighbours.
assert 4*F(1,2)+2*F(1,2)-1==2 # 237 A1 form T³u.
assert [4*a+b-1 for a,b in [(F(2,3),F(1,3)),(F(1,3),F(2,3))]]==[2,1]
forbidden_path=[2,3,2]
assert forbidden_path.count(min(forbidden_path))==2

# The forced minimal node at Q5, 1/15(1,11).
q5rays=[(F(a,15),F(b,15))for a,b in[(11,1),(7,2),(3,3),(2,7),(1,11)]]
q5orders=[min(3*a,3*b)+a+b-1 for a,b in q5rays]
assert q5orders==[0]*5
assert 2*35>36
assert 12+4+5>19
assert 13+4+5>20
out={'status':'PASS','scope':'Entire nodal alternative of sole degree18 delta1 state; cusp remains separate',
 'full_character_lines':ls,'conductor_scaled_degree':36,'polar_scaled_degree':36,
 'Q14_normalization':{'diagonal':diag,'edges':edges,'determinant':determinant(M),'x_arm_orders':xo,'z_arm_v3_orders':v3,'z_arm_S2_orders':s2},
 'Q14_special_tail_K3_matrices':k3,'Q5_normalized_pole_terms':terms,
 'Q5_excluded_nonminimal_faces':q5graphs,'Q5_minimal_cyclic_orders':q5orders,
 'final_protected_rank_if_Q14_all_zero':21,'final_intersection_rank_if_Q14_tail_positive':22,
 'proof_file':'octic_degree18_node_exclusion45.tex','separate_input':'root/q12_normal_exceptional_boundary45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: curve-stack modules, gamma orders0,6 and discriminant orders3,10')
print('PASS: complete minimal Q14 node graph and two actual-form patterns')
print('PASS: Q5 forced-jet clause, E7/237 graphs and canonical-forest obstructions')
print('PASS: forced Q5 cyclic form orders all0')
print('PASS: both special-tail K3 matrices rank13, determinants18,180')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_degree25_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_degree25_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact degree/character arithmetic for the entire w25 nodal-state deletion.

Python standard library only. Geometric proof:
  octic_degree25_node_exclusion45.tex
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json


def frac(x):return x-x.numerator//x.denominator

def record(deg,marks):
    coarse=deg-sum(marks,F(0))
    assert coarse.denominator==1
    return {'degree':deg,'marks':marks,'coarse_degree':coarse}

Hdeg=F(5,84);Hmarks=[F(5,12),F(9,14)]
omegadeg=-2+F(11,12)+F(13,14)
omegamarks=[F(11,12),F(13,14)]
assert omegadeg==F(-13,84)
lines={
    'H':record(Hdeg,Hmarks),
    'T_Gamma_tensor_H':record(-omegadeg+Hdeg,[frac(h-w) for h,w in zip(Hmarks,omegamarks)]),
    '10H':record(10*Hdeg,[frac(10*h) for h in Hmarks]),
    'L_omega_minus9H':record(omegadeg-9*Hdeg,[frac(w-9*h) for w,h in zip(omegamarks,Hmarks)])}
ldeg=lines['L_omega_minus9H']['degree'];lmarks=lines['L_omega_minus9H']['marks']
lines['L_inverse_square']=record(-2*ldeg,[frac(-2*h) for h in lmarks])
assert [lines[n]['coarse_degree'] for n in lines]==[-1,-1,0,-1,0]
assert lines['T_Gamma_tensor_H']['marks']==[F(1,2),F(5,7)]
assert lines['10H']['marks']==[F(1,6),F(3,7)]
assert lines['L_omega_minus9H']['marks']==[F(1,6),F(1,7)]
assert lines['L_inverse_square']['marks']==[F(2,3),F(5,7)]
assert [12*lines['10H']['marks'][0],14*lines['10H']['marks'][1]]==[2,6]
assert [12*lines['L_inverse_square']['marks'][0],14*lines['L_inverse_square']['marks'][1]]==[8,10]

# Function-character convention: f has character8 on Q12 and2 on Q14.
# The trace-zero algebra generator has the opposite character to the
# coefficient functions describing sections of L.
assert (2*11+2)%12==0 # invariant y²t at Q12
assert (2+12)%14==0  # invariant x²t at Q14
assert 4+8==12 and 4+10==14 # one simple coarse branch at each source
assert 6+2==8 and 2*10>8
assert 4+6==10 and 2*12>10
assert (4*11)%12==8 # delta_x on Q12 has least conductor-axis order4
assert 8%14==8      # delta_y on Q14 has least conductor-axis order8
assert 6+2*4==14 and 10+4==14
assert 4+2*8==20 and 12+8==20
assert 2*25==50 and 72-50==22 and 50>22


def terms(weights,bound,conductor_square=False):
    out=[]
    for e in product(*(range(bound//w+1) for w in weights)):
        d=sum(a*b for a,b in zip(e,weights))
        if d>bound or (e[0]-e[1]+5*e[2])%14!=2:continue
        if conductor_square and e[1]+e[2]<2:continue
        out.append({'exponent':e,'weight':d})
    return sorted(out,key=lambda x:(x['weight'],x['exponent']))

t1=terms((6,1,2),12)
assert [t['exponent'] for t in t1 if t['weight']<12]==[(0,3,1)]
t2=terms((2,5,3),18)
assert {t['exponent'] for t in t2 if t['weight']<18}=={(2,0,0),(3,1,0),(1,0,3)}
t2c=terms((2,5,3),18,True)
assert [t['exponent'] for t in t2c if t['weight']<18]==[(1,0,3)]
t38=terms((5,9,11),38,True)
assert {t['exponent'] for t in t38}=={(4,2,0),(1,0,3),(0,3,1)}
assert (-3+3)%14==0       # y³Ω invariant
assert (1+10+3)%14==0    # xz²Ω invariant
assert sum((6,1,2))+3==12
assert sum((2,5,3))+2+2*3==18
assert (14%9,-5%9)==(5,4)
assert 4*pow(5,-1,9)%9==8
assert 5+9-1==13         # dxdy=s13*unit dsdu -> unit dSdu
assert 12+8==20

out={'status':'PASS','scope':'Entire sole degree25 delta1 nodal numerical state is excluded',
     'curve_stack':'effective root stack P1[12,14], not weighted P(12,14)',
     'line_bundles':lines,'gamma_cover_orders':[2,6],
     'discriminant_cover_orders':[8,10],'coarse_double_cover_branch_orders':[1,1],
     'conductor_scaled_degree':50,'polar_scaled_degree':22,
     'first_pole_test':{'weights':[6,1,2],'numerator':'y³','threshold':12,'terms':t1},
     'second_pole_test':{'weights':[2,5,3],'numerator':'xz²','threshold':18,'terms':t2,'terms_in_conductor_square':t2c},
     'forced_weight38_terms':t38,'Q14_y_chart':'1/9(1,8)=A8',
     'protected_root_ranks':[12,8],'total_negative_rank':20,
     'proof_file':'octic_degree25_node_exclusion45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: effective-root-stack full characters and exact coarse line degrees')
print('PASS: gamma orders2,6; conductor discriminant orders8,10')
print('PASS: gamma-zero polar contradiction50>22')
print('PASS: both uniform pole monomial lists and conductor-square restrictions')
print('PASS: forced weight38 face, protected Q14 A8, totalnegative rank20')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_degree7_delta3_nonzero_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_degree7_delta3_nonzero_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable arithmetic replay for the sole w7, delta3, gamma!=0 cut."""
from fractions import Fraction as Q
import json
from pathlib import Path

out={}

# Character-eight f at Q12, with x,z the normal variables.
ch=(1,11,5)
coeff_orders={}
for a,c in [(1,1),(0,2),(2,1),(1,2),(0,3)]:
    b=next(b for b in range(12) if (a+11*b+5*c)%12==8)
    coeff_orders[f'x{a}z{c}']=b
assert list(coeff_orders.values())==[10,2,11,3,7]
out['q12_derivative_coefficient_orders']=coeff_orders

# Uniform pole monomial lists; no conductor restrictions needed here.
def low_monomials(chars,char,weights,threshold):
    ans=[]
    for a in range(threshold//weights[0]+1):
        for b in range(threshold//weights[1]+1):
            for c in range(threshold//weights[2]+1):
                if a*weights[0]+b*weights[1]+c*weights[2]>=threshold:
                    continue
                if sum(i*j for i,j in zip((a,b,c),chars))%12==char:
                    ans.append((a,b,c))
    return ans
assert low_monomials(ch,8,(1,2,2),8)==[(3,0,1)]
assert low_monomials(ch,8,(5,7,1),16)==[(0,0,4)]
out['q12_forced_monomials']=['x^3 z','z^4']
assert [m for m in low_monomials(ch,8,(3,1,3),12)
        if m[0]+m[2]>=2]==[(0,2,2)]
out['curvilinear_x_forced_quadratic']='y^2 z^2'

# The source action on each smooth chart, before/after radial mu2.
charts=[('Y',12,(11,2),6,(5,1)),
        ('X=0,Z=1',6,(5,2),3,(2,1)),
        ('Y=0,Z=1',4,(1,2),2,(1,1))]
for _,n,(s,u),m,(S,U) in charts:
    assert n==2*m and s%m==S and (u//2)%m==U
    assert (S+U)%m==0
out['cubic_quotient_charts']=charts
correction=Q(5,6)+Q(2,3)+Q(1,2)
assert correction==2 and -1-correction==-3
out['cubic_raw_centre_square']='-1'
out['cubic_final_centre_square']='-3'
out['q12_protected_rank']=11+5+2+1
assert out['q12_protected_rank']==19

# Q5 invariant quadratic and cubic monomials.
mons={d:[(a,d-a) for a in range(d+1)
         if (a+4*(d-a))%5==0] for d in (1,2,3)}
assert mons=={1:[],2:[(1,1)],3:[]}
out['q5_invariant_low_terms']=mons
out['q5_unit_h_protected_rank']=8
assert 19+8>19

# A9 universal plane: all rays have canonical order zero for du dv,
# and numerator uv has order one.  Other invariant monomials have
# integral positive orders at each ray.
rays=[(Q(i,10),Q(10-i,10)) for i in range(1,10)]
orders=[a+b+a+b-1 for a,b in rays]
assert orders==[1]*9
for a,b in rays:
    for p in range(31):
        for q in range(31):
            if not p+q or (p+9*q)%10:
                continue
            v=p*a+q*b
            assert v.denominator==1 and v>=1
out['q5_A9_actual_orders']=[1]*9
assert 30//3-1==9<11
out['curvilinear_x_gamma_zero_A11_bound']={'polar_mass':30,
    'minimum_degree':3,'maximum_intrinsic_coefficient':10,
    'maximum_exceptional_coefficient':9,'chain_length':11}
out['status']='PASS: w7 delta3 gamma!=0 and Q12 curvilinear fibres excluded'
dest=Path(__file__).with_suffix('.json')
dest.write_text(json.dumps(out,indent=2)+'\n')
print(out['status'])

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_pair_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_pair_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the full two-component conductor-state deletion.
The Q12 cusp local-normalization theorem is a separate geometric input.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json


def frac(q):return q-q.numerator//q.denominator

def restriction(degree,marks):
    gamma=[frac(10*m) for m in marks]
    coarse=10*degree-sum(gamma,F(0))
    assert coarse==0
    return {'H_degree':degree,'H_marks':marks,'10H_degree':10*degree,'10H_marks':gamma,'coarse_10H_degree':coarse}

r7=restriction(F(1,60),[F(3,5),F(5,12)])
r18=restriction(F(3,70),[F(2,5),F(9,14)])
assert r7['10H_marks']==[F(0),F(1,6)]
assert r18['10H_marks']==[F(0),F(3,7)]
assert 12*r7['10H_marks'][1]==2
assert 14*r18['10H_marks'][1]==6

def terms(w,bound):
    out=[]
    for e in product(*(range(bound//a+1) for a in w)):
        d=sum(a*b for a,b in zip(e,w))
        if d<=bound and (e[0]-e[1]+5*e[2])%14==2 and e[1]+e[2]>=2:
            out.append({'exponent':e,'weight':d})
    return sorted(out,key=lambda r:(r['weight'],r['exponent']))

p12=terms((6,1,2),12)
assert [r['exponent'] for r in p12 if r['weight']<12]==[(0,3,1)]
p18=terms((2,5,3),18)
assert [r['exponent'] for r in p18 if r['weight']<18]==[(1,0,3)]
f38=terms((5,9,11),38)
assert {r['exponent'] for r in f38}=={(4,2,0),(1,0,3),(0,3,1)}
f48=[r for r in terms((3,11,15),48) if r['exponent']!=(4,2,0)]
assert {r['exponent'] for r in f48}=={(0,3,1),(1,0,3),(5,3,0),(6,0,2)}
assert all(r['weight']==48 for r in f48)
assert (14%9,-5%9)==(5,4)
assert 4*pow(5,-1,9)%9==8
assert (14%11,-3%11)==(3,8)
assert 8*pow(3,-1,11)%11==10
assert 8+2+1+2==13
assert 13+8>19 and 13+10>19

out={'status':'PASS','scope':'Entire degree7 cusp + degree18 node state, using unconditional local Q12 cusp theorem',
     'degree7_polar_restriction':r7,'degree18_polar_restriction':r18,
     'Q14_first_pole_test':p12,'Q14_second_pole_test':p18,
     'Q14_face_if_x4y2_present':f38,'Q14_face_if_x4y2_absent':f48,
     'Q14_y_chart_options':['A8=1/9(1,8)','A10=1/11(1,10)'],
     'Q12_protected_root_type':'A8+A2+A1+A2','Q12_protected_rank':13,
     'total_protected_rank_options':[21,23],
     'proof_file':'octic_pair_exclusion45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: both component restrictions force exact gamma orders2,6')
print('PASS: both conductor-canonical pole clauses and exhaustive degree38/48 faces')
print('PASS: protected Q14 A8 orA10, combined negative rank21 or23')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/octic_round45_certificate.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/octic_round45_certificate.py'] = (
r'''
#!/usr/bin/env python3
"""Exact Round 45 octic arithmetic. Python standard library only.

The proof notes delimit the geometric hypotheses. This program verifies
identities and finite arithmetic; it does not assert a global construction.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json


def poly(terms):
    return {tuple(e): F(c) for e, c in terms.items() if c}


def add(*polys):
    out = {}
    for p in polys:
        for e, c in p.items():
            out[e] = out.get(e, F(0)) + c
    return {e: c for e, c in out.items() if c}


def scale(p, c):
    return {e: c * a for e, a in p.items() if c * a}


def mul(p, q):
    out = {}
    for e, c in p.items():
        for f, d in q.items():
            ef = tuple(a + b for a, b in zip(e, f))
            out[ef] = out.get(ef, F(0)) + c * d
    return {e: c for e, c in out.items() if c}


def power(p, n):
    ans = {(0, 0, 0, 0): F(1)}
    for _ in range(n):
        ans = mul(ans, p)
    return ans


def transpose(a):
    return list(map(list, zip(*a)))


def mmul(a, b):
    bt = transpose(b)
    return [[sum((x * y for x, y in zip(row, col)), F(0))
             for col in bt] for row in a]


def inverse(a):
    n = len(a)
    aug = [[F(v) for v in row] + [F(i == j) for j in range(n)]
           for i, row in enumerate(a)]
    for j in range(n):
        pivot = next(i for i in range(j, n) if aug[i][j])
        aug[j], aug[pivot] = aug[pivot], aug[j]
        z = aug[j][j]
        aug[j] = [v / z for v in aug[j]]
        for i in range(n):
            if i != j:
                z = aug[i][j]
                aug[i] = [x - z * y for x, y in zip(aug[i], aug[j])]
    return [row[n:] for row in aug]


def determinant(a):
    a = [[F(v) for v in row] for row in a]
    result = F(1)
    for j in range(len(a)):
        pivots = [i for i in range(j, len(a)) if a[i][j]]
        if not pivots:
            return F(0)
        i = pivots[0]
        if i != j:
            a[j], a[i] = a[i], a[j]
            result *= -1
        z = a[j][j]
        result *= z
        for i in range(j + 1, len(a)):
            c = a[i][j] / z
            for k in range(j + 1, len(a)):
                a[i][k] -= c * a[j][k]
    return result


def rank(a):
    a = [[F(v) for v in row] for row in a]
    r = 0
    for j in range(len(a[0])):
        candidates = [i for i in range(r, len(a)) if a[i][j]]
        if not candidates:
            continue
        i = candidates[0]
        a[r], a[i] = a[i], a[r]
        c = a[r][j]
        a[r] = [x / c for x in a[r]]
        for i in range(len(a)):
            if i != r:
                c = a[i][j]
                a[i] = [x - c * y for x, y in zip(a[i], a[r])]
        r += 1
        if r == len(a):
            break
    return r


def weighted_terms(weights, bound, character=8, conductor_square=True):
    out = []
    for x, y, z in product(*(range(bound // w + 1) for w in weights)):
        d = x * weights[0] + y * weights[1] + z * weights[2]
        if d > bound or (x - y + 5 * z) % 12 != character:
            continue
        if conductor_square and x + z < 2:
            continue
        out.append({"exponent": [x, y, z], "degree": d})
    return sorted(out, key=lambda x: (x["degree"], x["exponent"]))


def main():
    basket = [(1, 2)] * 5 + [(1, 3)] + [(1, 4)] * 2 + [
        (2, 5), (5, 12), (5, 14)]
    ps = {0: 1, 1: 0}
    for m in range(2, 121):
        val = F(m * (m - 1) * (2 * m - 1), 5040) - 2 * (2 * m - 1)
        val += sum((F((j * b % r) * (r - j * b % r), 2 * r)
                    for b, r in basket for j in range(1, m)), F(0))
        assert val.denominator == 1
        ps[m] = int(val)

    def g(j):
        if j < 0:
            return 0
        return sum((j - 5 * a) % 12 == 0 for a in range(j // 5 + 1))

    hilbert = []
    for m in range(121):
        t = ps[m] - ps.get(m - 8, 0) + (m == 9)
        sn = t + g(m - 26)
        hilbert.append({"m": m, "P_m": ps[m], "T_m": t,
                        "S_normalization_m": sn,
                        "h1_normalization_m": int(m in (1, 4, 8)),
                        "h2_normalization_m": int(m == 0)})
    assert hilbert[18]["S_normalization_m"] == 1
    assert hilbert[26]["S_normalization_m"] == 6
    assert all(hilbert[j]["S_normalization_m"] == 0 for j in range(1, 9))

    x, y, z, t = [poly({tuple(int(i == j) for i in range(4)): 1})
                  for j in range(4)]
    aa, bb, cc = power(y, 6), scale(power(x, 2), F(1, 2)), add(power(y, 2), power(z, 2))
    ff = add(mul(aa, power(x, 2)), scale(mul(bb, mul(x, z)), 2), mul(cc, power(z, 2)))
    pp = add(mul(x, t), mul(bb, x), mul(cc, z))
    qq = add(mul(z, t), scale(mul(aa, x), -1), scale(mul(bb, z), -1))
    rr = add(power(t, 2), scale(power(bb, 2), -1), mul(aa, cc))
    assert not add(mul(x, qq), scale(mul(z, pp), -1), ff)
    assert not add(mul(add(t, scale(bb, -1)), pp), scale(mul(cc, qq), -1), scale(mul(x, rr), -1))
    assert not add(mul(add(t, bb), qq), mul(aa, pp), scale(mul(z, rr), -1))
    chars = [1, 11, 5, 2]
    for polynomial, char in [(ff, 8), (pp, 3), (qq, 7), (rr, 4)]:
        assert {sum(a * b for a, b in zip(e, chars)) % 12 for e in polynomial} == {char}

    low_p = weighted_terms((1, 1, 3), 8)
    assert [r["exponent"] for r in low_p if r["degree"] < 8] == [[3, 0, 1]]
    assert {tuple(r["exponent"]) for r in low_p if r["degree"] == 8} == {
        (8, 0, 0), (2, 6, 0), (0, 2, 2), (4, 1, 1)}
    low_q = weighted_terms((5, 7, 1), 16)
    assert [r["exponent"] for r in low_q if r["degree"] < 16] == [[0, 0, 4]]
    initial = weighted_terms((2, 1, 4), 10)
    assert {tuple(r["exponent"]) for r in initial} == {(2, 6, 0), (3, 0, 1), (0, 2, 2)}
    assert (3 + (1 + 1 + 3) - 8 - 1) == -1
    assert (3 + (5 + 7 + 1) - 16 - 1) == -1
    assert (3 * 1 + 5 - 8) % 12 == 0
    assert (3 * 5 + 5 - 8) % 12 == 0

    n = 14
    matrix = [[F(0) for _ in range(n)] for _ in range(n)]
    for i in range(n):
        matrix[i][i] = -3 if i in (0, 10) else -2
    edges = [(0, 1)] + [(i, i + 1) for i in range(1, 7)] + [
        (0, 8), (0, 9), (9, 10), (10, 11), (10, 12), (12, 13)]
    for i, j in edges:
        matrix[i][j] = matrix[j][i] = 1
    inv = inverse(matrix)
    k = [[F(i in (0, 10))] for i in range(n)]
    delta = [[-v[0]] for v in mmul(inv, k)]
    cost = -mmul(mmul(transpose(delta), matrix), delta)[0][0]
    assert determinant(matrix) == 240
    assert cost == F(83, 30)
    assert n - cost == F(337, 30)
    assert -inv[8][8] == F(23, 30)
    assert delta[8][0] == F(11, 15)
    minors = [determinant([row[:j] for row in matrix[:j]]) for j in range(1, n + 1)]
    assert all(((-1) ** j) * minors[j - 1] > 0 for j in range(1, n + 1))
    fundamental = [[F(1)] for _ in range(n)]
    assert all(row[0] <= 0 for row in mmul(matrix, fundamental))
    z2 = mmul(mmul(transpose(fundamental), matrix), fundamental)[0][0]
    kz = mmul(transpose(k), fundamental)[0][0]
    assert 1 + (z2 + kz) / 2 == 0
    q12_root_ids = [i for i in range(n) if i not in (0, 10)]
    root_q12 = [[matrix[i][j] for j in q12_root_ids] for i in q12_root_ids]
    assert rank(root_q12) == 12
    assert determinant(root_q12) == 8 * 2 ** 3 * 3
    assert 12 + 2 + 2 + 4 == 20

    out = {
        "scope": "Conditional exact arithmetic; no whole-basket exclusion or global example asserted",
        "basket": basket,
        "normalization_hilbert_through_120": hilbert,
        "normalization_syzygies_and_characters": "PASS",
        "rationality_forced_x3z_test": {
            "weights": [1, 1, 3], "monomials_through_8": low_p,
            "invariant_conductor_coefficient": "x^3", "pole_order_if_x3z_absent": -1},
        "rationality_forced_z4_test": {
            "weights": [5, 7, 1], "monomials_through_16": low_q,
            "invariant_conductor_coefficient": "z^3", "pole_order_if_z4_absent": -1},
        "first_normalization_weighted_initial": initial,
        "q12_minimal_resolution": {
            "central_vertices": [0, 10], "edges": edges,
            "matrix": matrix, "determinant": determinant(matrix),
            "negative_definiteness_principal_minors": minors,
            "canonical_correction": [r[0] for r in delta],
            "minus_delta_squared": cost, "rank_minus_cost": n - cost,
            "conductor_meets_vertex": 8,
            "conductor_self_intersection_correction": -inv[8][8],
            "conductor_canonical_correction": delta[8][0],
            "fundamental_cycle_arithmetic_genus": 0},
        "conditional_zero_order_root_lattice": {
            "type": "A7 + 3A1 + 3A2 + A4", "rank": 20,
            "determinant": 8 * 2 ** 3 * 3 ** 3 * 5,
            "hypotheses": "gamma10 nonzero on the degree-seven conductor; generic Q14 equation and generic leading two-form"},
    }
    path = Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(out, indent=2, default=lambda x: str(x)) + '\n')
    print('PASS: complete normalization series through degree 120')
    print('PASS: determinantal finite-normalization identities and characters')
    print('PASS: exhaustive weighted coefficient-forcing monomials')
    print('PASS: Q12 resolution matrix, rationality graph, and canonical correction 83/30')
    print('PASS: conditional rank-20 root lattice certificate')
    print(path)


if __name__ == '__main__':
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/probe_q14_forest_cores.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/probe_q14_forest_cores.py'] = (
r'''
#!/usr/bin/env python3
"""Exact necessary canonical-forest search for three Q14 surface formats.

The generated C++ search enumerates every nonnegative external-intersection
vector v with sum at most12, solves M z=k-v exactly by an integer adjugate,
and applies canonical-blowup-forest necessary conditions.  This is research
data; proof and scope are in the companion note.
"""
from pathlib import Path
import sys
from itertools import combinations
import subprocess
import json
from octic_round45_certificate import inverse, determinant, F

base = Path(__file__).parent
specs = [
    ("cusp38", [3]+[2]*8+[2,3,2,2]+[4,2,2,2],
     [(0,1)]+[(i,i+1) for i in range(1,8)]+[(0,9),(9,10),(10,11),(11,12),(0,13),(13,14),(13,15),(13,16)],
     [[],[10,11,12],[13,14,15,16],[10,11,12,13,14,15,16]]),
    ("generic", [4]+[2]*8,
     [(0,1),(1,2),(0,3),(3,4),(0,5),(5,6),(6,7),(7,8)],
     [[]]),
    ("klein", [3,2,4]+[2]*6+[3,2,2],
     [(0,1),(1,2),(0,3)]+[(i,i+1) for i in range(3,8)]+[(0,9),(9,10),(10,11)],
     [[],[2],[9,10,11],[2,9,10,11]]),
    ("chain", [2,2,2,2,4,3]+[2]*6+[3],
     [(0,1),(1,2),(2,3),(3,4),(0,5)]+[(i,i+1) for i in range(5,11)]+[(0,12)],
     [sorted(set(a+b+c)) for a in ([],[4]) for b in ([],list(range(5,12))) for c in ([],[12])]),
    ("yz9", [2]*5+[4]+[2]*4,
     [(0,1),(1,2),(2,3),(0,4),(0,5),(5,6),(6,7),(7,8),(8,9)],
     [[],[5,6,7,8,9]]),
    ("z20", [2]*6+[4]+[2]*4,
     [(0,1),(0,2),(2,3),(0,4),(4,5),(5,6),(6,7),(7,8),(8,9),(9,10)],
     [[],[6,7,8,9,10]]),
]

CPP = r
'''[1:-1] +
"'''" +
r'''

#include <iostream>
#include <vector>
#include <algorithm>
#include <numeric>
#include <functional>
using namespace std;
const int N=NN,D=DD,NE=EN;
long long A[N][N]=AA;
long long acc[N]=II;
int edges[][2]=EE;
int vv[N]={0};
long long leaves=0,integral=0,positive=0,forest=0,roots=0,extended=0;
bool uniq(vector<int>&z){
 vector<int> levels=z;sort(levels.begin(),levels.end());levels.erase(unique(levels.begin(),levels.end()),levels.end());
 for(int h:levels){
  vector<int>seen(N);
  for(int i=0;i<N;i++)if(!seen[i]&&z[i]>=h){
   vector<int>st={i};seen[i]=1;int eq=0;
   while(st.size()){
    int u=st.back();st.pop_back();if(z[u]==h)eq++;
    if(eq>1)return false;
    for(int e=0;e<NE;e++){
     int w=-1;if(edges[e][0]==u)w=edges[e][1];if(edges[e][1]==u)w=edges[e][0];
     if(w>=0&&!seen[w]&&z[w]>=h){seen[w]=1;st.push_back(w);}
    }
   }
  }
 }
 return true;
}
bool external_possible(vector<int>&z){
 for(int e=0;e<NE;e++)if(gcd(z[edges[e][0]]+1,z[edges[e][1]]+1)>1)return false;
 for(int i=0;i<N;i++){
  int lo=0,sm=0;
  for(int e=0;e<NE;e++){
   int j=-1;if(edges[e][0]==i)j=edges[e][1];if(edges[e][1]==i)j=edges[e][0];
   if(j>=0&&z[j]<z[i]){lo++;sm+=z[j];}
  }
  if(lo>2 || (lo==2 && z[i]!=sm+1))return false;
 }
 int cid[13][N],used[13][N];
 for(int m=1;m<=12;m++){
  for(int i=0;i<N;i++){cid[m][i]=-1;used[m][i]=0;}
  int nc=0;
  for(int i=0;i<N;i++)if(cid[m][i]<0&&z[i]>=m){
   vector<int>st={i};cid[m][i]=nc;
   while(st.size()){
    int u=st.back();st.pop_back();if(z[u]==m)used[m][nc]=1;
    for(int e=0;e<NE;e++){
     int w=-1;if(edges[e][0]==u)w=edges[e][1];if(edges[e][1]==u)w=edges[e][0];
     if(w>=0&&cid[m][w]<0&&z[w]>=m){cid[m][w]=nc;st.push_back(w);}
    }
   }
   nc++;
  }
 }
 function<bool(int)>node;
 function<bool(int,int,int)>part;
 part=[&](int i,int remain,int lo){
  if(remain==0)return node(i+1);
  for(int m=lo;m<=remain;m++){
   if(gcd(m+1,z[i]+1)>1)continue;
   int c=cid[m][i];if(c>=0&&used[m][c])continue;
   if(c>=0)used[m][c]=1;
   if(part(i,remain-m,m))return true;
   if(c>=0)used[m][c]=0;
  }
  return false;
 };
 node=[&](int i){if(i==N)return true;return part(i,vv[i],1);};
 return node(0);
}
void rec(int j,int remain){
 if(j==N){
  leaves++;vector<int>z(N);
  for(int i=0;i<N;i++){if(acc[i]%D)return;z[i]=acc[i]/D;}
  integral++;
  for(int i=0;i<N;i++)if(z[i]<1)return;
  EXTRA
  positive++;
  if(!uniq(z))return;
  forest++;
  int ones=count(z.begin(),z.end(),1);
  for(int i=0;i<N;i++)ones+=(vv[i]==1);
  if(ones>1)return;
  roots++;
  if(!external_possible(z))return;
  extended++;
  if(extended<=100){cout<<"vector ";for(int x:z)cout<<x<<",";cout<<" v ";for(int x:vv)cout<<x<<",";cout<<"\n";}
  return;
 }
 for(int v=0;v<=remain;v++){
  vv[j]=v;rec(j+1,remain-v);
  for(int i=0;i<N;i++)acc[i]+=A[i][j];
 }
 for(int i=0;i<N;i++)acc[i]-=(remain+1)*A[i][j];
}
int main(){rec(0,12);cout<<"counts "<<leaves<<" "<<integral<<" "<<positive<<" "<<forest<<" "<<roots<<" "<<extended<<"\n";}

'''[1:-1] +
"'''" +
r'''


def literal(a):
    return json.dumps(a).replace('[','{').replace(']','}')

results=[]
for name,diag,edges,omissions in specs:
    if len(sys.argv)>1 and name not in sys.argv[1:]:continue
    n=len(diag)
    matrix=[[F(0) for _ in range(n)] for _ in range(n)]
    for i,d in enumerate(diag):matrix[i][i]=-d
    for i,j in edges:matrix[i][j]=matrix[j][i]=1
    kk=[d-2 for d in diag]
    for omit in omissions:
        ids=[i for i in range(n) if i not in omit]
        N=[[matrix[i][j] for j in ids] for i in ids]
        inv=inverse(N)
        den=abs(int(determinant(N)))
        A=[[int(-x*den) for x in row] for row in inv]
        init=[-sum(A[i][j]*kk[ids[j]] for j in range(len(ids))) for i in range(len(ids))]
        ed=[(ids.index(i),ids.index(j)) for i,j in edges if i in ids and j in ids]
        extras=[]
        for i in omit:
            terms=[f'{int(matrix[i][j])}*z[{ids.index(j)}]' for j in ids if matrix[i][j]]
            if terms:extras.append('if('+str(kk[i])+'-('+ '+'.join(terms)+')<0)return;')
        source=CPP.replace('NN',str(len(ids))).replace('DD',str(den)).replace('EN',str(len(ed))).replace('AA',literal(A)).replace('II',literal(init)).replace('EE',literal(ed)).replace('EXTRA','\n'.join(extras))
        stem='forest_'+name+'_'+('_'.join(map(str,omit)) or 'full')
        cpp=base/(stem+'.cpp');exe=base/stem
        cpp.write_text(source)
        subprocess.run(['g++','-O3','-std=c++17',str(cpp),'-o',str(exe)],check=True)
        output=subprocess.run([str(exe)],check=True,capture_output=True,text=True).stdout
        print(name,omit,output,flush=True)
        result={'format':name,'omitted_vertices':omit,'positive_vertices':ids,'source_diagonal':diag,'source_edges':edges,'matrix':N,'adjugate_denominator':den,'negative_inverse_numerator':A,'initial_canonical_numerator':init,'output':output}
        results.append(result)
(base/('q14_forest_cores'+('_'+('_'.join(sys.argv[1:])) if len(sys.argv)>1 else '')+'.json')).write_text(json.dumps(results,indent=2,default=str)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/q14_cusp38_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/q14_cusp38_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable exact checks supporting the uniform degree38 Q14 exclusion.

The proof is in q14_cusp38_uniform_exclusion45.tex. This script verifies
finite monomial and rational intersection arithmetic and the sharp residual
endpoint case; it does not replace the geometric argument.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json

weights=(5,9,11)
terms=[]
for e in product(*(range(38//w+1) for w in weights)):
    d=sum(a*b for a,b in zip(e,weights))
    if d<=38 and (e[0]-e[1]+5*e[2])%14==2:
        terms.append((e,d))
assert {e for e,d in terms}=={(2,0,0),(3,1,0),(4,2,0),(1,0,3),(0,3,1)}
assert {e for e,d in terms if d==38}=={(4,2,0),(1,0,3),(0,3,1)}
assert tuple(3*w%14 for w in weights)==(1,13,5)
assert -F(532,495)-F(8,9)-F(7,11)-F(2,5)==-3
assert -F(4,5)*-F(5,2)==2
assert (F(0)+1)/5-1==-F(4,5)
assert F(9,14)*F(1,9)==F(1,14)
assert (-5*pow(13,-1,14))%14==5
assert (420*5//14)%35==10

# Full coefficient-space check of the minimum degrees of actual ambient
# two-form terms. Monomial coefficient characters are (10,8,0).
mins={}
for name,char,form_weight in [('delta_x',10,20),('delta_y',8,16),('delta_z_nonconstant',0,14)]:
    values=[]
    for e in product(range(15),repeat=3):
        if name=='delta_z_nonconstant' and not any(e):continue
        if (e[0]-e[1]+5*e[2])%14==char:
            values.append((sum(a*b for a,b in zip(e,weights))+form_weight,e))
    low=min(d for d,e in values)
    mins[name]={'weighted_two_form_degree':low,'coefficient_monomials':[e for d,e in values if d==low]}
assert mins['delta_x']['weighted_two_form_degree']==42
assert mins['delta_y']['weighted_two_form_degree']==42
assert mins['delta_z_nonconstant']['weighted_two_form_degree']==28

# In the only possible p-local-maximum corner under T<=12, e>=9, q>=1,
# p=e+q+1, vp=p+1. The result is the unique forbidden repeated-minimum case.
corner=[]
for e in range(9,13):
    for q in range(1,13):
        p=e+q+1
        if p+1<=12:corner.append((e,q,p,p+1))
assert corner==[(9,1,11,12)]
# A strictly decreasing length-eight positive chain below e=9 is uniquely
# 8,7,...,1; it already contains the repeated minimum q=1.
assert list(range(8,0,-1))==[8,7,6,5,4,3,2,1]

out={'status':'PASS','scope':'Uniform degree38 stratum in sole degree7 nodal conductor',
     'character2_terms_through_38':terms,'radial_parameter_character':3,
     'main_curve_raw_square':F(-532,495),'main_curve_corrections':[F(8,9),F(7,11),F(2,5)],
     'main_curve_final_square':-3,'x_axis_first_exceptional_raw_square':F(-5,2),
     'x_axis_first_exceptional_discrepancy':F(-4,5),'x_axis_final_K_intersection':2,
     'x_axis_final_self_intersection':-4,'actual_two_form_minima':mins,
     'A8_far_end_y_order':F(1,14),'A8_far_end_H_mark':F(5,14),
     'multiplicity_ge9_component_degree_congruence':'w = 10 modulo35, w>=10',
     'unique_small_local_maximum_corner':corner,
     'proof_file':'q14_cusp38_uniform_exclusion45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: degree38 monomials, radial character, and actual-form orders')
print('PASS: uniform E(-3), F(-4) intersection corrections')
print('PASS: full-inertia far-end mark5/14 and degree>=10')
print('PASS: unique T<=12 local-maximum corner has repeated minimum1')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/q14_degree48_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/q14_degree48_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable exact arithmetic for the full degree48 Q14 exclusion."""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json
from octic_round45_certificate import inverse, mmul

w=(3,11,15)
terms=[]
for e in product(*(range(48//a+1) for a in w)):
    d=sum(a*b for a,b in zip(e,w))
    if d<=48 and (e[0]-e[1]+5*e[2])%14==2:terms.append((e,d))
assert {e for e,d in terms}=={(2,0,0),(3,1,0),(4,2,0),(0,3,1),(1,0,3),(5,3,0),(6,0,2),(11,0,1),(16,0,0)}
assert tuple(5*a%14 for a in w)==(1,13,5)
assert (14%3,-11%3,-15%3)==(2,1,0)
assert (2+1+0)%3==0
assert (14%11,-3%11)==(3,8)
assert 8*pow(3,-1,11)%11==10
assert (14%15,-11%15)==(14,4)
assert 4*pow(14,-1,15)%15==11

chain=[2,2,3,2,2]
m=[[F(0) for _ in chain] for _ in chain]
for i,d in enumerate(chain):m[i][i]=-d
for i in range(4):m[i][i+1]=m[i+1][i]=1
k=[[F(d-2)] for d in chain]
delta=[-r[0] for r in mmul(inverse(m),k)]
assert delta==[F(1,5),F(2,5),F(3,5),F(2,5),F(1,5)]
assert -inverse(m)[0][0]==F(11,15)
a=F(sum(w)-48,14)-1
assert a==F(-33,14)
raw=-14*F(48,3*11*15)
assert raw==F(-224,165)
assert a*raw==F(16,5)
assert a*raw-delta[0]==3
raw0=-14*F(15,3*11*15)
raw1=-14*F(33,3*11*15)
assert raw0==F(-14,33) and raw1==F(-14,15)
assert raw0+raw1==raw
assert a*raw0==1
assert a*raw1==F(11,5)
assert a*raw1-delta[0]==2

mins={}
for name,char,fw in [('delta_x',10,26),('delta_y',8,18),('delta_z_nonconstant',0,14)]:
    values=[]
    for e in product(range(20),repeat=3):
        if name=='delta_z_nonconstant' and not any(e):continue
        if (e[0]-e[1]+5*e[2])%14==char:
            values.append((sum(a*b for a,b in zip(e,w))+fw,e))
    d=min(d for d,e in values)
    mins[name]={'weighted_two_form_degree':d,'minimizing_monomials':[e for k,e in values if k==d]}
assert [mins[n]['weighted_two_form_degree'] for n in mins]==[56,42,28]

# All bounded strictly monotone coefficient vectors on A10 are exhausted by
# these two vectors, and neither has a positive attaching coefficient<=10.
chain_candidates=[list(range(1,11)),list(range(10,0,-1))]
possible=[]
for coeffs in chain_candidates:
    for e in range(1,11):
        aa,bb=coeffs[:2]
        if aa==e:continue
        if 2*aa-e-bb<0:continue
        if e<aa and bb<aa and aa!=e+bb+1:continue
        possible.append((e,coeffs))
assert not possible

out={'status':'PASS','scope':'All higher jets in degree48 stratum; sole degree7 nodal conductor',
     'character2_terms_through48':terms,'original_radial_parameter':5,
     'x_chart_action':[2,1,0],'x_chart_canonical_character':0,
     'y_chart_type':'1/11(1,10) = A10','z_chart_type':'1/15(1,11)',
     'z_chain_diagonal':chain,'z_chain_canonical_correction':delta,
     'total_exceptional_discrepancy':a,'irreducible_raw_square':raw,
     'irreducible_final_K_intersection':3,'irreducible_final_square':-5,
     'reducible_total_intersections':[raw0,raw1],
     'reducible_final_K_intersections':[1,2],'reducible_final_squares':[-3,-4],
     'actual_two_form_minima':mins,'positive_A10_bounded_candidates':possible,
     'coefficient_bound':{'polar_mass':58,'minimum_degree_if_multiplicity_ge2':5,'polar_coefficient_maximum':11,'exceptional_coefficient_maximum':10},
     'proof_file':'q14_degree48_uniform_exclusion45.tex'}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: complete degree48 weighted monomial list and residual actions')
print('PASS: Gorenstein x-chart character and fixed A10 and 1/15(1,11) charts')
print('PASS: discrepancy−33/14, irreducible square−5, reducible squares−3,−4')
print('PASS: actual-form orders and impossibility of bounded positive A10')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/octic/q14_lattice_certificate45.py
# ========================================================================
SOURCES['classification/octic/certificates/octic/q14_lattice_certificate45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact intersection arithmetic for Round45 Q14 local-format exclusions.

Standard library only. The geometric hypotheses and matrix attachments are
proved in q14_forest_exclusions45.tex. No global basket exclusion is asserted.
"""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
import json
from octic_round45_certificate import determinant, inverse, rank, mmul, transpose


def matrix(diag,edges):
    m=[[F(0) for _ in diag] for _ in diag]
    for i,d in enumerate(diag):m[i][i]=-d
    for i,j in edges:m[i][j]=m[j][i]=1
    return m


def partitions(xs):
    if not xs:
        yield []
        return
    x,*rest=xs
    for p in partitions(rest):
        yield [[x]]+[b[:] for b in p]
        for i in range(len(p)):
            q=[b[:] for b in p];q[i]=[x]+q[i]
            yield q


def kernel(a):
    a=[[F(x) for x in r] for r in a]
    nr=len(a);nc=len(a[0]);piv=[];r=0
    for c in range(nc):
        jj=next((j for j in range(r,nr) if a[j][c]),None)
        if jj is None:continue
        a[jj],a[r]=a[r],a[jj]
        v=a[r][c];a[r]=[x/v for x in a[r]]
        for j in range(nr):
            if j!=r:
                v=a[j][c];a[j]=[x-v*y for x,y in zip(a[j],a[r])]
        piv.append(c);r+=1
        if r==nr:break
    out=[]
    for c in range(nc):
        if c not in piv:
            z=[F(0)]*nc;z[c]=1
            for j,p in enumerate(piv):z[p]=-a[j][c]
            out.append(z)
    return out

q12diag=[3 if i in (0,10) else 2 for i in range(14)]
q12edges=[(0,1)]+[(i,i+1) for i in range(1,7)]+[(0,8),(0,9),(9,10),(10,11),(10,12),(12,13)]
q12q5=matrix(q12diag+[3,2],q12edges+[(14,15)])
q12q5results=[]
for p in partitions([0,10,14]):
    m=[r[:] for r in q12q5]
    for b in p:
        for i in b:
            for j in b:m[i][j]+=1
    assert rank(m)==16
    q12q5results.append({'partition':p,'rank':rank(m),'determinant':determinant(m)})

# The Q14 central curve has one private blowup centre coming from its A4
# canonical subtree, and one free centre. The three Q12/Q5 centres can coincide
# with that free centre, but cannot coincide with the private one.
m21=matrix(q12diag+[3,2,4,2,2,2,2],q12edges+[(14,15),(16,17),(17,18),(16,19),(19,20)])
m21[16][16]+=1
rank21cases=[]
for p in partitions([0,10,14,16]):
    m=[r[:] for r in m21]
    for b in p:
        for i in b:
            for j in b:m[i][j]+=1
    rr=rank(m);kk=kernel(m)
    assert rr in (20,21)
    if rr==20:
        assert len(kk)==1
        v=kk[0]
        if all(x<=0 for x in v):v=[-x for x in v]
        assert all(x>=0 for x in v) and any(x>0 for x in v)
        kk=[v]
    rank21cases.append({'partition':p,'rank':rr,'determinant':determinant(m),'kernel':kk})
assert len(rank21cases)==15
assert sum(c['rank']==20 for c in rank21cases)==2

specs=[
 ('generic',[4]+[2]*8,[(0,1),(1,2),(0,3),(3,4),(0,5),(5,6),(6,7),(7,8)]),
 ('klein',[3,2,4]+[2]*6+[3,2,2],[(0,1),(1,2),(0,3)]+[(i,i+1) for i in range(3,8)]+[(0,9),(9,10),(10,11)]),
 ('chain',[2,2,2,2,4,3]+[2]*6+[3],[(0,1),(1,2),(2,3),(3,4),(0,5)]+[(i,i+1) for i in range(5,11)]+[(0,12)]),
 ('yz9',[2]*5+[4]+[2]*4,[(0,1),(1,2),(2,3),(0,4),(0,5),(5,6),(6,7),(7,8),(8,9)]),
 ('z20',[2]*6+[4]+[2]*4,[(0,1),(0,2),(2,3),(0,4),(4,5),(5,6),(6,7),(7,8),(8,9),(9,10)]),
 ('cusp38',[3]+[2]*8+[2,3,2,2]+[4,2,2,2],[(0,1)]+[(i,i+1) for i in range(1,8)]+[(0,9),(9,10),(10,11),(11,12),(0,13),(13,14),(13,15),(13,16)])]
graphs=[]
for name,diag,edges in specs:
    m=matrix(diag,edges);inv=inverse(m);k=[[F(d-2)] for d in diag]
    delta=[[-r[0]] for r in mmul(inv,k)]
    cost=-mmul(mmul(transpose(delta),m),delta)[0][0]
    assert all((-1)**j*determinant([r[:j] for r in m[:j]])>0 for j in range(1,len(diag)+1))
    graphs.append({'name':name,'diag':diag,'edges':edges,'determinant':determinant(m),'canonical_cost':cost,'canonical_correction':[r[0] for r in delta]})

# Equation character is 2 for the original μ14 action (1,13,5).
faces=[]
for name,w,d,required in [
 ('generic',(9,5,3),18,{(2,0,0),(0,3,1),(0,0,6)}),
 ('yz9',(13,8,2),26,{(2,0,0),(0,3,1),(0,1,9)}),
 ('z20',(30,19,3),60,{(2,0,0),(0,3,1),(0,0,20)}),
 ('chain',(13,15,9),54,{(3,1,0),(0,3,1),(0,0,6)}),
 ('cusp38',(5,9,11),38,{(4,2,0),(1,0,3),(0,3,1)})]:
    terms=[]
    for ex in product(*(range(d//a+1) for a in w)):
        dd=sum(a*b for a,b in zip(w,ex))
        if dd<=d and (ex[0]-ex[1]+5*ex[2])%14==2:
            terms.append({'exponent':ex,'degree':dd})
    face={tuple(t['exponent']) for t in terms if t['degree']==d}
    if name=='generic':
        assert face==required|{(1,0,3)},(name,face)
    else:
        assert face==required,(name,face)
    faces.append({'name':name,'weights':w,'degree':d,'all_character2_terms_through_degree':sorted(terms,key=lambda t:(t['degree'],t['exponent']))})

out={'scope':'Sole degree7 delta1 nodal conductor, gamma10 nonzero; local-format exclusions only',
     'q12_q5_on_K3':q12q5results,
     'generic_Q14_central_zero_A4_positive':rank21cases,
     'resolution_graphs':graphs,'weighted_faces':faces}
p=Path(__file__).with_suffix('.json');p.write_text(json.dumps(out,indent=2,default=str)+'\n')
print('PASS: all five Q12+Q5 partitions have rank16')
print('PASS: all fifteen Q14 A4-special partitions require21 independent K3 classes')
print('PASS: six resolution graphs negative definite with exact canonical costs')
print('PASS: complete character2 weighted faces')
print(p)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/root/verify_degree14_hodge45.py
# ========================================================================
SOURCES['classification/octic/certificates/root/verify_degree14_hodge45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact rational arithmetic for the final degree-14 G/K configurations."""
from fractions import Fraction as F
from pathlib import Path
import json

def mat(n):
    return [[F(-2 if i==j else 0) for j in range(n)] for i in range(n)]

def edge(a,i,j):
    a[i][j]=a[j][i]=F(1)

def add_outer(a,v):
    for i in range(len(a)):
        for j in range(len(a)):
            a[i][j]+=v[i]*v[j]

def vector(n, entries):
    return [F(entries.get(i,0)) for i in range(n)]

def determinant(a):
    a=[row[:] for row in a]
    ans=F(1)
    for k in range(len(a)):
        p=next((i for i in range(k,len(a)) if a[i][k]),None)
        if p is None:return F(0)
        if p!=k:
            a[p],a[k]=a[k],a[p]
            ans=-ans
        pivot=a[k][k]
        ans*=pivot
        for i in range(k+1,len(a)):
            q=a[i][k]/pivot
            for j in range(k+1,len(a)):
                a[i][j]-=q*a[k][j]
            a[i][k]=F(0)
    return ans

def solve(a,b):
    n=len(a)
    a=[row[:]+[b[i]] for i,row in enumerate(a)]
    for k in range(n):
        p=next(i for i in range(k,n) if a[i][k])
        a[k],a[p]=a[p],a[k]
        pivot=a[k][k]
        a[k]=[q/pivot for q in a[k]]
        for i in range(n):
            if i!=k:
                q=a[i][k]
                a[i]=[x-q*y for x,y in zip(a[i],a[k])]
    return [a[i][-1] for i in range(n)]

def common(n):
    a=mat(n)
    for i in [2,5,12]:a[i][i]=F(-3)
    for i,j in [(0,1),(1,2),(2,3),(3,4),(5,6),(6,7),(7,8),
                (8,9),(9,10),(5,11),(5,12)]:
        edge(a,i,j)
    return a

def main():
    a=common(20)
    a[13][13]=F(-4)
    for i,j in [(13,14),(14,15),(13,16),(16,17),(17,18),(18,19)]:
        edge(a,i,j)
    r=vector(20,{2:1,12:1})
    l=vector(20,{5:1,13:1})
    e=vector(20,{13:1})
    for v in [r,l,e]:add_outer(a,v)
    assert determinant(a)==-924
    h=[(14*r[i]+15*l[i]+5*e[i])/420 for i in range(20)]
    q=solve(a,h)
    projected=sum(x*y for x,y in zip(q,h))
    actual=F(2,105)+F(1,900)+F(1,784)+F(3,7056)
    assert projected==F(1627,242550)>0
    assert actual==F(241,11025)
    assert actual-projected==F(1,66)>0
    core=[[F(-2,3),F(1),F(0),F(0)],
          [F(1),F(-2),F(1),F(0)],
          [F(0),F(1),F(-2,3),F(1)],
          [F(0),F(0),F(1),F(-8,15)]]
    h0=[F(1,30),F(1,30),F(1,28),F(1,21)]
    assert sum(x*y for x,y in zip(solve(core,h0),h0))==projected
    k=common(23)
    for i in [13,22]:k[i][i]=F(-3)
    k[15][15]=F(-4)
    for i,j in [(13,14),(14,15),(13,16),(16,17),(17,18),
                (18,19),(19,20),(20,21),(13,22)]:
        edge(k,i,j)
    for v in [vector(23,{2:1,12:1}),vector(23,{5:1,13:1,15:2}),
              vector(23,{22:1})]:
        add_outer(k,v)
    assert determinant(k)==1656
    out={"status":"PASS_DEGREE14_G_HODGE_AND_K_RANK",
         "G_determinant":-924,"G_rank":20,
         "G_actual_square":str(actual),"G_projected_square":str(projected),
         "G_positive_orthogonal_square":str(actual-projected),
         "G_projection_coefficients":[str(x) for x in q],
         "G_matrix":[[int(x) for x in row] for row in a],
         "K_determinant":1656,"K_rank":23,
         "K_matrix":[[int(x) for x in row] for row in k]}
    Path(__file__).with_suffix(".json").write_text(json.dumps(out,indent=2)+"\n")
    print(out["status"])
    print("G: H_perp^2 = 1/66; K: determinant1656, rank23.")

if __name__=="__main__":main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/root/verify_degree7_delta2_q12_45.py
# ========================================================================
SOURCES['classification/octic/certificates/root/verify_degree7_delta2_q12_45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact cyclic graphs and actual leading-form rays at the delta-two Q12."""
from fractions import Fraction as F
from pathlib import Path
import json
def hj(r,q):
    out=[]
    while q:
        c=(r+q-1)//q;out.append(c);r,q=q,c*q-r
    return out
def rays(r,q,cs):
    rr=[(F(0),F(1)),(F(1,r),F(q,r))]
    for c in cs:
        a,b=rr[-2];x,y=rr[-1];rr.append((c*x-a,c*y-b))
    assert rr[-1]==(1,0)
    return rr[1:-1]
def main():
    out=[]
    for n,expected,protected in [(4,[2,2,2,3,2,2,2],15),
                                  (10,[2,2,2,2,4,2,2,2,2],17)]:
        r=6*n;q=5*n-1;cs=hj(r,q);assert cs==expected
        rr=rays(r,q,cs)
        orders=[min(n*x,n*y)+x+y-1 for x,y in rr]
        assert all(x==0 for x in orders)
        assert F(-1,3)-F(1,r)-F(q,r)-F(5,6)==-2
        assert -1-F(1,r)-F(q,r)-F(2,3)-F(1,2)==-3
        assert (1+q)%(6*n)==5*n and n*q%(6*n)==n
        out.append({"n":n,"quotient":[r,1,q],"negative_squares":cs,
          "rays":[[str(a),str(b)] for a,b in rr],
          "actual_unit_form_orders":[int(x) for x in orders],
          "protected_rank":protected,"positive_chain":9 if n==4 else 10})
    assert 5*10+12*3==86 and 5*11+12*4==103
    ans={"status":"PASS_DELTA2_Q12_EXACT_GRAPHS_AND_FORM_RAYS","cases":out}
    Path(__file__).with_suffix(".json").write_text(json.dumps(ans,indent=2)+"\n")
    print(ans["status"])
if __name__=="__main__":main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/root/verify_normal_q12_boundary45.py
# ========================================================================
SOURCES['classification/octic/certificates/root/verify_normal_q12_boundary45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact character and intersection arithmetic for the normal-Q12 lemma."""
from fractions import Fraction as Q
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent
characters = (1, 11, 5)

def terms_below(weights, threshold):
    ans = []
    for x in range(threshold // weights[0] + 1):
        for y in range(threshold // weights[1] + 1):
            for z in range(threshold // weights[2] + 1):
                v = (x, y, z)
                if sum(a*b for a,b in zip(v, weights)) < threshold and sum(a*b for a,b in zip(v, characters)) % 12 == 8:
                    ans.append(v)
    return ans

assert terms_below((1,2,2),8) == [(3,0,1)]
assert terms_below((5,7,1),16) == [(0,0,4)]
assert sorted(terms_below((1,1,1),5)) == sorted([(3,0,1),(0,0,4),(0,2,2),(0,4,0)])
assert (sum(characters)-8+3) % 12 == 0
assert (sum(characters)-8+3*5) % 12 == 0
# X-chart (s,u)=(x,y/x), radial mu_2 then residual mu_6.
assert ((2*1)//2, (11-1)//2) == (1,5)
# Cubic orbit: g^3 fixes x/z and acts (s,y/z) by (i,-1).
assert (3*8) % 12 == 0
assert (3*5) % 12 == 3
assert (3*6) % 12 == 6
assert (2*3) % 12 == 6
bounds = {
    'irreducible_quartic': -Q(4,3),
    'line_with_A5': -Q(1,3)-Q(5,6),
    'cubic_orbit_with_A1': -Q(1)-Q(1,2),
}
assert all(x < -1 for x in bounds.values())
result = {
    'status': 'PASS',
    'scope': 'Exact character and rational intersection bounds; geometric proof is separate.',
    'normal_Q12_forced_terms': ['x^3*z','z^4'],
    'quartic_terms': ['x^3*z','z^4','y^2*z^2','y^4'],
    'fixed_quotient_charts': ['1/6(1,5)','1/2(1,1)'],
    'upper_bounds_before_integer_rounding': {k:str(v) for k,v in bounds.items()},
    'all_final_main_squares_at_most': -2,
}
(HERE/'normal_q12_boundary45_receipt.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/root/verify_pluricanonical_conductor_numbers.py
# ========================================================================
SOURCES['classification/octic/certificates/root/verify_pluricanonical_conductor_numbers.py'] = (
r'''
#!/usr/bin/env python3
"""Exact basket arithmetic for the uniform normalization-K3 criterion.

The sheaf-theoretic conductor inclusion is proved in the report.  This
script verifies its three input dimension differences and the eleven
imported states; it does not purport to test that geometric proof.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
HERE=Path(__file__).resolve().parent
BASKETS={
'C2-02347':[(7,1,2),(2,1,3),(3,1,4),(1,1,5),(2,2,5),(1,3,7)],
'C2-02397':[(4,1,2),(2,1,3),(1,1,5),(2,2,5),(1,3,7),(2,3,8)],
'C2-02350':[(5,1,2),(1,1,3),(2,1,4),(1,2,5),(1,5,12),(1,5,14)]}
def plurigenus(B,m):
    if m<0:return 0
    if m==0:return 1
    if m==1:return 0
    ans=Q(m*(m-1)*(2*m-1),5040)-2*(2*m-1)
    for n,b,r in B:
        ans+=n*sum((Q((b*j%r)*(r-b*j%r),2*r)for j in range(1,m)),Q())
    assert ans.denominator==1
    return int(ans)
out={}
for name,m0 in [('C2-02347',4),('C2-02397',5),('C2-02350',8)]:
    k=2*(m0+1);a=plurigenus(BASKETS[name],k);b=plurigenus(BASKETS[name],k-m0)
    assert a-b==1
    out[name]={'first_section_degree':m0,'adjunction_degree':m0+1,
               'twice_adjunction_degree':k,'ambient_dimension':a,
               'kernel_dimension':b,'complete_surface_dimension':a-b,
               'P1_to_P32':[plurigenus(BASKETS[name],m)for m in range(1,33)]}
receipt={'status':'PASS','arithmetic':'fractions.Fraction; terminal Reid RR',
         'surface_bicanonical_dimensions':out,
         'geometric_scope':'Numerical inputs only. The conductor inclusion, S2 extension and surface-classification argument are written proofs.'}
(HERE/'pluricanonical_conductor_numbers.json').write_text(json.dumps(receipt,indent=2)+'\n')
print('All three complete surface bicanonical dimensions are exactly1: PASS')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/root/verify_uniform_weighted_pole45.py
# ========================================================================
SOURCES['classification/octic/certificates/root/verify_uniform_weighted_pole45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact full-character monomial lists for the weighted canonical criterion."""
from pathlib import Path
import json

HERE=Path(__file__).resolve().parent
CASES=[
 ('Q12_x3z',12,(1,11,5),8,(1,1,3),(3,0,0),[(3,0,1)],True),
 ('Q12_z4',12,(1,11,5),8,(5,7,1),(0,0,3),[(0,0,4)],True),
 ('Q12_y2z2',12,(1,11,5),8,(3,1,3),(0,2,1),[(0,2,2)],True),
 ('Q14_y3z',14,(1,13,5),2,(6,1,2),(0,3,0),[(0,3,1)],False),
 ('Q14_quartic',14,(1,13,5),2,(2,5,3),(1,0,2),[(2,0,0),(3,1,0),(1,0,3)],False),
 ('Q14_z6',14,(1,13,5),2,(3,4,1),(1,0,2),[(2,0,0),(1,0,3),(0,0,6)],False),
 ('Q14_last_pure',14,(1,13,5),2,(17,11,1),(0,0,5),[(1,0,3),(0,0,6),(0,1,9),(0,0,20)],False),
]
out=[]
for name,n,ch,fc,w,q,expected,conductor in CASES:
    assert (sum(ch)-fc+sum(a*b for a,b in zip(ch,q)))%n==0
    if conductor:assert q[0]+q[2]>=1
    threshold=sum(w)+sum(a*b for a,b in zip(w,q))
    actual=[]
    for x in range(threshold//w[0]+1):
        for y in range(threshold//w[1]+1):
            for z in range(threshold//w[2]+1):
                ex=(x,y,z)
                if sum(a*b for a,b in zip(w,ex))>=threshold:continue
                if sum(a*b for a,b in zip(ch,ex))%n!=fc:continue
                if conductor and x+z<2:continue
                actual.append(ex)
    assert sorted(actual)==sorted(expected),(name,actual,expected)
    out.append(dict(name=name,index=n,characters=ch,equation_character=fc,
                    weights=w,numerator=q,strict_threshold=threshold,
                    complete_lower_term_exponents=sorted(actual)))
receipt={'status':'PASS_EXACT_FULL_CHARACTER_LISTS','cases':out,
         'scope':'Arithmetic only. Full exceptional-scheme purity and finite canonical duality are proved in uniform_weighted_canonical_pole45.tex.'}
(HERE/'uniform_weighted_pole45_receipt.json').write_text(json.dumps(receipt,indent=2)+'\n')
print('PASS: all seven exhaustive lower-term clauses and invariant conductor numerators')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/octic_forest_budget_probe.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/octic_forest_budget_probe.py'] = (
r'''
"""Finite necessary inequalities for an entirely positive Q12 canonical forest.
Assumes sole nodal w7, conductor coefficient r>=1, and the complete forced14graph.
External positive polar curves cannot meet the connected Q12 forest twice.
Each has scaled H degree>=3. Thus sum external intersection multiplicities
weighted by canonical coefficient <= floor((58-14*r)/3).
"""
from itertools import combinations
from pathlib import Path
import json
edges=[(0,1),(1,2),(2,3),(3,4),(4,5),(5,6),(6,7),(0,8),(0,9),(9,10),(10,11),(10,12),(12,13)]
b=[3]+[2]*9+[3]+[2]*3
adj=[[] for _ in b]
for i,j in edges:adj[i].append(j);adj[j].append(i)
out={}
for r in [1,2,3,4]:
 cap=(58-14*r)//3
 candidates=[];before_parent=0
 if cap<0:continue
 # total external coefficient is 2+m7+m8+m11+m13-r
 for a7 in range(1,cap+r):
  for a8 in range(1,cap+r):
   for a11 in range(1,cap+r):
    for a13 in range(1,cap+r):
     if 2+a7+a8+a11+a13-r>cap:continue
     for E in range(1,2*a8-r+1):
      for F in range(1,min(2*a11,3*a13)+1):
       for a12 in range((F+a13+1)//2,2*a13+1):
        for bridge in range((E+F+1)//2,1+3*F-a11-a12+1):
         # increasing A7 forces a7>=E+7, already impossible at these caps;
         # retain both orientations in the direct enumeration.
         maxfirst=1+3*E-a8-bridge
         maxchain=max(a7,E,maxfirst)
         for mids in combinations(range(1,maxchain+1),6):
          seqs=[list(mids)+[a7],list(reversed(mids))+[a7]]
          for seq in seqs:
           if len(set(seq))!=7:continue
           ds=[seq[i+1]-seq[i] for i in range(6)]
           if not (all(d>0 for d in ds) or all(d<0 for d in ds)):continue
           if seq[0]>maxfirst:continue
           m=[E]+seq+[a8,bridge,F,a11,a12,a13]
           v=[(b[i]-2)+b[i]*m[i]-sum(m[j] for j in adj[i])-(r if i==8 else 0) for i in range(14)]
           if min(v)<0 or sum(v)>cap:continue
           before_parent+=1
           good=True
           for i in range(14):
            ns=[m[j] for j in adj[i]]+([r] if i==8 else [])
            if m[i] in ns:good=False;break
            lower=[q for q in ns if q<m[i]]
            if len(lower)>2:good=False;break
            if len(lower)==2 and m[i]!=1+sum(lower):good=False;break
           if good:candidates.append({'m':m,'external_coefficients':v,'total':sum(v)})
 out[str(r)]={'external_coefficient_cap':cap,'adjunction_monotonicity_states':before_parent,'states_after_parent_rule':candidates}
print(json.dumps(out,indent=2))
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_cusp_q12_minimal45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_cusp_q12_minimal45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable exact arithmetic for the Q12 cusp minimum-cubic proof.

This checks finite character/weight and toric claims.  The analytic
Weierstrass/Morse preparation, finite canonical duality and K3 forest
arguments are the written proof, not assertions delegated to this script.
"""
import json
from fractions import Fraction as Q
from pathlib import Path


def allowed_below(weights, bound, chars=(1, 11, 5), target=8,
                  conductor_square=True):
    result = []
    for i in range(bound // weights[0] + 1):
        for j in range(bound // weights[1] + 1):
            for k in range(bound // weights[2] + 1):
                if conductor_square and i + k < 2:
                    continue
                if sum(a*b for a,b in zip((i,j,k),weights)) >= bound:
                    continue
                if sum(a*b for a,b in zip((i,j,k),chars)) % 12 == target:
                    result.append([i,j,k])
    return result


def form_order(exponents, ray):
    return sum((n+1)*r for n,r in zip(exponents,ray))-1


clauses = [((1,1,3),8,[[3,0,1]]),
           ((5,7,1),16,[[0,0,4]]),
           ((3,1,3),12,[[0,2,2]])]
for w,b,expected in clauses:
    assert allowed_below(w,b) == expected

# Original source -> y-chart -> radial quotient.
source_chars = (1,11,5,2)
first_weights = (2,1,4,4)
s_char = source_chars[1]
y_chart_chars = [(source_chars[i]-first_weights[i]*s_char)%12
                 for i in (0,2,3)]
assert y_chart_chars == [3,9,6]  # u,w0,tau
assert ((3*s_char)%12)//3 == 3
assert [v//3 for v in y_chart_chars] == [1,3,2]

# Polynomial normal form in (S,u,tau), of characters (3,1,2).
assert (3*3+3)%4 == 0       # S^3 u^3
assert (2*3+2)%4 == 0       # S^2 u^2
assert (1*3+1)%4 == 0       # S u
for j in range(8):
    assert (3*(3+4*j)+3)%4 == 0
    assert (3*(2+4*j)+2)%4 == 0
    assert (3*(1+4*j)+1)%4 == 0

# First stratum: after sigma^2=rho the action is (-rho,-v,+w).
assert [(2*3)%4, (1-3)%4, (2-2*3)%4] == [2,2,0]
assert (1+1+0)%2 == 0       # residue invariant
for k in range(1,20):
    assert 4*k-2 == 2*((2*k+1)-2)  # cyclic subgroup of D_{2k+1}
    assert (2*k-1)%2 == 1

# The k=1 invariant coefficient ab has all three A3 valuations one.
a3rays = [(Q(3,4),Q(1,4)),(Q(1,2),Q(1,2)),(Q(1,4),Q(3,4))]
assert [sum(ray) for ray in a3rays] == [1,1,1]
assert min(min(ray)*6 for ray in a3rays) > 1

# Second stratum, (S,u,tau) weights (3,5,10).
assert [3%4,5%4,10%4] == [3,1,2]
assert 2*10 == 4*5 == 5*3+5 == 20
assert 3*3+3*5 > 20 and 6*3+2*5 > 20
assert [4%3,(-10)%3] == [1,2]  # residual (rho,w)
a2rays = [(Q(2,3),Q(1,3)),(Q(1,3),Q(2,3))]
assert [sum(ray) for ray in a2rays] == [1,1]
assert 2*3+3+15 == 24          # S^2 dS dw0 total weight
assert (24-4)//4 == 5          # radial canonical order
assert min(5*ray[0] for ray in a2rays) > 1

# Third stratum: translated quartic orders and invariant residue.
assert min(6+2*3,9+3,12,4*3,2*6) == 12
assert 1+3+6+2 == 12
assert ((3+1+2)+2*3)%4 == 0

# Generic y-chart 1/8(3,1), coefficient ab da db.
generic_rays = [(Q(3,8),Q(1,8)),(Q(1,8),Q(3,8))]
assert [form_order((1,1),ray) for ray in generic_rays] == [0,0]
for ra,rb in generic_rays:
    S = min(2*ra,6*rb)
    w0 = min(ra+3*rb,6*rb)
    assert 2*S + S+w0-1 > 0

receipt = {
    "status": "PASS",
    "scope": "Exact finite character, weight and toric arithmetic only; written analytic proof required",
    "forced_source_monomials": ["x^3 z", "z^4", "y^2 z^2"],
    "normal_form_action": [3,1,2],
    "coefficient_orders_mod4": {"a":3,"b":2,"c":1},
    "first_stratum": {"quotient_type":"D_(2k+1), k>=1, D3=A3", "A3_orders":[1,1,1]},
    "second_stratum": {"weights":[3,5,10],"A2_orders":[1,1],"main_order":1,"error_radial_order_at_least":5},
    "third_stratum": {"weights":[1,3,6],"equation_order_at_least":12,"canonical_threshold":12},
    "generic_y_chart": {"quotient":"1/8(3,1)","actual_form_orders":[0,0]},
    "protected_root_type": "A8+A2+A1+A2",
    "protected_root_rank": 13
}
path = Path(__file__).with_suffix('.json')
path.write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_cusp_twenty_curves45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_cusp_twenty_curves45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact ranks and signatures for all coefficient-one-root partitions."""
import json
from fractions import Fraction as Q
from itertools import combinations
from pathlib import Path

NAMES=['E1']+['A'+str(i) for i in range(1,8)]+['G12','J12','E2','T','F12','U','V1','V2','C5','P5','Q5','J5']
EDGES=[(0,1)]+[(i,i+1) for i in range(1,7)]+[(0,8),(8,9),(8,10),(10,11),(11,12),(12,13),(12,14),(14,15),(16,17),(16,18),(16,19)]
CENTRES=[8,9,12,16,19]

def partitions(items):
    if not items:
        yield [];return
    for p in partitions(items[1:]):
        yield [[items[0]]]+[b[:] for b in p]
        for i in range(len(p)):
            q=[b[:] for b in p];q[i]=[items[0]]+q[i];yield q

def matrix(partition):
    a=[[Q(-2 if i==j else 0) for j in range(20)] for i in range(20)]
    for i,j in EDGES:a[i][j]=a[j][i]=Q(1)
    for b in partition:
        for i,j in combinations(b,2):a[i][j]+=1;a[j][i]+=1
    return a

def exact_inertia_det(a):
    a=[r[:] for r in a];positive=negative=zero=0;det=Q(1)
    while a:
        n=len(a)
        diagonal=next((i for i in range(n) if a[i][i]),None)
        if diagonal is not None:
            p=[diagonal]+[i for i in range(n) if i!=diagonal]
            a=[[a[i][j] for j in p] for i in p]
            d=a[0][0];det*=d
            if d>0:positive+=1
            else:negative+=1
            a=[[a[i][j]-a[i][0]*a[0][j]/d for j in range(1,n)] for i in range(1,n)]
            continue
        pair=next(((i,j) for i in range(n) for j in range(i+1,n) if a[i][j]),None)
        if pair is None:
            zero+=n;det=Q(0);break
        i,j=pair;p=[i,j]+[k for k in range(n) if k not in pair]
        a=[[a[r][s] for s in p] for r in p];b=a[0][1]
        det*=-b*b;positive+=1;negative+=1
        a=[[a[r][s]-(a[r][0]*a[1][s]+a[r][1]*a[0][s])/b
            for s in range(2,n)] for r in range(2,n)]
    assert det.denominator==1
    return [positive,negative,zero],int(det)

rows=[];hist={};actual=[]
for p in partitions(CENTRES):
    inertia,det=exact_inertia_det(matrix(p))
    assert inertia[2]==0 and det!=0
    key=','.join(map(str,inertia));hist[key]=hist.get(key,0)+1
    r={"partition":[[NAMES[i] for i in b] for b in p],"rank":20,"inertia_positive_negative_zero":inertia,"determinant":det}
    rows.append(r)
    if any(set(b)=={9,19} for b in p):actual.append(r)
assert len(rows)==52
assert hist=={'1,19,0':37,'2,18,0':15}
assert len(actual)==5
assert sorted(r['determinant'] for r in actual)==[-8232,-1212,-672,-132,-132]

receipt={"status":"PASS","vertices":NAMES,"base_edges":EDGES,
 "zero_minus_three_centres":[NAMES[i] for i in CENTRES],"partitions_checked":52,
 "all_ranks":20,"exact_inertia_histogram":hist,
 "actual_conductor_pair":[NAMES[9],NAMES[19]],"actual_five_cases":actual,
 "all_partition_receipts":rows}
Path(__file__).with_suffix('.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps({k:v for k,v in receipt.items() if k!='all_partition_receipts'},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_degree12_cusp_reduction45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_degree12_cusp_reduction45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable exact local/degree checks for the degree12 cusp reduction."""
import json
from fractions import Fraction as Q
from pathlib import Path

marks=[Q(1,2),Q(3,5),Q(13,14)]
def frac(q):return q-q.numerator//q.denominator
def coarse(j):return Q(j,35)-sum(frac(j*x) for x in marks)
assert coarse(10)==0 and coarse(11)==-1
orbK=-2+sum(1-Q(1,r) for r in (2,5,14))
assert orbK==Q(8,35) and Q(1,35)-orbK==Q(-1,5)

def below(weights,threshold):
    out=[]
    for i in range(threshold//weights[0]+1):
        for j in range(threshold//weights[1]+1):
            for k in range(threshold//weights[2]+1):
                if i*weights[0]+j*weights[1]+k*weights[2]>=threshold:continue
                if (i+13*j+5*k)%14==2:out.append((i,j,k))
    return out
assert below((3,4,1),13)==[(0,0,6),(1,0,3),(2,0,0)]
assert [e for e in below((3,4,1),13) if e[0]+e[1]>=2]==[(2,0,0)]
assert below((6,1,2),12)==[(0,3,1)]

rays=[(1,23),(2,18),(3,13),(4,8),(5,3),(11,1)]
def order(A,B,ray):return Q((A+1)*ray[0]+(B+1)*ray[1],28)-1
assert [order(1,5,r) for r in rays]==[4,3,2,1,0,0]
assert [order(4,0,r) for r in rays]==[0,0,0,0,0,1]
vectors=[(0,28)]+rays+[(28,0)]
diag=[]
for k in range(1,7):
    v=vectors[k];s=(vectors[k-1][0]+vectors[k+1][0],vectors[k-1][1]+vectors[k+1][1])
    b=Q(s[0],v[0])
    assert s[1]==b*v[1] and b.denominator==1
    diag.append(int(b))
assert diag==[2,2,2,2,3,3]

# x=a^3b, y=a^2, z=b^2.  Enumerate all possible zero-order
# source monomials in the first four rays; bounds follow from
# the nonnegative plane exponents and the ray equation itself.
zero_terms=[[] for _ in range(4)]
for name,sourcechar,base in [('dx',10,(1,1)),('dy',8,(2,2)),('dz',0,(4,0))]:
    for i in range(29):
        for j in range(15):
            for k in range(15):
                if (i+13*j+5*k)%14!=sourcechar:continue
                A=base[0]+3*i+2*j;B=base[1]+i+2*k
                for n,ray in enumerate(rays[:4]):
                    if order(A,B,ray)==0:
                        zero_terms[n].append([name,i,j,k,A,B])
assert all(terms==[['dz',0,0,0,4,0]] for terms in zero_terms)

# Exact branch character calculations in the original source generators.
assert (13*13)%14==1 and (23*13)%14==5
assert (-5*pow(13,-1,14))%14==5
assert [(11*n)%14 for n in (9,5,3)]==[1,13,5]
assert (-5*pow(11,-1,14))%14==11
assert [(2*n)%5 for n in (3,2)]==[1,4]
assert (-2*pow(2,-1,5))%5==4

r_cases=[]
for r in range(3,5):
    residual=48-12*r
    largest=max(r,residual//3)
    assert largest==4
    r_cases.append({'r':r,'residual':residual,'exceptional_bound':largest-1})
assert [w for w in range(3,8) if w%5==0]==[5]
assert (420*Q(5,14))%35==10
assert (420*Q(4,5))%35==21
assert (420*Q(11,14))%35==15
same=[w for w in range(3,37) if w%35==1]
different=[(u,v) for u in range(3,37) for v in range(3,37)
           if u%35==21 and v%35==15 and u+v<=36]
assert same==[36] and different==[(21,15)]

receipt={
 'status':'PASS',
 'scope':'Necessary reduction; the unit-tangential Q14 branch remains a separate global task',
 'coarse_H10_degree':0,'coarse_H11_degree':-1,'twisted_tangent_degree':str(Q(-1,5)),
 'Q14_normalization':'(t^2+yz)/mu14(2,13,5) = 1/28(1,23)',
 'resolution_negative_squares':diag,'rays_denominator':28,'rays':rays,
 'forced_normal_term_orders':[4,3,2,1,0,0],
 'unit_tangent_term_orders':[0,0,0,0,0,1],
 'only_zero_order_A4_source_term':'constant delta_z',
 'gamma_zero_cases':r_cases,
 'nonunit_tangent_forced_polar_coefficient':5,
 'nonunit_tangent_degree_forced_by_budget':5,
 'nonunit_tangent_degree_residue_mod35':10,
 'unit_tangent_all_intrinsic_coefficients':1,
 'unit_tangent_remaining_polar_degree_options':[[12,36],[12,21,15]],
 'unit_tangent_K3_blowup_count_options':[2,3]
}
Path(__file__).with_suffix('.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_degree12_q12_lattices45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_degree12_q12_lattices45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact finite arithmetic for the all-zero degree-12 cusp Q12 formats.

Only Python's standard library is used.  This checks the three minimal
resolution graphs, every allowed contraction of the two or three disjoint
coefficient-one canonical roots, the local correction matrices, and the
quotient-character/ray calculations used in the accompanying proof.
It does not replace the analytic local-preparation argument.
"""
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json


def determinant_rank(M):
    A = [[Q(x) for x in row] for row in M]
    n = len(A)
    rank, det = 0, Q(1)
    for j in range(n):
        i = next((i for i in range(rank, n) if A[i][j]), None)
        if i is None:
            continue
        if i != rank:
            A[i], A[rank] = A[rank], A[i]
            det = -det
        p = A[rank][j]
        det *= p
        A[rank] = [x / p for x in A[rank]]
        for i in range(rank + 1, n):
            c = A[i][j]
            if c:
                A[i] = [x - c * y for x, y in zip(A[i], A[rank])]
        rank += 1
    return rank, det if rank == n else Q(0)


def inverse(M):
    n = len(M)
    A = [[Q(x) for x in row] + [Q(i == j) for j in range(n)]
         for i, row in enumerate(M)]
    for j in range(n):
        i = next(i for i in range(j, n) if A[i][j])
        A[j], A[i] = A[i], A[j]
        p = A[j][j]
        A[j] = [x / p for x in A[j]]
        for i in range(n):
            if i != j:
                c = A[i][j]
                A[i] = [x - c * y for x, y in zip(A[i], A[j])]
    return [row[n:] for row in A]


def graph(n, squares, edges):
    M = [[-2 * int(i == j) for j in range(n)] for i in range(n)]
    for i, b in squares.items():
        M[i][i] = -b
    for i, j in edges:
        assert M[i][j] == 0
        M[i][j] = M[j][i] = 1
    return M


def chain(start, end):
    return [(i, i + 1) for i in range(start, end)]


def vector(n, indices):
    v = [0] * n
    for i in indices:
        v[i] += 1
    return v


def contracted(M, vectors):
    n = len(M)
    return [[M[i][j] + sum(v[i] * v[j] for v in vectors)
             for j in range(n)] for i in range(n)]


def evaluate(M, R, left, right, centres, repetitions=False):
    n = len(M)
    cases = []
    rv = vector(n, R)
    cases.append(("one_degree36_root", [rv, vector(n, left + right + centres)]))
    assignments = ((a,) for a in range(3)) if repetitions else product((0, 1), repeat=len(centres))
    for bits in assignments:
        if repetitions:
            a = bits[0]
            lv = vector(n, left + [centres[0]] * a)
            wv = vector(n, right + [centres[0]] * (2 - a))
        else:
            lv = vector(n, left + [c for c, b in zip(centres, bits) if b])
            wv = vector(n, right + [c for c, b in zip(centres, bits) if not b])
        cases.append(("degree21_15_" + "".join(map(str, bits)), [rv, lv, wv]))
    out = []
    for label, vv in cases:
        rank, det = determinant_rank(contracted(M, vv))
        assert rank == n > 20
        out.append(dict(case=label, rank=rank, determinant=str(det), root_vectors=vv))
    return dict(vertices=n, squares=[-M[i][i] for i in range(n)],
                edges=[[i, j] for i in range(n) for j in range(i + 1, n) if M[i][j]],
                cases=out)


def quotient_rays(n, q, hj):
    rays = [(0, n), (1, q)]
    for b in hj:
        rays.append(tuple(b * x - y for x, y in zip(rays[-1], rays[-2])))
    assert rays[-1] == (n, 0)
    return rays[1:-1]


def form_orders(rays, n, exponent):
    p, q = exponent
    return [str(Q((p + 1) * a + (q + 1) * b, n) - 1) for a, b in rays]


def main():
    # Generic irreducible quartic: 11 Q12 + 4 Q5 + 6 Q14.
    M21 = graph(21, {0: 4, 11: 3, 14: 3, 19: 3, 20: 3},
                chain(0, 5) + [(0, 6), (6, 7), (0, 8), (8, 9), (0, 10),
                                (11, 12), (11, 13), (11, 14)] + chain(15, 20))
    g21 = evaluate(M21, [14, 20], [11], [19], [0, 0], repetitions=True)
    assert [x["determinant"] for x in g21["cases"]] == ["63936", "9792", "10224", "14976"]

    # a=0,b!=0, epsilon!=0: 13 Q12 + 4 Q5 + 6 Q14.
    M23 = graph(23, {6: 3, 10: 3, 12: 3, 13: 3, 16: 3, 21: 3, 22: 3},
                chain(0, 5) + [(6, 7), (7, 8), (6, 9), (0, 10), (6, 10),
                                (10, 11), (11, 12), (13, 14), (13, 15), (13, 16)]
                + chain(17, 22))
    g23 = evaluate(M23, [16, 22], [13], [21], [6, 10, 12])

    # a=0,b!=0, epsilon=0,lambda!=0,nu!=0, AFTER contracting the
    # extra order-one (-1)-curve: 16 Q12 + 4 Q5 + 6 Q14.
    M26 = graph(26, {6: 3, 10: 3, 13: 3, 16: 3, 19: 3, 24: 3, 25: 3},
                chain(0, 5) + [(6, 7), (7, 8), (6, 9), (0, 11), (6, 12),
                                (10, 11), (10, 12), (10, 13), (13, 14), (13, 15),
                                (16, 17), (16, 18), (16, 19)] + chain(20, 25))
    g26 = evaluate(M26, [19, 25], [16], [24], [6, 10, 13])

    # Positive local intersection matrices (minus the geometric matrices).
    Y3 = [[3, -1, 0], [-1, 2, -1], [0, -1, 3]]
    C3 = inverse(Y3)
    assert C3[0][0] == Q(5, 12)
    Y6negative = graph(6, {0: 3, 3: 3}, [(0, 1), (0, 2), (0, 3), (3, 4), (3, 5)])
    C6 = inverse([[-x for x in row] for row in Y6negative])
    assert C6[1][1] == Q(2, 3) and C6[1][2] == Q(1, 6)
    assert -Q(1, 3) - Q(5, 12) - Q(5, 6) - Q(5, 12) == -2
    assert -1 - Q(5, 12) - Q(2, 3) - Q(1, 2) - Q(5, 12) == -3
    assert -Q(1, 3) - Q(1, 6) - Q(5, 6) - Q(2, 3) == -2
    assert -1 - Q(1, 6) - Q(2, 3) - Q(1, 2) - Q(2, 3) == -3

    axis = [[2, -1, 0], [-1, 4, -1], [0, -1, 2]]
    assert inverse(axis)[1][1] == Q(1, 3)
    assert -Q(1, 3) - 2 * Q(1, 3) == -1

    rays12_5 = quotient_rays(12, 5, [3, 2, 3])
    rays12_7 = quotient_rays(12, 7, [2, 4, 2])
    rays24_11 = quotient_rays(24, 11, [3, 2, 2, 2, 2, 3])
    assert form_orders(rays12_5, 12, (1, 1)) == ["0"] * 3
    oa = [Q(x) for x in form_orders(rays12_7, 12, (4, 0))]
    ob = [Q(x) for x in form_orders(rays12_7, 12, (0, 4))]
    assert [min(a, b) for a, b in zip(oa, ob)] == [0, 0, 0]
    middle_zero = []
    for ray in rays24_11[1:-1]:
        a, b = ray
        sols = [(p, q) for p in range(25) for q in range(25)
                if (p + 1) * a + (q + 1) * b == 24]
        assert sols and max(p + q for p, q in sols) <= 4
        middle_zero.append(sols)

    # Below ordinary degree four, invariant Y-equation terms are just
    # v^2 and Su; the a=b=0 chart lacks v^2.
    low_y = [(i, j, k) for i in range(4) for j in range(4) for k in range(4)
             if 0 < i + j + k < 4 and (5 * i + j + 3 * k) % 6 == 0]
    assert low_y == [(0, 0, 2), (1, 1, 0)]
    # After eliminating v when b!=0, h(S,u) is invariant, so the
    # complete terms of degree <=6 are Su,S^2u^2,u^6,S^3u^3,S^6.
    low_h = [(i, j) for i in range(7) for j in range(7)
             if 0 < i + j <= 6 and (5 * i + j) % 6 == 0]
    assert low_h == [(0, 6), (1, 1), (2, 2), (3, 3), (6, 0)]

    receipt = dict(status="PASS", coefficient_field="Q", matrix_checks=[g21, g23, g26],
                   total_contraction_matrices=22,
                   local_inverse_entries=dict(Y3_end=str(C3[0][0]), Y6_end=str(C6[1][1]),
                                              Y6_cross=str(C6[1][2])),
                   quotient_rays={"1/12(1,5)": rays12_5, "1/12(1,7)": rays12_7,
                                  "1/24(1,11)": rays24_11},
                   middle_A4_zero_coefficient_monomials=middle_zero,
                   low_Y_equation_monomials=low_y, low_h_monomials=low_h,
                   minimality_warning="The extra order-one weighted centre is contracted before the 26-curve matrix is formed.")
    path = Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(receipt, indent=2) + '\n')
    print(json.dumps({"status": "PASS", "matrices": 22,
                      "ranks": {str(g['vertices']): len(g['cases']) for g in (g21, g23, g26)},
                      "receipt": str(path)}))


if __name__ == '__main__':
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_degree7_delta2_q5_nonzero45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_degree7_delta2_q5_nonzero45.py'] = (
r'''
#!/usr/bin/env python3
"""Finite character, toric-order and genus arithmetic for delta-two Q5.

This replays exact arithmetic only; the geometric arguments and the
actual-form comparison are in octic_degree7_delta2_q5_nonzero45.tex.
"""
from fractions import Fraction as Q
from pathlib import Path
import json


def monomials(weights, degree):
    if not weights:
        return [()] if degree == 0 else []
    out = []
    for i in range(degree // weights[0] + 1):
        out += [(i,) + tail for tail in monomials(weights[1:], degree - i * weights[0])]
    return out


def hj(n, q):
    out = []
    while q:
        a = (n + q - 1) // q
        out.append(a)
        n, q = q, a * q - n
    return out


def rays(n, q, bs):
    vv = [(0, n), (1, q)]
    for b in bs:
        vv.append(tuple(b * x - y for x, y in zip(vv[-1], vv[-2])))
    assert vv[-1] == (n, 0)
    return vv[1:-1]


def orders(n, rays_, p, q):
    return [Q((p + 1) * a + (q + 1) * b, n) - 1 for a, b in rays_]


def allowed_under(weights, threshold, chars=(1, 4, 4), target=3):
    out = []
    for d in range(threshold):
        for v in monomials(weights, d):
            if sum(a * c for a, c in zip(v, chars)) % 5 == target:
                out.append((v, d))
    return out


def least_source_weight(weights, char):
    for d in range(1, 200):
        for v in monomials(weights, d):
            if sum(a * c for a, c in zip(v, (1, 4, 2))) % 5 == char:
                return d
    raise AssertionError("search range insufficient")


def main():
    assert monomials((5, 12), 86) == [(10, 3)]
    assert monomials((5, 12), 103) == [(11, 4)]
    low = [(v, d) for v, d in allowed_under((4, 1, 6), 12) if v[2] in (0, 2)]
    assert sorted(v for v, _ in low) == [(0, 2, 0), (0, 7, 0), (1, 3, 0)]

    cyclic = []
    for n, expected in ((3, [2, 2, 3, 2, 2]), (8, [2, 2, 2, 4, 2, 2, 2])):
        r, q = 5 * n, 4 * n - 1
        bs = hj(r, q)
        assert bs == expected
        rr = rays(r, q, bs)
        left, right = orders(r, rr, n, 0), orders(r, rr, 0, n)
        oo = [min(a, b) for a, b in zip(left, right)]
        assert oo == [0] * len(bs)
        cyclic.append(dict(n=n, quotient=[r, 1, q], hj=bs, rays=rr,
                           actual_orders=list(map(str, oo)), protected=bs.count(2)))

    cases = []
    for name, weights, expected_delta, error_bound in (
        ("A3_E7", (6, 4, 9), (4, 12), 25),
        ("A3_E12", (14, 6, 21), (6, 18), 45),
        ("A4_cross", (4, 6, 11), (6, 8), 35),
    ):
        x, y, w = weights
        z = 2 * y + w
        dx = least_source_weight((x, y, z), 4)
        dy = least_source_weight((x, y, z), 2)
        assert (dx, dy) == expected_delta
        err = min(y + w + dy + x + y,
                  2 * y + dx + y + w,
                  2 * y + dy + x + w)
        assert err == error_bound
        leading = x + y
        assert leading % 5 == 0 and err % 5 == 0
        cases.append(dict(case=name, weights=weights, delta_lower=[dx, dy],
                          leading_degree=leading, error_degree=err,
                          main_order=leading // 5 - 1,
                          error_extra_radial=(err - leading) // 5))

    # E7 and A4-cross both have S v dS dv on a 1/2(1,1) arm.
    equal_arm = orders(2, [(1, 1)], 1, 1)
    assert equal_arm == [1]
    # E12's centre and its three lower neighbors.
    arm2 = orders(2, [(1, 1)], 3, 1)
    arm3 = orders(3, rays(3, 2, [2, 2]), 3, 0)
    arm7 = orders(7, rays(7, 3, [3, 2, 2]), 3, 0)
    assert arm2 == [2] and arm3 == [1, 2] and arm7 == [0, 1, 2]
    assert -Q(5, 42) - Q(1, 2) - Q(2, 3) - Q(5, 7) == -2

    # Complete weight-14 initial face in the last A4 case.  The source
    # group is radial, and omega_E=O(14-3-2-7)=O(2).
    face = [v for v in monomials((3, 2, 7), 14)
            if v[2] in (0, 2) and sum(a * c for a, c in zip(v, (1, 4, 4))) % 5 == 3]
    assert sorted(face) == [(0, 0, 2), (0, 7, 0), (2, 4, 0), (4, 1, 0)]
    assert monomials((3, 2, 7), 2) == [(0, 1, 0)]
    for weights, radial in (((6, 4, 9), 1), ((14, 6, 21), 4),
                            ((4, 6, 11), 4), ((3, 2, 7), 2)):
        assert tuple(radial * a % 5 for a in weights) == (1, 4, 4)

    receipt = dict(status="PASS", boundary_monomials={"86": [[10, 3]], "103": [[11, 4]]},
                   pole_threshold=12, pole_lower_monomials=low,
                   cyclic_cases=cyclic, actual_error_bounds=cases,
                   E12_centre=dict(square=-2, order=3, adjacent_orders=[2, 2, 2],
                                   arm_orders_from_outside=[list(map(str, a)) for a in (arm2, arm3, arm7)]),
                   A4_last_face=face, exceptional_h1=1,
                   discriminant_degenerate_case_included=True)
    path = Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(receipt, indent=2) + '\n')
    print(json.dumps({"status": "PASS", "cyclic_cases": 2,
                      "weighted_exclusions": 4, "receipt": str(path)}))


if __name__ == '__main__':
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_degree7_delta2_zero_polar45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_degree7_delta2_zero_polar45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable arithmetic for the delta-two zero-polar exclusion."""
from fractions import Fraction as Q
from pathlib import Path
import json


def monomials(d):
    return [(i, j) for i in range(max(d, 0) // 5 + 1)
            for j in range(max(d, 0) // 12 + 1) if 5 * i + 12 * j == d]


def main():
    jets = []
    for n in range(12):
        allowed = monomials(8 + n)
        high = [(i, j) for i, j in allowed if i >= 4]
        assert not high
        jets.append(dict(iteration=n, degree=8 + n, monomials=allowed,
                         order_at_least_four=high))
    assert monomials(20) == [(4, 0)]
    assert not monomials(18)
    q5_low = [(i, j, k) for i in range(4) for j in range(4) for k in range(4)
              if i + j + k < 4 and (i + 4 * j + 2 * k) % 5 == 4
              and (k >= 2 or (k >= 1 and j >= 2) or j >= 4)]
    assert q5_low == [(0, 0, 2)]

    A4 = []
    for r in range(3, 7):
        remaining = 44 - 7 * r
        intrinsic_max = max(r, remaining // 3)
        assert intrinsic_max <= 7
        assert intrinsic_max - 1 < 10
        A4.append(dict(r=r, remaining=remaining, max_intrinsic=intrinsic_max,
                       max_exceptional=intrinsic_max - 1, positive_chain=10))
    A3 = []
    for r in range(1, 4):
        remaining = 44 - 14 * r
        intrinsic_max = max(r, remaining // 3)
        A3.append(dict(r=r, remaining=remaining, max_intrinsic=intrinsic_max,
                       max_exceptional=intrinsic_max - 1, positive_chain=9))
        if r >= 2:
            assert intrinsic_max - 1 < 9
    assert A3[0]['max_intrinsic'] == 10
    assert 44 - 14 == 10 * 3

    # The normalized connected reduced conductor map.
    assert 12 == 2 * 6
    assert 43 == 5 * 5 + 3 * 6
    assert (2 * 5, 2 * 3) == (10, 6)  # T^2 = X^10 S^6 = X^10 Y^3.
    assert Q(420, 5 * 6) == 14

    assert -Q(5, 12) - Q(1, 2) - Q(1, 3) - Q(3, 4) == -2
    assert -Q(5, 42) - Q(1, 2) - Q(2, 3) - Q(5, 7) == -2
    assert Q(84 * 3, 420) == Q(3, 5)
    assert Q(60 * 3, 420) == Q(3, 7)
    assert max(3 - 2, 5 - 2) < 10
    assert 7 * (12 + 2) > 72

    receipt = dict(status="PASS", intrinsic_jets=jets, first_possible_jet=12,
                   first_possible_degree=20, tangent_space_degree18_empty=True,
                   A4_budget=A4, A3_budget=A3,
                   A3_saturated_divisor={"R_degree": 14, "R_coefficient": 1,
                                         "L_degree": 3, "L_coefficient": 10},
                   forced_index_contact_degrees={"84H": "3/5", "60H": "3/7"},
                   local_self_intersection_bounds={"Q5": 3, "Q14": 5},
                   Q5_conductor_square_pole_lower_monomials=q5_low,
                   normal_flow_polar_length_lower=14, normal_flow_polar_mass_lower=98)
    path = Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(receipt, indent=2) + '\n')
    print(json.dumps({"status": "PASS", "jet_gap": 12,
                      "A3_remaining_divisor": "R14+10L3", "receipt": str(path)}))


if __name__ == '__main__':
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_q5_cusp_multiplicity45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_q5_cusp_multiplicity45.py'] = (
r'''
#!/usr/bin/env python3
"""Exact finite arithmetic for the uniform Q5 cusp multiplicity bound."""
import json
from pathlib import Path

chars = (1,4,2,3)  # x,y,z,t
allowed = []
for i in range(4):
    for j in range(4):
        for k in range(4):
            if i+j+k < 4 and j+k >= 2 and (i+4*j+2*k)%5 == 4:
                allowed.append((i,j,k))
assert allowed == [(0,0,2),(1,2,0)]

def char(exponent):
    return sum(a*b for a,b in zip(exponent,chars))%5

assert char((1,0,2,0)) == char((0,2,1,0)) == 0
assert char((5,0,0,0)) == char((0,5,0,0)) == char((0,0,5,0)) == 0
assert char((0,1,0,1)) == 2
assert char((0,0,1,1)) == char((1,1,0,0)) == 0
assert char((0,0,0,2)) == 1
assert (chars[3]+2)%5 == (chars[1]+1)%5 == 0
assert (chars[0]+2)%5 == (chars[3]+0)%5 == (chars[2]+1)%5 == 3

# Equivariant Hilbert series of the polynomial ring in four variables.
limit = 24
poly = [[0]*5 for _ in range(limit+1)]
poly[0][0] = 1
for c in chars:
    new = [[0]*5 for _ in range(limit+1)]
    for d in range(limit+1):
        for ch in range(5):
            if not poly[d][ch]:
                continue
            for n in range(limit-d+1):
                new[d+n][(ch+n*c)%5] += poly[d][ch]
    poly = new

def multiply(ser, terms):
    out = [[0]*5 for _ in range(limit+1)]
    for d in range(limit+1):
        for c in range(5):
            for shift,weight,coeff in terms:
                if d+shift <= limit:
                    out[d+shift][(c+weight)%5] += coeff*ser[d][c]
    return out

# Three degree-two relations of characters 2,0,1; two degree-three
# syzygies of characters 0,3.  Then the invariant regular sequence p3,q5.
series = multiply(poly,[(0,0,1),(2,2,-1),(2,0,-1),(2,1,-1),(3,0,1),(3,3,1)])
series = multiply(series,[(0,0,1),(3,0,-1)])
series = multiply(series,[(0,0,1),(5,0,-1)])
assert all(all(x >= 0 for x in row) for row in series)
assert all(row == [0]*5 for row in series[8:])
totals = [sum(row[c] for row in series) for c in range(5)]
assert totals == [9]*5
assert [sum(row) for row in series[:8]] == [1,4,7,9,9,8,5,2]

def hj(n,q):
    out=[]
    while q:
        a=(n+q-1)//q
        out.append(a)
        n,q=q,a*q-n
    return out

assert hj(5,2)==[3,2] and hj(5,3)==[2,3]
assert 2+sum(x-2 for x in hj(5,2)) == 3
assert 2+sum(x-2 for x in hj(5,3)) == 3

receipt = {
    "status":"PASS",
    "scope":"Finite character, tangent-cone and Hilbert-series arithmetic; written normality and multiplicity proof required",
    "forced_source_terms":["z^2","x y^2"],
    "determinantal_characters":dict(zip(["x","y","z","t"],chars)),
    "initial_relations":["y t","z t - x y","t^2"],
    "relation_characters":[2,0,1],
    "syzygy_characters":[0,3],
    "invariant_parameters":["x z^2 + y^2 z","x^5 + y^5 + z^5"],
    "parameter_degrees":[3,5],
    "quotient_hilbert_coefficients":[sum(row) for row in series[:8]],
    "character_multiplicities":totals,
    "cover_parameter_colength":sum(totals),
    "quotient_parameter_multiplicity":9,
    "determinantal_quotient_multiplicity_upper_bound":9,
    "double_plane_quotient_multiplicity_upper_bound":10,
    "minimal_exceptional_negative_square_upper_bound":10
}
Path(__file__).with_suffix('.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/certificates/uniqueness/verify_q5_cusp_nonzero45.py
# ========================================================================
SOURCES['classification/octic/certificates/uniqueness/verify_q5_cusp_nonzero45.py'] = (
r'''
#!/usr/bin/env python3
"""Portable arithmetic for the Q5 nonzero-polar cusp theorem."""
import json
from fractions import Fraction as Q
from pathlib import Path

lower=[]
for i in range(17):
    for j in range(1,5):
        if i+4*j<16 and (i+4*j)%5==1:
            lower.append((i,j))
assert lower == [(2,1),(3,2),(7,1)]

# The two first blowups are radial for the source mu5 action (1,4,3).
assert [2%5,3%5,6%5] == [(2*c)%5 for c in (1,4,3)]
assert [3%5,7%5,14%5] == [(3*c)%5 for c in (1,4,3)]
assert [5%2,(-3)%2,(-6)%2] == [1,1,0]
assert [5%3,(-14)%3] == [2,1]
assert (14-4)//5 == 2   # s14 ds -> S2 dS
assert (29-4)//5 == 5   # s29 ds -> S5 dS

def hj(n,q):
    ans=[]
    while q:
        a=(n+q-1)//q
        ans.append(a);n,q=q,a*q-n
    return ans

family=[]
for m in range(1,31):
    h=5*m-2
    if m==1:
        arm=[3];corr=Q(1,3);centre=Q(-5,h)-1-corr
        assert centre == -3
    else:
        arm=hj(h,h-5)
        assert arm == [2]*(m-2)+[3,3]
        corr=Q(h-5,h);centre=Q(-5,h)-1-corr
        assert centre == -2
    centre_order=m-1; short_order=m//2
    if m==2:
        assert centre_order==short_order==1
    elif m>=3:
        assert short_order<centre_order
        assert centre_order != 1+2*short_order
    family.append({"m":m,"third_arm":arm,"centre_square":int(centre),
                   "centre_form_order":centre_order,"short_arm_form_order":short_order})

# Generic third arm 1/3(1,1), v dN dv has order zero.
assert Q(1,3)+2*Q(1,3)-1 == 0
# A3 and A2 coefficients have all valuation one.
assert [sum(v) for v in [(Q(3,4),Q(1,4)),(Q(1,2),Q(1,2)),(Q(1,4),Q(3,4))]] == [1]*3
assert [sum(v) for v in [(Q(2,3),Q(1,3)),(Q(1,3),Q(2,3))]] == [1]*2

receipt={"status":"PASS","scope":"Finite character, valuation and continued-fraction arithmetic; analytic proof in accompanying TeX",
 "forced_normalization_lower_terms":["x^2 y","x^3 y^2","x^7 y"],
 "first_degenerate_family":"D_(2ell+1), ell>=1; actual positive orders excluded",
 "second_degenerate_chart":"A2 with main and arm orders1",
 "remaining_family":"D_(5m)/mu5",
 "central_order_formula":"m-1","short_arm_order_formula":"floor(m/2)",
 "odd_parent_difference":1,"even_parent_difference":2,
 "sole_survivor_m":1,"survivor_self_intersections":[-3,-2,-2,-3],
 "survivor_actual_form_orders":[0,0,0,0],"protected_root_rank":2,
 "continued_fraction_replays":family}
Path(__file__).with_suffix('.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps({k:v for k,v in receipt.items() if k!='continued_fraction_replays'},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/replay_octic46.py
# ========================================================================
SOURCES['classification/octic/replay_octic46.py'] = (
r'''
#!/usr/bin/env python3
"""Replay the self-contained octic arithmetic and fresh conductor census.

The programs verify exact finite calculations, not geometric theorems.
There is no input from an intermediate project report or frozen state list.
"""
from concurrent.futures import ThreadPoolExecutor, as_completed
from hashlib import sha256
from pathlib import Path
import json
import subprocess
import sys
import tempfile
import time

HERE = Path(__file__).resolve().parent


def digest(p):
    return sha256(p.read_bytes()).hexdigest()


def run(spec, cwd):
    script = HERE / spec["script"]
    start = time.perf_counter()
    p = subprocess.run([sys.executable, str(script)], cwd=cwd,
                       capture_output=True, text=True, timeout=60)
    if p.returncode:
        raise RuntimeError(f"{script.name}: {p.stdout}\n{p.stderr}")
    receipt = HERE / spec["receipt"]
    data = json.loads(receipt.read_text())
    return {**spec, "exit_code": p.returncode,
            "seconds": round(time.perf_counter()-start, 3),
            "script_sha256": digest(script),
            "receipt_sha256": digest(receipt),
            "receipt_status": data.get("status", "all assertions passed")}


def main():
    manifest = json.loads((HERE / "certificate_manifest46.json").read_text())
    fresh = [
        {"script": "verify_octic_foundation46.py",
         "receipt": "verify_octic_foundation46.json",
         "role": "Fresh RR, pencil, polar-gap, and 47→21→19 conductor census"},
        {"script": "verify_normal_octic_defect46.py",
         "receipt": "verify_normal_octic_defect46.json",
         "role": "Exact mandatory-source defect matrices"},
        {"script": "verify_octic_state_reduction46.py",
         "receipt": "verify_octic_state_reduction46.json",
         "role": "Fresh aggregate generation and geometric-reason 51→11 bookkeeping"},
    ]
    checks = fresh + manifest["checks"]
    ans = []
    with tempfile.TemporaryDirectory(prefix="octic46_replay_") as cwd:
        with ThreadPoolExecutor(max_workers=4) as pool:
            jobs = [pool.submit(run, spec, cwd) for spec in checks]
            for future in as_completed(jobs):
                row = future.result()
                ans.append(row)
                print("PASS " + row["script"], flush=True)
    order = {r["script"]: i for i, r in enumerate(checks)}
    ans.sort(key=lambda r: order[r["script"]])
    output = {
        "status": "PASS",
        "scope": "Exact arithmetic, fresh necessary conductor census, and independent local finite calculations. The geometry is proved in the manuscript.",
        "verifier_count": len(ans), "verifiers": ans,
        "frozen_census_input": False,
        "cwd_independence": True,
        "forest_inputs": [{"path": p, "sha256": digest(HERE/p)}
                          for p in manifest["forest_inputs"]],
    }
    dest = HERE / "replay_octic46.json"
    dest.write_text(json.dumps(output, indent=2)+"\n")
    print(f"PASS: {len(ans)} exact verifiers; no external census input.")


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/verify_normal_octic_defect46.py
# ========================================================================
SOURCES['classification/octic/verify_normal_octic_defect46.py'] = (
r'''
"""Exact local intersection certificate for the C2-02350 normal-slice obstruction.

This checks intersection matrices and characters. It does not assert normality of
an actual octic member or supply the relative-Noether specialization argument.
"""
from fractions import Fraction as Q
from pathlib import Path
import json

def det(a):
 a=[[Q(z) for z in row]for row in a]
 ans=Q(1)
 for k in range(len(a)):
  p=next((i for i in range(k,len(a))if a[i][k]),None)
  if p is None:return Q(0)
  if p!=k:a[k],a[p]=a[p],a[k];ans=-ans
  q=a[k][k];ans*=q
  for i in range(k+1,len(a)):
   t=a[i][k]/q
   for j in range(k+1,len(a)):a[i][j]-=t*a[k][j]
 return ans

def solve(a,b):
 a=[[Q(z)for z in row]+[Q(v)]for row,v in zip(a,b)]
 for k in range(len(a)):
  p=next(i for i in range(k,len(a))if a[i][k])
  a[k],a[p]=a[p],a[k]
  z=a[k][k];a[k]=[v/z for v in a[k]]
  for i in range(len(a)):
   if i!=k:
    z=a[i][k];a[i]=[u-z*v for u,v in zip(a[i],a[k])]
 return [row[-1]for row in a]

def graph(diag,edges):
 n=len(diag);c=[[Q(0)for j in range(n)]for i in range(n)]
 for i,b in enumerate(diag):c[i][i]=b
 for i,j in edges:c[i][j]=c[j][i]=-1
 assert all(det([row[:k]for row in c[:k]])>0 for k in range(1,n+1))
 k=[b-2 for b in diag]
 d=solve(c,k)
 cost=sum(x*y for x,y in zip(d,k))
 # The reduced exceptional cycle is anti-nef and has arithmetic genus zero.
 zint=[sum(row)for row in c]
 assert min(zint)>=0
 pa=Q(1)+(-sum(zint)+sum(k))/Q(2)
 assert pa==0
 return {'rank':n,'diagonal':diag,'edges':edges,'determinant':str(det(c)),
         'discrepancies':[str(x)for x in d], 'minus_delta_square':str(cost),
         'rank_minus_cost':str(n-cost),'reduced_fundamental_cycle_arithmetic_genus':str(pa)}

def star(center,arms):
 diag=[center];edges=[]
 for length in arms:
  last=0
  for _ in range(length):
   j=len(diag);diag.append(2);edges.append((last,j));last=j
 return graph(diag,edges)

rows={
 'source3':graph([2,2],[(0,1)]),
 'source5':graph([3,2],[(0,1)]),
 'source12':star(4,[2,2,1,5]),
 'source14':star(4,[2,2,4]),
}
assert rows['source3']['rank_minus_cost']=='2'
assert rows['source5']['rank_minus_cost']=='8/5'
assert rows['source12']['rank_minus_cost']=='8'
assert rows['source14']['rank_minus_cost']=='48/7'
# Equivariant generic surface equations and lowest homogeneous/weighted terms.
source12_polys=[(0,4,0),(0,2,2),(0,0,4),(3,0,1)]
source14_polys=[(2,0,0),(0,3,1),(0,0,6)]
assert all((x-y+5*z)%12==8 for x,y,z in source12_polys)
assert all(x+y+z==4 for x,y,z in source12_polys)
assert all((x-y+5*z)%14==2 for x,y,z in source14_polys)
assert all(9*x+5*y+3*z==18 for x,y,z in source14_polys)
# At source12, ordinary blowup and quotient give arms 3,3,2,6.
assert sum(Q(r-1,r)for r in [3,3,2,6])-2==Q(2,3)
assert 6*Q(2,3)==2*3-2
# At source14, ambient action is weighted scaling by character11.
assert tuple(11*v%14 for v in [9,5,3])==(1,13,5)
K2=Q(54,35)
rank=sum(x['rank']for x in rows.values())
cost=sum(Q(x['minus_delta_square'])for x in rows.values())
defect=rank-cost
assert (rank,cost,defect,K2+defect)==(24,Q(194,35),Q(646,35),Q(20))
# Generic resolution would have K_W^2=-4, h11=24, and 25 independent classes.
assert K2-cost==-4 and 20-(K2-cost)==24
report={'local_graphs':rows,'K_D_square':str(K2),'total_rank':rank,
        'total_cost':str(cost),'total_defect':str(defect),
        'K_D_square_plus_defect':str(K2+defect),'allowed_upper_bound':19,
        'generic_K_W_square':str(K2-cost),'generic_h11':24,
        'generic_independent_classes':25,
        'status':'Exact local arithmetic only; geometric hypotheses separate.'}
with Path(__file__).with_suffix('.json').open('w')as h:
 json.dump(report,h,indent=2)
print(json.dumps(report,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/verify_octic_foundation46.py
# ========================================================================
SOURCES['classification/octic/verify_octic_foundation46.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the octic foundations; no imported project data.

This is an arithmetic verifier, not a replacement for the geometric lemmas.
All finite search bounds and source character conventions are stated in the
accompanying manuscript sections.  Python standard library only.
"""
from fractions import Fraction as F
from itertools import combinations_with_replacement
from math import gcd
from heapq import heappush, heappop
from pathlib import Path
import json

I = 420
BASKET = [(1,2)]*5 + [(1,3)] + [(1,4)]*2 + [(2,5),(5,12),(5,14)]
INERTIAS = (2,3,4,5,6,7,12,14)
MARKS = tuple((k,r) for r in INERTIAS for k in range(1,r) if gcd(k,r)==1)

def plurigenus(m):
    if m == 0: return 1
    if m == 1: return 0
    ans = F(m*(m-1)*(2*m-1),12*I) - 2*(2*m-1)
    ans += sum(F((b*j%r)*(r-b*j%r),2*r)
               for b,r in BASKET for j in range(1,m))
    assert ans.denominator == 1 and ans >= 0
    return int(ans)

def marked_degree(mm):
    a = I*sum((F(k,r) for k,r in mm),F(0))
    assert a.denominator == 1
    return int(a)%I

def fractional_cost(mm,m):
    return sum((F(m*k%r,r) for k,r in mm),F(0))

def pencil_rows():
    out=[]
    for n in range(1,5):
        for mm in combinations_with_replacement(MARKS,n):
            ell=marked_degree(mm)
            if not 1<=ell<=48: continue
            if sum((F(r-1,r) for k,r in mm),F(0)) > F(21*ell,I): continue
            if any(fractional_cost(mm,m)>F(m*ell,I) for m in (9,10,11,12,14,15)): continue
            out.append((ell,mm))
    return sorted(out)

def monomials(n,b,weights,degree,ceiling,positive=False):
    target=(-degree*b)%n
    out=[]
    for p in range(ceiling//weights[0]+1):
        for q in range(ceiling//weights[1]+1):
            for s in range(ceiling//weights[2]+1):
                wt=p*weights[0]+q*weights[1]+s*weights[2]
                if wt<=ceiling and (not positive or p+q+s) and (p-q+b*s)%n==target:
                    out.append([p,q,s])
    return out

def source_table(k,r):
    # For r=2,3,4 this gives exactly the fractional-character bound,
    # and does not assert that the actual source is ordinary.
    n,b={2:(2,1),3:(3,1),4:(4,1),5:(5,2),6:(12,5),
         7:(14,5),12:(12,5),14:(14,5)}[r]
    e=(-k*pow(b,-1,r))%r
    weights=(e,(-e)%r,b*e%r)
    chars=(1,n-1,b)
    dist=[10**9]*n; words=[None]*n
    dist[0]=0; words[0]=(0,0,0); heap=[(0,0)]
    while heap:
        value,c=heappop(heap)
        if value!=dist[c]: continue
        for j,(cc,w) in enumerate(zip(chars,weights)):
            nc=(c+cc)%n; nv=value+w
            if nv<dist[nc]:
                dist[nc]=nv; word=list(words[c]); word[j]+=1
                words[nc]=tuple(word); heappush(heap,(nv,nc))
    for c,word in enumerate(words):
        assert sum(a*b for a,b in zip(word,chars))%n==c
        assert sum(a*b for a,b in zip(word,weights))==dist[c]
        for cc,w in zip(chars,weights): assert dist[(c+cc)%n]<=dist[c]+w
    if r in (2,3,4):
        for j in range(1,421): assert dist[-j*b%n] == j*k%r
    return n,b,dist

TABLES={m:source_table(*m) for m in MARKS}

def upper_degree(w,mm,j):
    ans=F(j*w,I)
    for mark in mm:
        k,r=mark; n,b,dist=TABLES[mark]
        ans-=F(dist[-j*b%n],r)
    assert ans.denominator==1
    return int(ans)

def trace_rows():
    initial=[]; traced=[]; smooth=[]
    for n in range(1,6):
        for mm in combinations_with_replacement(MARKS,n):
            w=marked_degree(mm)
            if not 1<=w<=34: continue
            if sum((F(r-1,r) for k,r in mm),F(0))-2>F(9*w,I): continue
            polar_min=2 if upper_degree(w,mm,10)>=0 else 3 if upper_degree(w,mm,11)>=0 else 4
            if polar_min*w>72: continue
            row=(w,mm); initial.append(row)
            if any(upper_degree(w,mm,j)<-1 for j in (5,7,*range(9,429))): continue
            traced.append(row)
            if any(sum(r in group for k,r in mm)>1 for group in ((5,),(6,12),(7,14))): continue
            smooth.append(row)
    return sorted(initial),sorted(traced),sorted(smooth)

def main():
    pg={m:plurigenus(m) for m in range(0,30)}
    expected={2:0,3:0,4:0,5:0,6:0,7:0,8:1,9:0,10:1,11:1,12:2,13:0,14:2,15:1,18:2}
    assert all(pg[m]==v for m,v in expected.items())
    rows=pencil_rows()
    assert len(rows)==15
    # Exponents of degree-zero rational functions on the twelve saturated rows.
    witness={
      (30,((1,2),(4,7))):{9:11,11:-9},
      (35,((1,2),(7,12))):{9:11,11:-9},
      (35,((1,3),(3,4))):{10:7,14:-5},
      (35,((2,3),(5,12))):{11:14,14:-11},
      (35,((1,4),(5,6))):{9:14,14:-9},
      (35,((1,6),(11,12))):{9:10,10:-9},
      (36,((4,5),(2,7))):{9:4,12:-3},
      (40,((2,3),(3,7))):{11:5,9:-5,10:-1},
      (40,((1,6),(13,14))):{9:10,10:-9},
      (42,((1,2),(3,5))):{9:11,11:-9},
      (45,((1,4),(6,7))):{9:5,15:-3},
      (48,((2,5),(5,7))):{11:3,12:1,9:-5}}
    for ell,mm in rows:
        if (ell,mm) not in witness: continue
        exp=witness[ell,mm]
        assert sum(m*a for m,a in exp.items())==0
        assert all(fractional_cost(mm,m)==F(m*ell,I) for m in exp)
        divisor=[sum((F(m*k%r,r)*a for m,a in exp.items()),F(0)) for k,r in mm]
        assert sorted(divisor)==[-1,1]
    local=[
      {'ell':30,'r':14,'weights':[11,3,13],'ceiling':12,'monomials':monomials(14,5,(11,3,13),12,12,True)},
      {'ell':35,'r':12,'weights':[7,5,11],'ceiling':12,'monomials':monomials(12,5,(7,5,11),12,12,True)},
      {'ell':45,'r':14,'weights':[13,1,9],'ceiling':4,'monomials':monomials(14,5,(13,1,9),12,4,True)}]
    assert [a['monomials'] for a in local]==[[[0,4,0]],[[1,1,0]],[[0,4,0]]]
    initial,traced,smooth=trace_rows()
    assert len(initial)==47 and len(traced)==21 and len(smooth)==19
    # Polar degrees one and two, allowing every repetition and genus zero.
    tiny=[]
    for n in range(1,5):
        for mm in combinations_with_replacement(MARKS,n):
            w=marked_degree(mm)
            if w in (1,2) and sum((F(r-1,r) for k,r in mm),F(0))-2<=F(18*w,I): tiny.append((w,mm))
    assert not tiny
    # An ADE polarization of square 2/105 needs root rank at least twenty.
    assert 5 not in {a*a%7 for a in range(7)}
    assert 3 not in {a*a%7 for a in range(7)}
    assert 3 not in {a*a%5 for a in range(5)}
    result={'status':'PASS','scope':'Arithmetic only; geometric interfaces are proved in the companion sections.',
      'basket':BASKET,'volume':'1/420','chi':2,'plurigenera':pg,
      'pencil_rows':rows,'pencil_degree_one_function_count':len(witness),
      'pencil_local_remaining_cases':local,'polar_degree_1_2_configurations':tiny,
      'trace_counts':{'initial':len(initial),'after_trace':len(traced),'after_unique_sources':len(smooth)},
      'trace_rows':smooth,'period':420,'all_twists_checked':[5,7,9,428]}
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
    print('PASS: RR; 15 pencil rows = 12 functions + 3 local cases; polar gap; trace census 47 -> 21 -> 19.')

if __name__=='__main__': main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/octic/verify_octic_state_reduction46.py
# ========================================================================
SOURCES['classification/octic/verify_octic_state_reduction46.py'] = (
r'''
#!/usr/bin/env python3
"""Rebuild the eleven conductor states from the basket and proved inequalities.

No frozen census or earlier report is an input.  Symbolic exclusion reason
codes name the geometric propositions in octic_conductor_reduction46.tex;
they are not themselves computational proofs of those propositions.
"""
from pathlib import Path
from fractions import Fraction as F
from itertools import product, combinations_with_replacement
from collections import Counter
from functools import lru_cache
from heapq import heappush,heappop
import json
from verify_octic_foundation46 import trace_rows,upper_degree

OPTIONS={2:((2,1),(4,1),(12,5),(14,5)),3:((3,1),(12,5)),
         4:((4,1),(12,5)),5:((5,2),),6:((12,5),),7:((14,5),),
         12:((12,5),),14:((14,5),)}
CAPACITY={2:5,3:1,4:2,5:1,12:1,14:1}
ORDINARY=(3,5,12,14)
TWISTS=(5,7,*range(9,429))

@lru_cache(None)
def distances(n,b,weights):
    chars=(1,n-1,b);dist=[10**9]*n;words=[None]*n
    dist[0]=0;words[0]=(0,0,0);heap=[(0,0)]
    while heap:
        val,c=heappop(heap)
        if val!=dist[c]:continue
        for j,(ch,w) in enumerate(zip(chars,weights)):
            nc=(c+ch)%n
            if val+w<dist[nc]:
                dist[nc]=val+w;v=list(words[c]);v[j]+=1;words[nc]=tuple(v)
                heappush(heap,(val+w,nc))
    for c,word in enumerate(words):
        assert sum(a*b for a,b in zip(word,chars))%n==c
        assert sum(a*b for a,b in zip(word,weights))==dist[c]
        assert all(dist[(c+ch)%n]<=dist[c]+w for ch,w in zip(chars,weights))
    return tuple(dist)

def local(k,r,n,b):
    e=(-k*pow(b,-1,r))%r
    return (e,(-e)%r,b*e%r)

def bound(w,marks,assignment,j,override=None):
    ans=F(j*w,420)
    for i,((k,r),(n,b)) in enumerate(zip(marks,assignment)):
        weights=override[1] if override and override[0]==i else local(k,r,n,b)
        ans-=F(distances(n,b,weights)[-j*b%n],r)
    assert ans.denominator==1
    return int(ans)

def forced_axes(w,marks,assignment):
    out=[]
    for i,((k,r),(n,b)) in enumerate(zip(marks,assignment)):
        weights=local(k,r,n,b)
        if r!=n or n not in ORDINARY or 1 not in weights: continue
        raised=tuple(x+n if x==1 else x for x in weights)
        ds=distances(n,b,raised)
        inv=min(wt+ds[-ch%n] for wt,ch in zip(raised,(1,n-1,b)))
        reason=None
        if inv>n: reason={'coarse_uniformizer_required':n,'raised_invariant_order':inv}
        else:
            for j in TWISTS:
                u=bound(w,marks,assignment,j,(i,raised))
                if u<-1: reason={'twist':j,'raised_degree_bound':u};break
        if reason:
            a=(-1-9*k)%n
            out.append({'source':n,'mark':[k,r],'coordinates':[j for j,x in enumerate(weights) if x==1],
                        'reason':reason,'quotient_multiplier_order':a,'branch_lower':(2*a+n-1)//n})
    return out

def forest(incidences):
    parent={}
    def find(a):
        parent.setdefault(a,a)
        if parent[a]!=a:parent[a]=find(parent[a])
        return parent[a]
    for i,points in enumerate(incidences):
        for p in points:
            a,b=find(('curve',i)),find(('point',p))
            if a==b:return False
            parent[a]=b
    return True

def polar_fits(components,lower):
    for coeff in product(*(range(v,72//w+1) for (w,delta),v in zip(components,lower))):
        rem=72-sum(w*v for (w,delta),v in zip(components,coeff))
        if rem==0 or rem>=3:return True
    return False

def main():
    rows=[];nassign=npass=0
    for i,(w,marks) in enumerate(trace_rows()[2]):
        assignments=[]
        for ass in product(*(OPTIONS[r] for k,r in marks)):
            if any(sum(n==nn for n,b in ass)>cap for nn,cap in CAPACITY.items()):continue
            nassign+=1
            if any(bound(w,marks,ass,j)<-1 for j in TWISTS):continue
            npass+=1
            assignments.append({'sources':ass,'forced_axes':forced_axes(w,marks,ass)})
        assert assignments
        rows.append({'id':i+1,'w':w,'marks':marks,'assignments':assignments,
          'polar_min':2 if upper_degree(w,marks,10)>=0 else 3 if upper_degree(w,marks,11)>=0 else 4,
          'fixed_sources':[s for s,rs in ((5,(5,)),(12,(6,12)),(14,(7,14))) if any(r in rs for k,r in marks)]})
    assert (nassign,npass)==(36,28)
    choices=[(i,d) for i,row in enumerate(rows) for d in range(1,34//row['w']+1)]
    states=[]
    for number in range(1,5):
        for combo in combinations_with_replacement(choices,number):
            if sum(rows[i]['w']*d for i,d in combo)>34:continue
            if sum(rows[i]['w']*max(2*d,rows[i]['polar_min']) for i,d in combo)>72:continue
            if not forest([rows[i]['fixed_sources'] for i,d in combo]):continue
            states.append({'components':[{'row':i+1,'w':rows[i]['w'],'delta':d,'marks':rows[i]['marks']} for i,d in combo]})
    assert len(states)==51
    stages=[];cuts=[]
    def cut(name,pred):
        nonlocal states
        removed=[s for s in states if pred(s)]
        cuts.extend(dict(s,reason=name) for s in removed)
        states=[s for s in states if not pred(s)]
        stages.append({'proof':name,'removed':len(removed),'remaining':len(states)})
    def hasrow(s,ids):return any(c['row'] in ids for c in s['components'])
    def pair(s,ws):return len(s['components'])==2 and sorted(c['w'] for c in s['components'])==ws
    cut('prop:octic-degree10-common-base46',lambda s:hasrow(s,{2}))
    assert len(states)==40
    surviving=[]
    for state in states:
        comp=state['components'];poss=[]
        for ass in product(*(rows[c['row']-1]['assignments'] for c in comp)):
            if not forest([[n for n,b in a['sources'] if n in ORDINARY] for a in ass]):continue
            counts=Counter(n for a in ass for n,b in a['sources'] if n in ORDINARY)
            lower=[];details=[]
            for c,a in zip(comp,ass):
                branch=sum(z['branch_lower'] for z in a['forced_axes'] if counts[z['source']]==1)
                cusp=c['delta']==1 and branch>2
                lower.append(max(2*c['delta'],3 if cusp else 2))
                details.append({'row':c['row'],'sources':a['sources'],'unshared_branch_lower':branch,'forced_cusp':cusp})
            if polar_fits([(c['w'],c['delta']) for c in comp],lower):poss.append(details)
        if poss:surviving.append(dict(state,source_states=poss))
        else:cuts.append(dict(state,reason='prop:octic-unshared-branch46'))
    stages.append({'proof':'prop:octic-unshared-branch46','removed':len(states)-len(surviving),'remaining':len(surviving)})
    states=surviving;assert len(states)==32
    cut('prop:octic-exact-local-conductor46',lambda s:hasrow(s,{7,10,14,18}))
    assert len(states)==28
    cut('prop:octic-degree24-pole46',lambda s:hasrow(s,{9}))
    cut('prop:octic-degree30-jet46',lambda s:hasrow(s,{16}))
    cut('prop:octic-degree21-three-mark46',lambda s:hasrow(s,{6}))
    cut('prop:octic-pair-gluing46-seven-twelve',lambda s:pair(s,[7,12]))
    cut('prop:octic-pair-gluing46-twelve-fourteen',lambda s:pair(s,[12,14]))
    cut('prop:octic-pair-gluing46-fourteen-eighteen',lambda s:pair(s,[14,18]))
    cut('prop:octic-pair-gluing46-seven-twentyfive',lambda s:pair(s,[7,25]))
    cut('prop:octic-pair-gluing46-twelve-twentyone',lambda s:pair(s,[12,21]))
    cut('prop:octic-pair-gluing46-seven-double-eighteen',lambda s:pair(s,[7,18]) and next(c['delta'] for c in s['components'] if c['w']==7)==2)
    cut('prop:octic-pair-gluing46-seven-twentyone',lambda s:pair(s,[7,21]))
    assert len(states)==12
    cut('prop:octic-degree12-double46',lambda s:len(s['components'])==1 and s['components'][0]['w']==12 and s['components'][0]['delta']==2)
    assert len(states)==11
    # Refine the remaining quarter-mark to its actual index-four source.
    for state in states:
        refined=[]
        for ass in state['source_states']:
            if any(a['row']==8 and a['sources'][0][0]==12 for a in ass):continue
            refined.append(ass)
        assert len(refined)==1
        state['source_states']=refined
    expected=[[(7,1)],[(7,2)],[(7,3)],[(7,4)],[(12,1)],[(14,1)],[(14,2)],[(18,1)],[(21,1)],[(25,1)],[(7,1),(18,1)]]
    actual=[[(c['w'],c['delta']) for c in s['components']] for s in states]
    assert sorted(actual)==sorted(expected)
    result={'status':'PASS','input':'Basket, adjunction, complete restriction, conductor and source lemmas; no inherited census.',
      'source_assignment_counts':[nassign,npass],'rows_after_trace':rows,
      'initial_aggregate_count':51,'stages':stages,'excluded_states':cuts,
      'remaining_aggregate_count':11,'remaining_states':states,
      'warning':'The geometric propositions named by reason codes must be included and proved in the manuscript.'}
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n')
    print('PASS: fresh marks -> 19 rows; 36 -> 28 source assignments; 51 -> 40 -> 32 -> 28 -> 12 -> 11 aggregate states.')
    for s in stages:print(s['proof'],s['removed'],s['remaining'])

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: revision/check_conductor_simplifications.py
# ========================================================================
SOURCES['revision/check_conductor_simplifications.py'] = (
r'''
"""Exact arithmetic for the revised degree-seven conductor arguments.

Run with Python 3; only the standard library is used.  The JSON report is
written beside this file.  The script verifies the finite numerical steps
of the proofs, not the geometric premises (full conductor duality, purity,
canonical vanishing, and the exact normalization sequence).
"""

from fractions import Fraction
from functools import lru_cache
from pathlib import Path
import hashlib
import json


@lru_cache(maxsize=None)
def monomials(degree):
    """Exponents of X_5^a Y_12^b; negative degrees have no sections."""
    if degree < 0:
        return ()
    return tuple(
        ((degree - 12 * b) // 5, b)
        for b in range(degree // 12 + 1)
        if (degree - 12 * b) % 5 == 0
    )


def g(degree):
    return len(monomials(degree))


def h1_line(degree):
    return g(-17 - degree)


def filtered_cohomology(filtration, socle=None):
    """Compute H^1(B(j)) for j=3,6 from the actual short exact sequences.

    O_G(j) is acyclic.  B_0 has nilradical the listed line summands.
    When a socle is present, 0 -> O(socle) -> B -> B_0 -> 0 applies.
    We check that the possible connecting map H^0(B_0(j))->H^1(K(j))
    has zero source or zero target, rather than assuming the extension splits.
    """
    result = {}
    for twist in (3, 6):
        assert g(twist) == h1_line(twist) == 0
        h0_b0 = sum(g(d + twist) for d in filtration)
        h1_b0 = sum(h1_line(d + twist) for d in filtration)
        h1_k = h1_line(socle + twist) if socle is not None else 0
        assert h0_b0 * h1_k == 0, (filtration, socle, twist)
        result[str(twist)] = {
            "h0_B0": h0_b0,
            "h1_K": h1_k,
            "h1_B0": h1_b0,
            "h1_B": h1_k + h1_b0,
        }
    assert [result[str(j)]["h1_B"] for j in (3, 6)] == [0, 1]
    return result


def semigroup_check():
    # Five consecutive representable integers and closure under +5 prove
    # that every integer >=44 is representable.  Degree 43 is absent.
    assert g(43) == 0
    assert all(g(d) > 0 for d in range(44, 49))
    assert monomials(120) == ((24, 0), (12, 5), (0, 10))
    # For d>=164, multiply a degree-(d-120) monomial by these three.
    # They are distinct, proving g(d)>=3 without an arbitrary search cutoff.
    assert max(g(d) for d in range(95)) == 2
    return {
        "conductor": 44,
        "largest_gap": 43,
        "consecutive_generation_certificate": {
            str(d): monomials(d) for d in range(44, 49)
        },
        "three_monomials_in_degree_120": monomials(120),
        "three_section_threshold": 164,
        "maximum_dimension_through_degree_94": 2,
    }


def octic_rr_check():
    basket = [(1, 2)] * 5 + [(1, 3)] + [(1, 4)] * 2
    basket += [(2, 5), (5, 12), (5, 14)]

    def plurigenus(m):
        correction = sum(
            (Fraction((b * j % r) * (r - b * j % r), 2 * r)
             for b, r in basket for j in range(1, m)), Fraction(0)
        )
        value = Fraction(m * (m - 1) * (2 * m - 1), 12 * 420)
        value += 2 * (1 - 2 * m) + correction
        assert value.denominator == 1
        return value.numerator

    expected = {
        2: 0, 3: 0, 4: 0, 5: 0, 6: 0, 7: 0, 8: 1, 9: 0,
        10: 1, 11: 1, 12: 2, 13: 0, 14: 2, 15: 1, 18: 2,
    }
    actual = {m: plurigenus(m) for m in expected}
    assert actual == expected
    return {
        "plurigenera": actual,
        "restriction_gaps_used": [3, 6],
        "geometric_input": (
            "Complete restriction and canonical vanishing give T3=T6=0 "
            "and H1(D,3H)=0; the degree-nine correction is not used."
        ),
    }


def delta3_triple_check():
    # All three vanishings give -60<=m<=34 by the semigroup conductor.
    classes = (17, 37, 41, 1)
    representatives = {
        residue: [
            m for m in range(-60, 35)
            if m % 60 == residue
            and g(m + 9) == g(-26 - m) == g(-17 - m) == 0
        ]
        for residue in classes
    }
    assert representatives == {17: [17], 37: [-23], 41: [-19], 1: []}
    # The fibre matching (17,1) is impossible; (41,37) gives (-19,-23).
    surviving_matchings = [
        (a, b)
        for r, s in ((17, 1), (41, 37))
        for a in representatives[r] for b in representatives[s]
    ]
    assert surviving_matchings == [(-19, -23)]
    return {
        "bounds": [-60, 34],
        "line_representatives": representatives,
        "surviving_nilradical_degrees": surviving_matchings,
        "cohomology": filtered_cohomology((-19, -23)),
    }


def delta3_double_check():
    # H1(L)=0 gives l>=-60; H0(K(9))=0 gives k<=34.
    # The nonzero L^2 -> K then gives 2l<=k, hence l<=17.
    candidates = []
    for l in range(-60, 18):
        for k in range(2 * l, 35):
            if g(-17 - l) or g(-26 - l) or g(k + 9):
                continue
            if g(l + 9) != g(-26 - k) or g(-17 - k) > g(l):
                continue
            if not g(k - 2 * l):
                continue
            q12 = (5 * l % 12, 5 * k % 12)
            q5 = (2 * l % 5, 2 * k % 5)
            if q12 not in ((1, 5), (5, 1)):
                continue
            if q5 not in ((4, 3), (2, 4), (4, 2)):
                continue
            # In the (4,3) fibre the square must have a nonzero X-only term.
            if q5 == (4, 3):
                assert any(b == 0 for a, b in monomials(k - 2 * l))
            candidates.append((l, k))
    assert set(candidates) == {(-19, -23), (-23, -19), (-23, 29)}
    return {
        "l_bounds": [-60, 17],
        "k_bounds": "2*l <= k <= 34",
        "candidates": [
            {"l": l, "k": k,
             "square_monomials": monomials(k - 2 * l),
             "cohomology": filtered_cohomology((l,), k)}
            for l, k in sorted(candidates)
        ],
    }


def delta4_triple_check():
    # -60<=l_i follows from H1(F)=0, k<=34 from H0(K(9))=0.
    # A nonzero source square gives k>=-120.  Thus -26-k<=94 and
    # g(-26-k)<=2.  The Euler condition and g(d)>=3 for d>=164
    # give l_i<=154.  These are proved ranges, not empirical cutoffs.
    candidates = []
    for lx in range(-60, 155):
        if 5 * lx % 12 != 1 or g(-17 - lx) or g(-26 - lx):
            continue
        for lz in range(-60, 155):
            if 5 * lz % 12 != 5 or g(-17 - lz) or g(-26 - lz):
                continue
            if {2 * lx % 5, 2 * lz % 5} != {2, 4}:
                continue
            for k in range(-120, 35):
                if g(k + 9):
                    continue
                if g(lx + 9) + g(lz + 9) != g(-26 - k):
                    continue
                if g(-17 - k) > g(lx) + g(lz):
                    continue
                for q12, degree12, char12 in (("x^2", lx, 2), ("z^2", lz, 10)):
                    if 5 * k % 12 != char12 or k < 2 * degree12:
                        continue
                    for q5, char5 in (("y^2", 4), ("z^2", 2)):
                        degree5 = lx if 2 * lx % 5 == char5 else lz
                        if 2 * k % 5 != 2 * char5 % 5 or k < 2 * degree5:
                            continue
                        candidates.append((q12, q5, lx, lz, k))
    expected = {
        ("x^2", "y^2", -19, -23, 34),
        ("x^2", "z^2", -19, -23, 22),
        ("x^2", "z^2", -19, 37, -38),
        ("z^2", "y^2", -19, -23, 14),
        ("z^2", "y^2", 41, -23, -46),
        ("z^2", "z^2", -19, -23, 2),
    }
    assert len(candidates) == 6 and set(candidates) == expected
    return {
        "line_bounds": [-60, 154],
        "socle_bounds": [-120, 34],
        "candidates": [
            {"Q12_square": q12, "Q5_square": q5, "lx": lx, "lz": lz,
             "k": k, "cohomology": filtered_cohomology((lx, lz), k)}
            for q12, q5, lx, lz, k in sorted(candidates)
        ],
    }


def generic_conductor_check():
    ideals = {
        "D6_D7": ((3, 0), (1, 1), (0, 2)),
        "E7_E8": ((2, 0), (1, 1), (0, 3)),
    }
    result = {}
    for name, generators in ideals.items():
        basis = [
            (a, b) for a in range(4) for b in range(4)
            if not any(a >= u and b >= v for u, v in generators)
        ]
        hilbert = [sum(a + b == d for a, b in basis) for d in range(4)]
        assert hilbert == [1, 2, 1, 0]
        squares = [(2, 0) in basis, (1, 1) in basis, (0, 2) in basis]
        assert squares in ([True, False, False], [False, False, True])
        result[name] = {"monomial_generators": generators,
                        "quotient_basis": basis, "hilbert_function": hilbert[:3]}
    return result


def delta4_double_tower_check():
    # The first layer has fibre characters (Q12,Q5)=(1,4).
    residues = [l for l in range(60) if 5 * l % 12 == 1 and 2 * l % 5 == 4]
    assert residues == [17]
    below17 = [l for l in range(-60, 17) if l % 60 == 17]
    assert below17 == [-43]
    assert g(-26 - (-43)) == g(17) == 1
    minimum_l = 17
    minimum_m = 2 * minimum_l
    minimum_k = minimum_l + minimum_m
    maximum_k = 44 - 9 - 1
    assert minimum_k == 51 and maximum_k == 34 and minimum_k > maximum_k
    # The first transverse coefficient is forced by the exact second polar.
    q12_orders = {"x2": 6, "xz": 10, "z2": 2, "delta_x": 4}
    assert (11 * q12_orders["x2"] + 2) % 12 == 8
    assert (11 * q12_orders["xz"] + 1 + 5) % 12 == 8
    assert (11 * q12_orders["z2"] + 10) % 12 == 8
    assert q12_orders["x2"] + 2 * q12_orders["delta_x"] == 14
    assert q12_orders["xz"] + q12_orders["delta_x"] == 14
    assert q12_orders["xz"] - q12_orders["z2"] == 8
    return {
        "first_layer_residue_mod_60": 17,
        "first_layer_lower_bound_from_h1": -60,
        "excluded_lower_representative": -43,
        "exclusion_dimension_G17": 1,
        "first_layer_lower_bound": minimum_l,
        "second_layer_lower_bound": minimum_m,
        "socle_lower_bound": minimum_k,
        "socle_upper_bound": maximum_k,
        "Q12_minimum_orders": q12_orders,
        "geometric_input": (
            "Purity and saturation give I*J2 subset J3 and I*J3=J2^2=0, "
            "so the two generic products descend to nonzero line-bundle maps."
        ),
    }


def main():
    report = {
        "status": "passed",
        "scope": "Exact finite arithmetic of the revised conductor arguments",
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "semigroup": semigroup_check(),
        "octic_Riemann_Roch": octic_rr_check(),
        "delta3_triple": delta3_triple_check(),
        "delta3_double": delta3_double_check(),
        "delta4_triple_generic_conductors": generic_conductor_check(),
        "delta4_triple": delta4_triple_check(),
        "delta4_double": delta4_double_tower_check(),
        "geometric_steps_not_reproved_by_code": [
            "Full conductor duality and its vanishing statements",
            "Exact twisting on the canonical-index stack and normalization",
            "Canonical vanishing and the nonzero square on the integral normalization",
            "Saturated filtration, source characters, and extension of generic products",
        ],
    }
    destination = Path(__file__).with_name("conductor_simplification_check.json")
    destination.write_text(json.dumps(report, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print("PASS: delta3 triple, 3 delta3 double rows, 6 delta4 triple rows, and delta4 tower.")
    print("Report:", destination)


if __name__ == "__main__":
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: revision/check_part3_simplifications.py
# ========================================================================
SOURCES['revision/check_part3_simplifications.py'] = (
r'''
"""Exact arithmetic inputs of the shortened Part III proofs.

This checks the new RR use, the cited degree-six K3 calculation,
the intersection bound, and the bounded integer contradiction.
It does not rerun the original geometric classifications.
"""
from fractions import Fraction as F
from pathlib import Path
import json

basket = [(1, 2)] * 3 + [(1, 3)] * 8 + [(1, 4)] * 3 + [(2, 5), (3, 7)]
def plurigenus(m):
    main = F(m * (m - 1) * (2 * m - 1), 12) * F(1, 420) - (2 * m - 1) * 2
    return main + sum((F((j * b % r) * (r - j * b % r), 2 * r)
                       for b, r in basket for j in range(1, m)), F(0))

values = {m: plurigenus(m) for m in (3, 4, 5, 8, 10, 13)}
assert values == {3: 1, 4: 0, 5: 0, 8: 1, 10: 0, 13: 0}
cover_upper = F(3**4, 420)
assert cover_upper < F(3, 8)

# LBVolume, Section 18, profile (18.1): A2(1), A3(1), A6(3), A7(1).
profile = [(1, 3), (1, 4), (3, 7), (1, 8)]
correction = sum((F((6 * i % r) * (r - 6 * i % r), r)
                  for i, r in profile), F(0))
k3_h6 = 2 + (F(36, 168) - correction) / 2
assert k3_h6 == 0

intersection = F(5 * 12 * 14, 420)
assert intersection == 2 and 12 * intersection == 24

# Necessary conditions after the proved A8 orientation; equality of
# adjacent positive coefficients is forbidden. Every branch is checked.
survivors = []
for e in (9, 10):
    for a1 in range(8, e):
        for p in range(1, 11):
            for q in range(1, 11):
                if p == e or p == q or 2*p < e+q:
                    continue
                if p < e and e != 1+a1+p:
                    continue
                if p > e and q < p and p != 1+e+q:
                    continue
                survivors.append([e, a1, p, q])
assert not survivors

report = {
    'cubic_basket_plurigenera': {str(m): int(v) for m, v in values.items()},
    'cubic_cover_upper_bound': str(cover_upper),
    'irregular_volume_lower_bound': '3/8',
    'cited_k3_degree_six_correction': str(correction),
    'cited_k3_h0_6H': int(k3_h6),
    'quintic_triple_intersection': str(intersection),
    'quintic_index_twelve_local_length_bound': 24,
    'degree38_exceptional_coefficient_bound': 58 // 5 - 1,
    'degree38_integer_survivors': survivors,
    'scope': 'Exact numerical inputs only; geometric hypotheses are proved in the manuscript.'
}
destination = Path(__file__).with_name('part3_simplification_check.json')
destination.write_text(json.dumps(report, indent=2) + '\n', encoding='utf-8')
print(json.dumps(report, indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: revision/check_polar_shortcut.py
# ========================================================================
SOURCES['revision/check_polar_shortcut.py'] = (
r'''
"""Exact RR check of the direct Yu Proposition 3.5 exclusions.

The input is the complete basket table in the supplied manuscript.
This checks a necessary obstruction only; it does not generate the census
or prove its completeness. The five witnesses overlap the original cuts.
"""
from collections import Counter
from fractions import Fraction
from pathlib import Path
import json
import re

HERE = Path(__file__).resolve().parent
SOURCE = HERE.parents[1] / "main.tex"
text = SOURCE.read_text(encoding="utf-8")
beta = {
    int(i): (int(b), int(r))
    for i, b, r in re.findall(
        r"\\beta_\{(\d+)\}=\((\d+),(\d+)\)", text
    )
}
a = text.index(r"\subsection{Euler characteristics one and two}",
               text.index(r"\appendix"))
b = text.index(r"\subsection{Euler characteristic three}", a)
c = text.index(r"\subsection{The first thirty-seven Euler-two exclusions}", b)
result = {
    "source": str(SOURCE),
    "criterion": "P_(2e+2) - P_2 >= chi - 1 whenever P_e > 0",
    "reference": "arXiv:2611.12717v1, Proposition 3.5",
    "max_effective_degree_tested": 60,
    "branches": [],
}

for chi, chunk, expected_count in [(2, text[a:b], 65), (3, text[b:c], 283)]:
    rows = re.findall(r"^(\d{5}) & \$(.*?)\$ & (.*?)\\\\", chunk, re.M)
    assert len(rows) == expected_count
    witnesses = []
    for number, encoded_basket, old_group in rows:
        basket = []
        for coefficient, index in re.findall(
            r"(\d*)\\beta_\{(\d+)\}", encoded_basket
        ):
            basket.extend([beta[int(index)]] * int(coefficient or 1))
        volume = Fraction(6 * chi) - sum(
            (Fraction(x * (r - x), r) for x, r in basket), Fraction(0)
        )
        assert volume == Fraction(1, 420)
        plurigenera = [1, 0]
        correction = Fraction(0)
        for m in range(2, 123):
            correction += sum(
                (Fraction(((m - 1) * x % r) * (r - (m - 1) * x % r), 2 * r)
                 for x, r in basket), Fraction(0)
            )
            value = (Fraction(m * (m - 1) * (2 * m - 1), 12) * volume
                     - (2 * m - 1) * chi + correction)
            assert value.denominator == 1
            plurigenera.append(int(value))
        violations = [
            {"e": e, "P_e": plurigenera[e], "P_2": plurigenera[2],
             "P_2e_plus_2": plurigenera[2 * e + 2], "required_minimum": chi - 1}
            for e in range(2, 61)
            if plurigenera[e] > 0
            and plurigenera[2 * e + 2] - plurigenera[2] < chi - 1
        ]
        if violations:
            witnesses.append({
                "basket_id": f"C{chi}-{number}",
                "original_exclusion_group": old_group,
                "basket": [[x, r, count] for (x, r), count
                           in sorted(Counter(basket).items())],
                "first_witness": violations[0],
            })
    result["branches"].append({
        "chi": chi, "rows_checked": len(rows),
        "directly_excluded": len(witnesses), "witnesses": witnesses,
    })

assert result["branches"][0]["directly_excluded"] == 0
assert [w["basket_id"] for w in result["branches"][1]["witnesses"]] == [
    "C3-00017", "C3-00030", "C3-00031", "C3-00048", "C3-49963"
]
destination = HERE / "polar_shortcut_check.json"
destination.write_text(json.dumps(result, ensure_ascii=False, indent=2) + "\n",
                       encoding="utf-8")
print(json.dumps(result, ensure_ascii=False, indent=2))

'''[1:-1]
)


==> anc/models.py <==
"""Visible source registry: models (88 retained program units).

Each SOURCES entry preserves a legacy path. Edit inside its visible raw string.
The launcher recreates dependencies in a temporary tree only when requested.
Importing this module defines source text; it does not run the algorithms.
"""

SOURCES = {}


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/audit_quartic_mu4_and_boundary.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/audit_quartic_mu4_and_boundary.py'] = (
r'''
#!/usr/bin/env python3
"""Exact local quartic-cover audit. Standard library only; no global claim."""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import hashlib,json
HERE=Path(__file__).resolve().parent
SPATH=HERE.parent/'quartic/quartic_cover_candidate.json'
RPATH=HERE.parent/'quintic/quartic_normal_cover_full_products.json'
N=23
VARS=['a','u','b','c','h','q','r','s','k','l','t','v15','w17','z19','d20','p21','e23','f25','g26','h27','i28','j30','k36']
WEIGHTS=[4,10,12,14,15,18,20,21,23,26,41,15,17,19,20,21,23,25,26,27,28,30,36]
def add(p,e,c):
 e=tuple(e);p[e]=p.get(e,Q(0))+Q(c)
 if not p[e]:del p[e]
def relation(i,j,rows,lk,rk):
 def ix(k,kind):return (None if k==0 else 3+k) if kind=='S' else 11+k
 e=[0]*N
 for k,kind in [(i,lk),(j,rk)]:
  v=ix(k,kind)
  if v is not None:e[v]+=1
 p={tuple(e):Q(1)};out='S' if lk==rk else 'R'
 for row in rows:
  e=[0]*N
  if 'exponents' in row:e[:4]=row['exponents'];k=row['basis']
  else:e[:4]=[row['a_power'],*row['base_exponents']];k=row['output']
  v=ix(k,out)
  if v is not None:e[v]+=1
  add(p,e,-Q(row['coefficient']))
 return p
def ev(poly,point):
 total=Q(0)
 for e,c in poly.items():
  for p,k in zip(point,e):
   if k:c*=p**k
   if not c:break
  total+=c
 return total
def jac(rels,pt,cols):
 M=[]
 for p in rels:
  rr=[]
  for j in cols:
   d={}
   for e,c in p.items():
    if e[j]:
     z=list(e);z[j]-=1;add(d,z,c*e[j])
   rr.append(ev(d,pt))
  M.append(rr)
 return M
def rank(rows):
 base={}
 for row in rows:
  row=list(row)
  for j in sorted(base):
   if row[j]:
    c=row[j];row=[x-c*y for x,y in zip(row,base[j])]
  j=next((j for j,x in enumerate(row)if x),None)
  if j is not None:
   c=row[j];base[j]=[x/c for x in row]
 return len(base)
def chars(M,cols):
 ans=[]
 for ch in range(4):
  idx=[j for j,k in enumerate(cols)if WEIGHTS[k]%4==ch]
  ans.append(len(idx)-rank([[r[j]for j in idx]for r in M]))
 return ans
def uadd(a,b):
 r=list(a)+[Q(0)]*max(0,len(b)-len(a))
 for i,c in enumerate(b):r[i]+=c
 while r and not r[-1]:r.pop()
 return r
def umul(a,b):
 r=[Q(0)]*(len(a)+len(b)-1)
 for i,c in enumerate(a):
  for j,d in enumerate(b):r[i+j]+=c*d
 while r and not r[-1]:r.pop()
 return r
def restrict(p,rpoly):
 out=[]
 for e,c in p.items():
  if any(k for i,k in enumerate(e)if i not in(0,2,6)):continue
  t=[Q(1)]
  for _ in range(e[6]):t=umul(t,rpoly)
  out=uadd(out,[Q(0)]*e[2]+[c*x for x in t])
 return out
def main():
 S=json.loads(SPATH.read_text());R=json.loads(RPATH.read_text())
 sr={k:relation(*map(int,k.split(',')),v,'S','S')for k,v in S['multiplication'].items()}
 sr={k:v for k,v in sr.items()if v};rels=list(sr.values())
 rels += [relation(*map(int,k.split(',')),v,'S','R')for k,v in R['mixed_products'].items()]
 rels += [relation(*map(int,k.split(',')),v,'R','R')for k,v in R['anti_products'].items()]
 assert len(sr)==28 and len(rels)==190
 b0,b1=Q(122391,16000),Q(267543,16000)
 r0,r1=Q(353869841313,1003520000),Q(307698877089,1003520000)
 rp=[Q(4462840910079,10035200000),-Q(42633,2800),Q(5,12)]
 # Exhaustion: q²=(12/5)(b-b0)(r-R(b)); hs|r=R=-(27/4)(b-b0)(b-b1)^2.
 expected={}
 for be,c in enumerate([-b0,Q(1)]):
  e=[0]*N;e[2]=be;e[6]=1;add(expected,e,Q(12,5)*c)
  for re,rc in enumerate(rp):
   e=[0]*N;e[2]=be+re;add(expected,e,-Q(12,5)*c*rc)
 restricted={}
 for e,c in sr['2,2'].items():
  if any(k for i,k in enumerate(e)if i not in(0,2,6)):continue
  z=list(e);z[0]=0;add(restricted,z,c)
 assert restricted==expected
 cubic=umul([-b0,Q(1)],umul([-b1,Q(1)],[-b1,Q(1)]))
 assert restrict(sr['1,4'],rp)==[-Q(27,4)*x for x in cubic]
 p0=[Q(0)]*N;p0[0]=1;p0[2]=b0;p0[6]=r0
 p1=[Q(0)]*N;p1[0]=1;p1[2]=b1;p1[6]=r1
 assert jac([sr['1,4']],p0,[6])[0][0]==Q(729*1003520000,6400000000)
 assert all(ev(f,p)==0 for p in[p0,p1]for f in sr.values())
 assert all(sum(rp[i]*b**i for i in range(3))==r for b,r in[(b0,r0),(b1,r1)])
 scols=list(range(1,11));s0=jac(list(sr.values()),p0,scols);s1=jac(list(sr.values()),p1,scols)
 assert(rank(s0),rank(s1))==(7,6)
 assert chars(s0,scols)==[0,1,0,2] and chars(s1,scols)==[1,0,2,1]
 def sq(pt):return[-ev(relation(j,j,R['anti_products'][f'{j},{j}'],'R','R'),pt)for j in range(12)]
 sq0,sq1=sq(p0),sq(p1)
 assert sq0==[Q(0)]*3+[-Q(3749847696,390625)]+[Q(0)]*8
 assert sq1==[Q(0)]*12 and Q(3749847696,390625)==Q(61236,625)**2
 rcols=list(range(1,N));jr=jac(rels,p1,rcols)
 assert all(ev(f,p1)==0 for f in rels)
 assert rank(jr)==19 and chars(jr,rcols)==[0,1,0,2]
 ages=[sum((j*w)%4 for w in[1,3,3])/Q(4)for j in[1,2,3]]
 assert ages==[Q(7,4),Q(3,2),Q(5,4)]
 pb=[Q(0)]*N;pb[1:11]=list(map(Q,[0,1,-1,1,1,-1,1,-1,0,0]))
 assert all(ev(f,pb)==0 for f in rels)
 jb=jac(rels,pb,list(range(N)));assert rank(jb)==19
 tau=[11-rank([r[:11]for r in jb]),12-rank([r[11:]for r in jb])]
 assert tau==[2,2] and rank(jb+[[Q(1)]+[Q(0)]*(N-1)])==20
 out={'status':'PASS_EXACT_MU4_ATLAS_AND_BOUNDARY_A1_PERSISTENCE',
 'source_sha256':{str(p.relative_to(HERE.parent)):hashlib.sha256(p.read_bytes()).hexdigest()for p in[SPATH,RPATH]},
 'product_relations':190,'fixed_point_exhaustion':{'q_squared':'(12/5)(b-b0)(r-R(b))','h_times_s_at_R':'-(27/4)(b-b0)(b-b1)^2','R_coefficients':list(map(str,rp))},
 'points':[{'b':str(b0),'r':str(r0),'S_jacobian_rank':7,'S_tangent_characters':[1,3,3],'nonzero_anti_square':{'d20':str(sq0[3])},'cover_lifts':2,'cover_etale':True,'cover_tangent_characters':[1,3,3]},
 {'b':str(b1),'r':str(r1),'S_jacobian_rank':6,'S_tangent_characters':[0,2,2,3],'all_anti_values_zero':True,'cover_lifts':1,'R_jacobian_rank':19,'R_embedding_dimension':3,'cover_tangent_characters':[1,3,3]}],
 'terminal_ages':list(map(str,ages)),'total_mu4_points':3,
 'boundary':{'R_jacobian_rank':19,'R_embedding_dimension':4,'tau_tangent_dimensions':tau,'da_nonzero':True,'all_order_A1_persistence':True},
 'scope':'Exact local results for the finite algebra generated by the twelve certified anti-generators. Residual mu2 and the remaining projective locus are not certified here.'}
 (HERE/'quartic_mu4_and_boundary_receipt.json').write_text(json.dumps(out,indent=2)+'\n')
 print(json.dumps(out,indent=2))
if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_D_zero_local_probe.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_D_zero_local_probe.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact Jacobian and intrinsic tangent-cone quadrics at D=0."""
import json
from fractions import Fraction as Q
from pathlib import Path
import audit_quartic_mu4_and_boundary as B
HERE=Path(__file__).resolve().parent
class K:
 def __init__(self,a=0,b=0):
  if isinstance(a,K):self.a,self.b=a.a,a.b
  else:self.a,self.b=Q(a),Q(b)
 def __add__(self,o):o=K(o);return K(self.a+o.a,self.b+o.b)
 __radd__=__add__
 def __neg__(self):return K(-self.a,-self.b)
 def __sub__(self,o):return self+-K(o)
 def __rsub__(self,o):return K(o)+-self
 def __mul__(self,o):o=K(o);return K(self.a*o.a+6*self.b*o.b,self.a*o.b+self.b*o.a)
 __rmul__=__mul__
 def __truediv__(self,o):
  o=K(o);n=o.a*o.a-6*o.b*o.b
  return self*K(o.a/n,-o.b/n)
 def __rtruediv__(self,o):return K(o)/self
 def __pow__(self,n):
  r=K(1);x=self
  while n:
   if n%2:r=r*x
   x=x*x;n//=2
  return r
 def __bool__(self):return bool(self.a or self.b)
 def __eq__(self,o):o=K(o);return self.a==o.a and self.b==o.b
 def __str__(self):return str(self.a) if not self.b else f'({self.a})+({self.b})*sqrt6'
 __repr__=__str__
def rref(M):
 A=[list(map(K,row))for row in M];pivs=[];i=0
 for j in range(len(A[0])):
  z=next((z for z in range(i,len(A))if A[z][j]),None)
  if z is None:continue
  A[i],A[z]=A[z],A[i];c=A[i][j];A[i]=[x/c for x in A[i]]
  for z in range(len(A)):
   if z!=i and A[z][j]:
    c=A[z][j];A[z]=[x-c*y for x,y in zip(A[z],A[i])]
  pivs.append(j);i+=1
  if i==len(A):break
 return A[:i],pivs
def derivative(p,j):
 d={}
 for e,c in p.items():
  if e[j]:z=list(e);z[j]-=1;B.add(d,z,c*e[j])
 return d
def make_data():
 S=json.loads(B.SPATH.read_text());R=json.loads(B.RPATH.read_text())
 syzpath=HERE.parent/'root/audit_quartic_candidate_resolution.json'
 syz=json.loads(syzpath.read_text())
 rels=[];names=[]
 for key,rows in S['multiplication'].items():
  p=B.relation(*map(int,key.split(',')),rows,'S','S')
  if p:rels.append(p);names.append('S:'+key)
 for key,rows in R['mixed_products'].items():rels.append(B.relation(*map(int,key.split(',')),rows,'S','R'));names.append('mix:'+key)
 for key,rows in R['anti_products'].items():rels.append(B.relation(*map(int,key.split(',')),rows,'R','R'));names.append('anti:'+key)
 for z in syz['relations']:
  p={}
  for t in z['terms']:
   e=[0]*B.N;e[:4]=t['exponents'];e[11+t['generator']]=1;B.add(p,e,Q(t['coefficient']))
  rels.append(p);names.append('syz:'+str(z['degree']))
 pt=[K(0)]*B.N;pt[0]=K(1);u=K(0,Q(54,25));pt[1]=u
 pt[2]=K(Q(329751,16000));pt[3]=u*Q(24,5);pt[5]=u*-Q(29007,3200)
 pt[6]=K(Q(35108554221,200704000));pt[9]=u*-Q(8016563871,57344000)
 assert all(not B.ev(p,pt)for p in rels)
 return rels,names,pt
def main():
 rels,names,pt=make_data()
 cols=list(range(1,B.N));J=B.jac(rels,pt,cols)
 rr,piv=rref(J);free=[j for j in range(len(cols))if j not in piv]
 print('relations',len(rels),'rank',len(piv),'edim',len(free),flush=True)
 T=[]
 for j in free:
  v=[K(0)]*len(cols);v[j]=K(1)
  for i,k in enumerate(piv):v[k]=-rr[i][j]
  T.append(v)
 print('tangent free',[B.VARS[cols[j]]for j in free],flush=True)
 print('parities',[B.WEIGHTS[cols[j]]%2 for j in free],flush=True)
 # Restrict Hessians to the tangent kernel, then remove normal linear terms.
 nh=len(T);hess=[]
 for p in rels:
  H=[[B.ev(derivative(derivative(p,i),j),pt)for j in cols]for i in cols]
  hess.append([[sum((T[i][k]*H[k][l]*T[j][l]for k in range(len(cols))for l in range(len(cols))),K(0))for j in range(nh)]for i in range(nh)])
 basis={};quads=[]
 for name,grad,H in zip(names,J,hess):
  grad=list(map(K,grad));H=[list(map(K,row))for row in H]
  for j in sorted(basis):
   if grad[j]:
    c=grad[j];g0,h0=basis[j];grad=[x-c*y for x,y in zip(grad,g0)];H=[[x-c*y for x,y in zip(r,s)]for r,s in zip(H,h0)]
  j=next((j for j,x in enumerate(grad)if x),None)
  if j is not None:
   c=grad[j];basis[j]=([x/c for x in grad],[[x/c for x in r]for r in H])
  elif any(x for r in H for x in r):quads.append((name,H))
 flat=[];selected=[]
 for name,H in quads:
  row=[x for r in H for x in r]
  if len(rref(flat+[row])[1])>len(flat):flat.append(row);selected.append((name,H))
 print('independent quadrics',len(selected),flush=True)
 for name,H in selected:
  print(name,[[str(x)for x in r]for r in H],flush=True)
 out={'status':'EXACT_LOCAL_TANGENT_CONE','point':[str(x)for x in pt],
      'relation_count':len(rels),'jacobian_rank':len(piv),'embedding_dimension':len(free),
      'tangent_coordinates':[B.VARS[cols[j]]for j in free],
      'residual_mu2_parities':[B.WEIGHTS[cols[j]]%2 for j in free],
      'quadrics':[{'source':name,'hessian':[[str(x)for x in r]for r in H]}for name,H in selected]}
 (HERE/'quartic_D_zero_local_receipt.json').write_text(json.dumps(out,indent=2)+'\n')
if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_a1_family_probe.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_a1_family_probe.py'] = (
r'''
#!/usr/bin/env python3
"""Certified polynomial critical values on the entire first-order plane.

The interpolation is exact: every input term is checked to have coefficient
parameter weight <= its a-order (weights kappa,delta,eta = 1,2,3).
The implicit critical recursion therefore has that same degree bound.
"""
from pathlib import Path
from fractions import Fraction as F
import ast
import copy
import json
import quartic_a1_persistence_probe as base

HERE=Path(__file__).resolve().parent
SOURCE=HERE.parent/'quartic'/'quartic_ambient_branch_compatible_family.json'

def weight(t):
    if isinstance(t,ast.Constant):return 0
    if isinstance(t,ast.Name):return {'kappa':1,'delta':2,'eta':3}[t.id]
    if isinstance(t,ast.UnaryOp):return weight(t.operand)
    assert isinstance(t,ast.BinOp)
    if isinstance(t.op,(ast.Add,ast.Sub)):return max(weight(t.left),weight(t.right))
    if isinstance(t.op,ast.Mult):return weight(t.left)+weight(t.right)
    if isinstance(t.op,ast.Div):
        assert weight(t.right)==0
        return weight(t.left)
    if isinstance(t.op,ast.Pow):
        assert isinstance(t.right,ast.Constant)
        return weight(t.left)*t.right.value
    raise AssertionError(ast.dump(t))

def spec(data,k):
    class Sub(ast.NodeTransformer):
        def visit_Name(self,node):
            if node.id=='kappa':
                return ast.BinOp(ast.Constant(k.numerator),ast.Div(),ast.Constant(k.denominator))
            return node
    out=copy.deepcopy(data)
    for rr in out['multiplication'].values():
        for term in rr:
            term['coefficient']=ast.unparse(Sub().visit(ast.parse(term['coefficient'],mode='eval')))
    return out

def trim(a):
    while a and not a[-1]:a.pop()
    return a

def add(a,b):
    r=[F(0)]*max(len(a),len(b))
    for i,x in enumerate(a):r[i]+=x
    for i,x in enumerate(b):r[i]+=x
    return trim(r)

def mul(a,b):
    r=[F(0)]*max(0,len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):r[i+j]+=x*y
    return trim(r)

def evaluate(a,x):return sum((v*x**i for i,v in enumerate(a)),F(0))

def interpolate(values):
    r=[]
    for i,y in enumerate(values):
        p=[F(1)];d=F(1)
        for j in range(len(values)):
            if i!=j:p=mul(p,[-F(j),F(1)]);d*=i-j
        r=add(r,[y*x/d for x in p])
    return r

def divrem(a,b):
    a=trim(list(a));q=[F(0)]*max(0,len(a)-len(b)+1)
    while a and len(a)>=len(b):
        i=len(a)-len(b);v=a[-1]/b[-1];q[i]=v
        for j,c in enumerate(b):a[i+j]-=v*c
        trim(a)
    return trim(q),a

def gcd(a,b):
    while b:a,b=b,divrem(a,b)[1]
    return [x/a[-1] for x in a] if a else []

def main():
    data=json.loads(SOURCE.read_text())
    checked=0
    for rr in data['multiplication'].values():
        for t in rr:
            if t['a_power']<=4:
                assert weight(ast.parse(t['coefficient'],mode='eval').body)<=t['a_power']
                checked+=1
    rels=[base.build_relations(spec(data,F(k)),4) for k in range(5)]
    c2=[]
    for k in range(3):
        r=base.critical_series(rels[k],F(0),F(0),2,False,False)
        assert r['critical_coefficients'][0]=='0'
        c2.append(F(r['critical_coefficients'][1]))
    const=interpolate(c2)
    r=base.critical_series(rels[0],F(1),F(0),2,False,False)
    delta_coeff=F(r['critical_coefficients'][1])-c2[0]
    assert delta_coeff==F(-7,4)
    forced=[-x/delta_coeff for x in const]
    print('g2 constant polynomial',list(map(str,const)),flush=True)
    print('forced delta polynomial',list(map(str,forced)),flush=True)
    output={'checked_weighted_input_terms':checked,'degree_bound':'g_n has kappa-degree <= n after delta-degree2 and eta-degree3 substitution',
            'critical_g2_delta_coefficient':str(delta_coeff),'forced_delta_coefficients':list(map(str,forced)),'lines':{}}
    for line in 'AB':
        vals3=[];vals4=[]
        for k in range(5):
            kk=F(k);de=evaluate(forced,kk)
            if line=='A':et=((864*kk+120)*de+182884*kk**3+2167*kk**2-1262*kk-45)/24
            else:et=(10040674*kk**3+1777885*kk**2+104884*kk+2061-(7704*kk+384)*de)/24
            rr=base.critical_series(rels[k],de,et,4,False,False)
            assert rr['critical_coefficients'][:2]==['0','0']
            vals3.append(F(rr['critical_coefficients'][2]));vals4.append(F(rr['critical_coefficients'][3]))
        p3=interpolate(vals3[:4]);p4=interpolate(vals4)
        assert evaluate(p3,F(4))==vals3[4]
        gg=gcd(p3,p4)
        print(line,'g3',list(map(str,p3)),'g4',list(map(str,p4)),'gcd',list(map(str,gg)),flush=True)
        output['lines'][line]={'g3_coefficients':list(map(str,p3)),'g4_coefficients':list(map(str,p4)),'gcd_coefficients':list(map(str,gg))}
    (HERE/'quartic_a1_family_receipt.json').write_text(json.dumps(output,indent=2)+'\n')

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_a1_persistence_probe.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_a1_persistence_probe.py'] = (
r'''
#!/usr/bin/env python3
"""Exact local A1-cover persistence test for the compatible quartic lift.

Standard library only. This does not redo associativity. It uses the actual
table and solves the formal relative critical-point equations.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import ast
import json

HERE=Path(__file__).resolve().parent
SOURCE=HERE.parent/'quartic'/'quartic_ambient_branch_compatible0.json'
PNT=tuple(map(F,[0,-1,1,1,-1,1,-1,0,0]))
NVAR=9
KEYS=['1,1','1,2','1,3','1,4','1,5','1,6']

def padd(a,b):
    r=dict(a)
    for e,c in b.items():
        r[e]=r.get(e,F(0))+c
        if not r[e]:del r[e]
    return r

def pmul(a,b):
    r=defaultdict(F)
    for e,c in a.items():
        for f,d in b.items():r[e[0]+f[0],e[1]+f[1]]+=c*d
    return {e:c for e,c in r.items() if c}

def parse_poly(text):
    def rec(t):
        if isinstance(t,ast.Constant):return {(0,0):F(t.value)}
        if isinstance(t,ast.Name):
            assert t.id in ('delta','eta')
            return {(1,0) if t.id=='delta' else (0,1):F(1)}
        if isinstance(t,ast.UnaryOp):
            assert isinstance(t.op,ast.USub)
            return {e:-c for e,c in rec(t.operand).items()}
        assert isinstance(t,ast.BinOp)
        a,b=rec(t.left),rec(t.right)
        if isinstance(t.op,ast.Add):return padd(a,b)
        if isinstance(t.op,ast.Sub):return padd(a,{e:-c for e,c in b.items()})
        if isinstance(t.op,ast.Mult):return pmul(a,b)
        if isinstance(t.op,ast.Div):
            assert set(b)=={(0,0)}
            return {e:c/b[0,0] for e,c in a.items()}
        if isinstance(t.op,ast.Pow):
            assert set(b)=={(0,0)} and b[0,0].denominator==1 and b[0,0]>=0
            r={(0,0):F(1)}
            for _ in range(int(b[0,0])):r=pmul(r,a)
            return r
        raise AssertionError(ast.dump(t))
    return rec(ast.parse(text,mode='eval').body)

def peval(p,de,et):return sum((c*de**i*et**j for (i,j),c in p.items()),F(0))

def build_relations(data,maxorder=8):
    out={}
    for key,terms in data['multiplication'].items():
        i,j=map(int,key.split(','));e=[0]*NVAR
        if i:e[i+1]+=1
        if j:e[j+1]+=1
        pp={(0,tuple(e)):{(0,0):F(1)}}
        for t in terms:
            n=t['a_power']
            if n>maxorder:continue
            e=[0]*NVAR;e[0]=t['base_exponents'][0];e[1]=t['base_exponents'][2]
            if t['output']:e[t['output']+1]+=1
            z=(n,tuple(e));p=parse_poly(t['coefficient'])
            pp[z]=padd(pp.get(z,{}),{h:-v for h,v in p.items()})
            if not pp[z]:del pp[z]
        out[key]=pp
    return out

def numeric(poly,de,et):
    return {e:peval(c,de,et) for e,c in poly.items() if peval(c,de,et)}

def derivative(poly,j):
    out={}
    for (a,e),c in poly.items():
        if e[j]:
            f=list(e);f[j]-=1;out[a,tuple(f)]=c*e[j]
    return out

def atpoint(poly,order=0):
    return sum((c*mon(e,PNT) for (a,e),c in poly.items() if a==order),F(0))

def mon(e,x):
    r=F(1)
    for a,b in zip(e,x):r*=b**a
    return r

def inverse(M):
    n=len(M);A=[list(r)+[F(i==j) for j in range(n)] for i,r in enumerate(M)]
    for j in range(n):
        k=next(k for k in range(j,n) if A[k][j])
        A[j],A[k]=A[k],A[j];v=A[j][j];A[j]=[x/v for x in A[j]]
        for k in range(n):
            if k!=j and A[k][j]:
                v=A[k][j];A[k]=[x-v*y for x,y in zip(A[k],A[j])]
    return [r[n:] for r in A]

def smul(x,y,n):
    r=[F(0)]*(n+1)
    for i,a in enumerate(x[:n+1]):
        if a:
            for j,b in enumerate(y[:n+1-i]):
                if b:r[i+j]+=a*b
    return r

def seval(poly,x,n,powers):
    r=[F(0)]*(n+1)
    for (a,e),co in poly.items():
        if a>n:continue
        ss=[F(1)]+[F(0)]*(n-a)
        for j,v in enumerate(e):
            if v:
                key=(j,v)
                if key not in powers:
                    z=[F(1)]+[F(0)]*n
                    for _ in range(v):z=smul(z,x[j],n)
                    powers[key]=z
                ss=smul(ss,powers[key],n-a)
        for k,v in enumerate(ss):r[k+a]+=co*v
    return r

def critical_series(rel,de,et,nmax,stop_on_nonzero=True,verbose=True):
    fs=[numeric(rel[k],de,et) for k in KEYS];P=numeric(rel['6,6'],de,et)
    df=[[derivative(f,j) for j in range(NVAR)] for f in fs]
    dp=[derivative(P,j) for j in range(NVAR)]
    J=[[atpoint(q) for q in row] for row in df]
    Hess=[[atpoint(derivative(dp[i],j)) for j in range(NVAR)] for i in range(NVAR)]
    M=[row+[F(0)]*6 for row in J]+[Hess[i]+[-J[j][i] for j in range(6)] for i in range(NVAR)]
    inv=inverse(M)
    x=[[v]+[F(0)]*nmax for v in PNT];lam=[[F(0)]*(nmax+1) for _ in range(6)]
    values=[];shifts=[]
    for n in range(1,nmax+1):
        powers={}
        rhs=[seval(f,x,n,powers)[n] for f in fs]
        for j in range(NVAR):
            vv=seval(dp[j],x,n,powers)[n]
            for i in range(6):vv-=smul(lam[i],seval(df[i][j],x,n,powers),n)[n]
            rhs.append(vv)
        dz=[-sum((a*b for a,b in zip(row,rhs)),F(0)) for row in inv]
        for j in range(NVAR):x[j][n]=dz[j]
        for j in range(6):lam[j][n]=dz[NVAR+j]
        val=seval(P,x,n,{})[n]
        values.append(str(val));shifts.append([str(v) for v in dz[:NVAR]])
        if verbose:print('delta',de,'eta',et,'order',n,'critical value',val,flush=True)
        if val and stop_on_nonzero:return {'delta':str(de),'eta':str(et),'first_nonzero_order':n,'critical_coefficients':values,'critical_shifts':shifts}
    return {'delta':str(de),'eta':str(et),'vanishing_through':nmax,'critical_coefficients':values,'critical_shifts':shifts}

def main():
    data=json.loads(SOURCE.read_text());rel=build_relations(data,8)
    # P2(p) is affine in delta, and the first critical displacement depends
    # only on the fixed first-order tangent direction.
    p2={}
    for (a,e),co in rel['6,6'].items():
        if a==2:p2=padd(p2,{h:v*mon(e,PNT) for h,v in co.items() if v*mon(e,PNT)})
    assert all(i+j<=1 for i,j in p2)
    r0=critical_series(rel,F(0),F(0),2)
    r1=critical_series(rel,F(1),F(0),2)
    assert r0['critical_coefficients']==['0','129/16']
    assert r1['critical_coefficients']==['0','101/16']
    assert p2.get((1,0),F(0))==F(-7,4) and not p2.get((0,1),F(0))
    out={'critical_variables':['u','c','h','q','r','s','k','l','t'],
         'implicit_elimination_pairs':KEYS,
         'first_displacement':r0['critical_shifts'][0],
         'critical_value_order2':'-(28 delta - 129)/16',
         'forced_delta':'129/28','branches':[]}
    for et in [F(1185,56),F(681,56)]:
        out['branches'].append(critical_series(rel,F(129,28),et,8))
    (HERE/'quartic_a1_persistence_receipt.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_tangent_cone_model.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_tangent_cone_model.py'] = (
r'''
#!/usr/bin/env python3
"""Clean quadratic tangent ideal in natural equivariant coordinates."""
from pathlib import Path
import hashlib,json
from fractions import Fraction as Q
import quartic_D_zero_local_probe as P
K=P.K;B=P.B;HERE=Path(__file__).resolve().parent

def main():
 rels,names,pt=P.make_data()
 assert len(rels)==195
 free=[1,2,3,4,7,11,12,13,14];elim=[i for i in range(1,23)if i not in free];cols=elim+free
 J=B.jac(rels,pt,cols);rr,piv=P.rref(J);assert piv==list(range(13))
 T=[]
 for j in range(13,22):
  v=[K(0)]*22;v[j]=K(1)
  for i,k in enumerate(piv):v[k]=-rr[i][j]
  T.append(v)
 support=[[i for i in range(9)if T[i][k]]for k in range(22)]
 pairs=[(i,j)for i in range(9)for j in range(i,9)]
 Hs=[]
 for poly in rels:
  H=[[K(0)for _ in range(9)]for _ in range(9)]
  for k in range(22):
   if not support[k]:continue
   dp=P.derivative(poly,cols[k])
   if not dp:continue
   for l in range(22):
    if not support[l]:continue
    val=B.ev(P.derivative(dp,cols[l]),pt)
    if not val:continue
    for i in support[k]:
     for j in support[l]:H[i][j]+=val*T[i][k]*T[j][l]
  Hs.append([H[i][j]/(2 if i==j else 1)for i,j in pairs])
 basis={};qrows=[];sq=[];aq=[]
 for name,grad,H in zip(names,J,Hs):
  grad=list(map(K,grad));H=list(map(K,H))
  for j in sorted(basis):
   if grad[j]:
    z=grad[j];g0,h0=basis[j];grad=[x-z*y for x,y in zip(grad,g0)];H=[x-z*y for x,y in zip(H,h0)]
  j=next((j for j,x in enumerate(grad)if x),None)
  if j is not None:
   z=grad[j];basis[j]=([x/z for x in grad],[x/z for x in H])
  elif any(H):
   qrows.append(H)
   if name.startswith('S:'):sq.append({'source':name,'coefficients':[{'a':str(x.a),'b':str(x.b)}for x in H]})
   if name in ['anti:'+str(i)+','+str(j) for i in range(4) for j in range(i,4)]:aq.append({'source':name,'coefficients':[{'a':str(x.a),'b':str(x.b)}for x in H]})
 q,pivs=P.rref(qrows);assert len(q)==20
 output={'status':'EXACT_TWENTY_TANGENT_QUADRICS','variables':[B.VARS[i]for i in free],
  'relation_count':195,'module_relations_included':5,'jacobian_rank':13,
  'source_sha256':{str(path.relative_to(HERE.parent)):hashlib.sha256(path.read_bytes()).hexdigest()
     for path in [B.SPATH,B.RPATH,HERE.parent/'root/audit_quartic_candidate_resolution.json']},
  'mu2_parity':[B.WEIGHTS[i]%2 for i in free],'tau_parity':[int(i>=11)for i in free],
  'point_u':'54*sqrt6/25','pairs':pairs,
  'quadrics':[[{'a':str(x.a),'b':str(x.b)}for x in row]for row in q],
  'pure_invariant_quadrics':sq,
  'four_anti_products':aq,
  'tangent_directions':[[{'a':str(x.a),'b':str(x.b)}for x in row]for row in T],
  'ambient_columns':[B.VARS[i]for i in cols],
  'scope':'Quadratic initial relations only; primeness and equality with the full tangent cone are separate claims.'}
 (HERE/'quartic_tangent_quadrics_clean.json').write_text(json.dumps(output,indent=2)+'\n')
 print('variables',output['variables'],'twenty quadrics',len(q),flush=True)
 for row in q:
  print(' + '.join(f'{x}*{output["variables"][i]}*{output["variables"][j]}'for x,(i,j)in zip(row,pairs)if x),flush=True)
if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_tangent_smoothness_probe.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_tangent_smoothness_probe.py'] = (
r'''
#!/usr/bin/env python3
"""Exact invariant pencil and four-point smoothness test over Q(sqrt6)."""
from pathlib import Path
import json,itertools
import sympy as s
HERE=Path(__file__).resolve().parent
DATA=json.loads((HERE/'quartic_tangent_quadrics_clean.json').read_text())
r=s.sqrt(6);xs=s.symbols('u b c h ss v w z d');u,b,c,h,ss,v,w,z,d=xs
T=s.symbols('T');KF=s.QQ.algebraic_field(r)
def poly(row):return s.expand(sum((s.Rational(q['a'])+s.Rational(q['b'])*r)*xs[i]*xs[j]for q,(i,j)in zip(row,DATA['pairs'])))
Q=[poly(row)for row in DATA['quadrics']]
pure=[poly(next(a['coefficients']for a in DATA['pure_invariant_quadrics']if a['source']==key))for key in ['S:1,3','S:4,4']]
A,B=[s.hessian(f,xs[:5])/2 for f in pure]
M=B+T*A;relation=T*T+s.Rational(26973,500)*r
red=lambda f:s.rem(s.Poly(f,T,domain=KF),s.Poly(relation,T,domain=KF)).as_expr()
assert all(red(M.extract(ii,jj).det(method='domain-ge'))==0 for ii in itertools.combinations(range(5),4)for jj in itertools.combinations(range(5),4))
minor3=None
for ii in itertools.combinations(range(5),3):
 for jj in itertools.combinations(range(5),3):
  mm=red(M.extract(ii,jj).det(method='domain-ge'))
  if not mm:continue
  norm=s.factor(s.resultant(mm,relation,T),extension=r)
  if norm:minor3={'rows':ii,'columns':jj,'minor_mod_pencil':str(mm),'norm':str(norm)};break
 if minor3:break
print('pencil ranks3 PASS',minor3,flush=True)
fixedQ=[s.expand(q.subs({v:0,w:0,z:0,d:0}))for q in Q]
GF=s.groebner([q.subs(h,1)for q in fixedQ],u,b,c,ss,order='lex',extension=r)
Gb=s.groebner([q.subs(h,0)for q in fixedQ],u,b,c,ss,order='grevlex',extension=r)
assert len(Gb.polys)==10 and all(f.total_degree()==2 and len(f.terms())==1 for f in Gb.polys)
U=c*(s.Rational(14260,42213)+s.Rational(21500,1139751)*r*ss)
BB=c*(s.Rational(1185,14071)*r-s.Rational(28750,379917)*ss)
CC=s.Rational(138650,1519479)*ss-s.Rational(278431,2532465)*r
SS=ss**2+s.Rational(12,5)*r*ss+s.Rational(972,125)
Gcs=s.groebner([c*c-CC,SS],c,ss,order='lex',extension=r)
pointred=lambda f:Gcs.reduce(s.expand(f))[1]
assert all(pointred(q.subs({h:1,u:U,b:BB,v:0,w:0,z:0,d:0}))==0 for q in Q)
cnorm=s.factor(s.resultant(CC,SS,ss),extension=r);assert cnorm
sdisc=s.factor(s.discriminant(SS,ss));assert sdisc
# Verify the four images lie in the singular locus of the invariant CI.
Jinv=s.Matrix([[s.diff(f,x)for x in xs[:5]]for f in pure])
assert all(pointred(Jinv.extract([0,1],jj).det().subs({h:1,u:U,b:BB}))==0 for jj in itertools.combinations(range(5),2))
# All anti variables are zero, so the Jacobian splits into invariant/anti blocks.
JA=s.Matrix([[s.diff(f,x).subs({v:0,w:0,z:0,d:0,h:1,u:U,b:BB})for x in xs[5:]]for f in Q])
chosen=None
for ii in itertools.combinations(range(20),2):
 for jj in itertools.combinations(range(4),2):
  mm=pointred(JA.extract(ii,jj).det())
  if not mm:continue
  # Norm first over c²=CC, then over SS. Nonzero iff minor is a unit at all4.
  normc=s.resultant(mm,c*c-CC,c)
  norm=s.factor(s.resultant(normc,SS,ss),extension=r)
  if norm:chosen={'rows':ii,'columns':jj,'minor_mod_fixed_scheme':str(mm),'norm':str(norm)};break
 if chosen:break
assert chosen
print('anti minor unit PASS',chosen,flush=True)
# Four anti-pair equations are monic in their indicated pair, with all other terms invariant.
anti=[]
for item in DATA['four_anti_products']:
 f=poly(item['coefficients']);key=item['source'].split(':')[1];i,j=map(int,key.split(','))
 assert s.expand(f-xs[5+i]*xs[5+j]).free_symbols.issubset(set(xs[:5]))
 anti.append({'pair':[i,j],'invariant_product':str(s.expand(xs[5+i]*xs[5+j]-f))})
assert len(anti)==10
F=s.sympify(anti[0]['invariant_product'],locals={str(x):x for x in xs})
GI=s.groebner(pure,*xs[:5],order='grevlex',extension=r)
Frem=GI.reduce(F)[1];assert Frem!=0
out={'status':'PASS_EXACT_TANGENT_SURFACE_SMOOTHNESS',
 'invariant_pencil_determinant':str(s.factor(M.det(method='domain-ge'),extension=r)),
 'rank_three_at_two_repeated_roots':minor3,
 'tau_fixed_chart_h1':[str(q)for q in GF],
 'tau_fixed_h0_all_ten_quadrics':True,'s_discriminant':str(sdisc),'c_square_norm':str(cnorm),
 'tau_fixed_images_singular_on_invariant_CI':True,'anti_rank_two_minor':chosen,
 'anti_products':anti,'v_square_nonzero_in_invariant_CI':str(Frem),
 'conclusion':'The quadratic projective tangent surface is smooth and integral, finite quasi-etale degree2 over the normal four-A1 intersection of two quadrics; K=-H and H²=8. See proof note for the finite-group quotient and dimension arguments.'}
(HERE/'quartic_tangent_smoothness_receipt.json').write_text(json.dumps(out,indent=2)+'\n')
print('SMOOTH TANGENT SURFACE PASS',flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/quartic_tau_fixed_probe.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/quartic_tau_fixed_probe.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import json,time
import sympy as s
HERE=Path(__file__).resolve().parent
p=json.loads((HERE/'quartic_tangent_quadrics_clean.json').read_text());rt=s.sqrt(6)
u,b,c,h,z=s.symbols('u b c h s');xs=[u,b,c,h,z]
qs=[]
for row in p['quadrics']:
 f=sum((s.Rational(v['a'])+s.Rational(v['b'])*rt)*xs[i]*xs[j]for v,(i,j)in zip(row,p['pairs'])if i<5 and j<5)
 if f:qs.append(s.expand(f))
print('purepolys',len(qs),flush=True)
start=time.time();G=s.groebner([q.subs(h,1)for q in qs],u,b,c,z,order='lex',extension=rt)
print('GBseconds',time.time()-start,flush=True)
for q in G:print(s.factor(q,extension=rt),flush=True)
(HERE/'quartic_tau_fixed_chart.json').write_text(json.dumps({'chart':'h=1','variables':['u','b','c','s'],'basis':[str(q)for q in G]},indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/octic/replay_quartic_geometry.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/octic/replay_quartic_geometry.py'] = (
r'''
#!/usr/bin/env python3
"""One-command exact replay of this agent's quartic geometry certificates.

Run with a Python interpreter having SymPy installed. All data paths are
relative to the script; no workspace-specific absolute path is used.
Independent CM/Gorenstein, boundary and mu2 fixed-locus certificates are
supplied by the other two agents and are referenced in the proof notes.
"""
from pathlib import Path
import hashlib,json,subprocess,sys
HERE=Path(__file__).resolve().parent
JOBS=[
 ('audit_quartic_mu4_and_boundary.py','quartic_mu4_and_boundary_receipt.json'),
 ('quartic_tangent_cone_model.py','quartic_tangent_quadrics_clean.json'),
 ('quartic_tangent_smoothness_probe.py','quartic_tangent_smoothness_receipt.json')]
results=[]
for script,receipt in JOBS:
    with (HERE/(Path(script).stem+'.replay.log')).open('w') as log:
        subprocess.run([sys.executable,str(HERE/script)],check=True,
                       stdout=log,stderr=subprocess.STDOUT)
    data=json.loads((HERE/receipt).read_text())
    result={'script':script,'receipt':receipt,'status':data['status'],
            'receipt_sha256':hashlib.sha256((HERE/receipt).read_bytes()).hexdigest()}
    results.append(result)
    print(script+': '+data['status'],flush=True)
out={'status':'PASS_COMPLETE_LOCAL_GEOMETRY_REPLAY','results':results,
     'scope':'Boundary fixed germ, all mu4 fixed points, and exact smoothness of the polar-zero tangent surface. The named independent boundary, CM/Gorenstein and grading-mu2 certificates complete the global proof.'}
(HERE/'quartic_geometry_replay_receipt.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/audit_quartic_boundary_regular.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/audit_quartic_boundary_regular.py'] = (
r'''
#!/usr/bin/env python3
"""Boundary chart audit for the new quartic normal-cover candidate."""
from pathlib import Path
import json
import sympy as s
HERE=Path(__file__).resolve().parent
D=json.loads((HERE/'quartic_cover_candidate.json').read_text())
a,u,b,c,h,q,r,ss,k,l,t=s.symbols('a u b c h q r ss k l t')
sv=[s.S.One,h,q,r,ss,k,l,t]
def expr(rows):
    return s.expand(sum((s.Rational(x['coefficient'])*a**x['a_power']*u**x['base_exponents'][0]*b**x['base_exponents'][1]*c**x['base_exponents'][2]*sv[x['output']] for x in rows),s.S.Zero))
relations=[];labels=[]
for ij,rows in D['multiplication'].items():
    i,j=map(int,ij.split(','))
    if i:relations.append(sv[i]*sv[j]-expr(rows));labels.append(ij)
point={a:0,u:0,b:0,c:1,h:0,q:0,r:0,ss:0,k:0,l:0,t:0}
assert all(s.expand(f.subs(point))==0 for f in relations)
variables=[a,u,b,h,q,r,ss,k,l,t]
Jac=s.Matrix([[s.diff(f,x).subs(point) for x in variables] for f in relations])
rank=Jac.rank();surface_rank=Jac[:,1:].rank()
rows=list(Jac.T.rref()[1]);cols=list(Jac[rows,:].rref()[1]);minor=Jac.extract(rows,cols).det()
G=expr(D['FHG']['G']).subs(point)
out={'status':'BOUNDARY_JACOBIAN_AUDIT','seventh_point':{str(x):str(v) for x,v in point.items()},
 'chart_variables':[str(x) for x in variables],'ambient_rank':rank,'surface_rank':surface_rank,
 'ambient_dimension':10-rank,'surface_embedding_dimension':9-surface_rank,
 'minor_relation_labels':[labels[i] for i in rows],'minor_variables':[str(variables[i]) for i in cols],
 'minor_determinant':str(minor),'G42_value':str(G),
 'k23_square_a_cubec_coefficient':str(-s.diff(relations[labels.index('5,5')],a).subs(point))}
allvariables=[a,u,b,c,h,q,r,ss,k,l,t]
weights={a:4,u:10,b:12,c:14,h:15,q:18,r:20,ss:21,k:23,l:26,t:41}
charts=[('third',b,3,{a:0,u:0,b:1,c:0,h:1,q:1,r:0,ss:1,k:0,l:0,t:0},2),
        ('fifth_1',u,5,{a:0,u:1,b:0,c:0,h:0,q:0,r:-s.Rational(9,2),ss:0,k:0,l:0,t:0},1),
        ('fifth_2',u,5,{a:0,u:1,b:0,c:0,h:2*s.sqrt(-3),q:0,r:-s.Rational(5,2),ss:0,k:0,l:0,t:0},2),
        ('seventh',c,7,point,1)]
records=[]
for name,unit,modulus,pt,count in charts:
    assert all(s.simplify(f.subs(pt))==0 for f in relations),name
    vv=[x for x in allvariables if x!=unit]
    JJ=s.Matrix([[s.simplify(s.diff(f,x).subs(pt)) for x in vv] for f in relations])
    characters=[]
    for residue in range(modulus):
        ids=[i for i,x in enumerate(vv) if weights[x]%modulus==residue]
        rank=JJ[:,ids].rank() if ids else 0
        characters.extend([residue]*(len(ids)-rank))
    row={'chart':name,'unit_parameter':str(unit),'stabilizer':modulus,'number_of_projective_points':count,
         'point':{str(x):str(v) for x,v in pt.items()},'jacobian_rank':JJ.rank(),
         'tangent_characters':characters,'F_value':str(expr(D['FHG']['F']).subs(pt)),
         'G_value':str(expr(D['FHG']['G']).subs(pt))}
    assert row['jacobian_rank']==7 and len(characters)==3,row
    records.append(row)
out['boundary_quotient_charts']=records
(HERE/'quartic_boundary_regular.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/audit_quartic_surface_and_ambient_tangent.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/audit_quartic_surface_and_ambient_tangent.py'] = (
r'''
#!/usr/bin/env python3
"""Independent final associativity/Frobenius audit and ambient weight-4 T1."""
from pathlib import Path
from fractions import Fraction as F
import json
import sympy as s
from quartic_deformation_engine import *
HERE=Path(__file__).resolve().parent
data=json.loads((HERE/'quartic_invariant_surface_lift.json').read_text())
M=table_from_json(data);ww=data['basis_weights'];pw=[10,12,14]
for i in range(8):
    for j in range(8):
        for k in range(8):assert not assoc(M,i,j,k),(i,j,k)
u,b,c=s.symbols('u b c');params=[u,b,c]
fro=s.zeros(8)
for i in range(8):
    for j in range(8):
        fro[i,j]=sum(s.Rational(co.numerator,co.denominator)*s.prod(x**e for x,e in zip(params,ex)) for h,ex,co in M[pair(i,j)] if h==7)
fd=s.factor(fro.det());assert fd in [1,-1]
checks=[];representatives=[]
for order in range(1,21):
    unknown,rows=cochain_system(M,ww,pw,4*order);piv=echelon(rows);ker=kernel(piv,len(unknown))
    gauges,labels=gauge_vectors(M,ww,pw,4*order,unknown)
    gp=echelon(gauges)
    for g in gauges:
        assert all(sum((co*g.get(i,F(0)) for i,co in row.items()),F(0))==0 for row in rows)
    span=list(gauges);rank=len(gp);essential=[]
    for v in ker:
        newrank=len(echelon(span+[v]))
        if newrank>rank:span.append(v);rank=newrank;essential.append(v)
    assert len(essential)==len(ker)-len(gp)
    report={'a_order':order,'unknowns':len(unknown),'equation_rows':len(rows),'rank':len(piv),'cocycles':len(ker),'gauge_rank':len(gp),'essential_dimension':len(essential)}
    checks.append(report);print(json.dumps(report),flush=True)
    reps=[]
    for v in essential:
        reps.append([{'pair':unknown[i][:2],'output':unknown[i][2],'parameter_exponents':unknown[i][3],'coefficient':str(co)} for i,co in sorted(v.items())])
    representatives.append({'order':order,'representatives':reps})
out={'status':'PASS','ordered_associators_checked':512,'Frobenius_determinant':str(fd),'ambient_tangent_spaces':checks,'essential_representatives':representatives,'scope':'Exact surface table and negative-weight tangent spaces; no full ambient lift or canonical model follows yet.'}
(HERE/'quartic_surface_and_ambient_tangent.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/audit_quartic_tangent_d_chart.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/audit_quartic_tangent_d_chart.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact D=d20 nonzero chart of the 20-quadric tangent cone.
It reduces to a conic, a homogeneous bilinear equation, and an affine
quadric. Smoothness follows from Euler's identity, without sampling.
"""
from pathlib import Path
import json
import sympy as s
HERE=Path(__file__).resolve().parent
data=json.loads((HERE.parent/'octic'/'quartic_tangent_quadrics_clean.json').read_text())
U,B,C,H,T,V,W,Z,D=s.symbols('U B C H T V W Z D')
vv=[U,B,C,H,T,V,W,Z,D]
sq=s.sqrt(6)
Q=[]
for row in data['quadrics']:
    Q.append(s.expand(sum(((s.Rational(x['a'])+s.Rational(x['b'])*sq)*vv[i]*vv[j] for x,(i,j) in zip(row,data['pairs'])),s.S.Zero)))
linear=[Q[i].subs(D,1) for i in [8,14,16]]
M,rhs=s.linear_eq_to_matrix(linear,[U,B,C]);assert M==s.eye(3)
sol=dict(zip([U,B,C],rhs))
equations=[s.expand(Q[i].subs(D,1)) for i in [17,18,19]]
gb=s.groebner(equations,H,T,V,W,Z,extension=sq,order='grevlex')
remainders=[gb.reduce(s.expand(q.subs(D,1).subs(sol)))[1] for q in Q]
assert not any(remainders)
# Extract the two conic matrices and the bilinear 2x3 matrix.  Their
# nondegeneracy/rank show that the coefficients of the middle equation
# cannot vanish at a point of the first conic.
conic=s.hessian(equations[0],[H,T])/2
quad=s.hessian(equations[2],[V,W,Z])/2
bil=s.Matrix([[s.diff(equations[1],x,y) for y in [V,W,Z]] for x in [H,T]])
assert s.simplify(conic.det())!=0 and s.simplify(quad.det())!=0 and bil.rank()==2
out={'status':'PASS_SMOOTH_D_NONZERO_TANGENT_CHART','eliminations':{str(k):str(s.factor(v,extension=sq)) for k,v in sol.items()},
 'remaining_equations':[str(s.factor(v,extension=sq)) for v in equations],
 'all_twenty_quadrics_reduce_to_three':True,'binary_conic_determinant':str(s.simplify(conic.det())),
 'ternary_quadric_determinant':str(s.simplify(quad.det())),'bilinear_coefficient_rank':bil.rank(),
 'scope':'The projective chart d20!=0 only. Other charts and global tangent-cone identification are separate.'}
(HERE/'quartic_tangent_d_chart.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/audit_yu25_surface_boundary.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/audit_yu25_surface_boundary.py'] = (
r'''
#!/usr/bin/env python3
"""Exact independent checks for the displayed Yu25 boundary equations.

Requires sympy.  This checks the small computations used in the accompanying
proof; it does not purport to check the ambient multiplication table.
"""
from fractions import Fraction as F
from pathlib import Path
import json
import sympy as s

x = s.symbols('x')
L = s.Rational(64, 121) - 4*x
Z = s.Rational(21, 11)*x*x + x**3 - s.Rational(3, 44)*L
E1 = Z*(s.Rational(16, 121)+L/2)-x**4/4+3*x*L/44
E2 = Z*(s.Rational(16, 121)+L/2)+7*x**3/11+4*L/121
assert s.factor(4*11**4*(E2-E1)) == (11*x-2)**2*(11*x+16)**2
rows=[]
for xx in [F(2,11), F(-16,11)]:
    ll=F(64,121)-4*xx
    zz=F(21,11)*xx*xx+xx**3-F(3,44)*ll
    assert E1.subs(x,s.Rational(xx.numerator,xx.denominator)) == 0
    assert E2.subs(x,s.Rational(xx.numerator,xx.denominator)) == 0
    aa=-xx**3/ll+F(3,44)
    ab=F(42,11)*xx+3*xx*xx+2*ll*aa*aa/zz
    az=-2*xx+F(3,2)*ll
    ap=-2*ll+F(128,121)
    bb=-2*zz+2*ll*aa
    cc=F(16,11)*aa
    det=ab*az*ap-ab*F(24,11)**2*ll-bb*bb*ap/zz+2*bb*cc*F(24,11)*ll/zz-cc*cc*az*ll/zz
    assert det != 0
    rows.append({"x":str(xx),"lambda_cubed":str(ll),"lambda_squared_z_squared":str(zz),"A0":str(aa),"scaled_restricted_hessian_determinant":str(det)})

b,z,ell,phi=s.symbols('b z ell phi')
P=ell+b*z
q=phi+b*b*z+2*b*ell
ff=s.expand(P*P-z*q-b**4/4+3*b/44)
gg=s.expand(q*q-b*z*z+s.Rational(8,11)*z*P+s.Rational(7,11)*b**3+s.Rational(4,121))
W=2*ell*z+b**3+s.Rational(2,11)
Psi=4*z**3-6*b*b*z-4*b*ell-phi
assert s.expand(W*W-phi*Psi-gg-4*(z*z-b*b)*ff)==0

z0=-(b**3+s.Rational(2,11))/(2*ell)
test=s.cancel(2*ell**3*Psi.subs({z:z0,phi:0}))
test=s.rem(s.Poly(test,ell),s.Poly(ell*ell-b*(b**3-s.Rational(3,11))/4,ell)).as_expr()
assert s.cancel(test+(33*b**3+1)*(33*b**3+16)/2662)==0

theta=s.symbols('theta')
node_det=s.det(s.Matrix([[s.Rational(7,11),s.Rational(2,11)],[s.Rational(2,11),-1]]))
assert node_det == -s.Rational(81,121)

# The scalar contradiction in the global nowhere-zero derivation argument.
u=s.symbols('u')
e=s.Rational(283,7480)-s.Rational(28,17)*b*u
zz=s.Rational(24,13)*u*u
k=-4*b*u*u-2*u*e+2*b*zz+s.Rational(61,440)*u
dp=s.factor(-16*k+s.Rational(59,220)*u)
assert s.factor(dp/(u*(464640*b*u+7189))) == -s.Rational(1,9724)
T=-F(7189,464640)
nozero=1252204800*T*T+44801900*T+415233
assert nozero==F(16752463,768)

out={"low_nodes":rows,"theta_zero_node_determinant":str(node_det),"parity_identity":"W^2-Phi*Psi = g+4*(z^2-b^2)*f in theta=1 coordinates","branch_intersection_polynomial":str(s.factor(test)),"nozero_scalar":str(nozero),"status":"PASS: all displayed exact calculations; geometry and scope in companion note"}
dest=Path(__file__).with_suffix('.json')
dest.write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/lift_quartic_ambient_branch.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/lift_quartic_ambient_branch.py'] = (
r'''
#!/usr/bin/env python3
"""All-order associative lift along one specified nonzero weight-minus-four
class. The two higher essential classes are retained, never set to zero.
This constructs an invariant algebra only, not its desired canonical cover.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import json,sys
import sympy as s
from quartic_deformation_engine import *
HERE=Path(__file__).resolve().parent
branch_label=sys.argv[1] if len(sys.argv)>1 else '0'
first_vectors={'compatible0':[3,1,0],'compatible1':[56,0,3],'zero':[0,0,0],
               'compatible_family':['3+56*kappa',1,'3*kappa']}
branch=None if branch_label in first_vectors else int(branch_label)
data=json.loads((HERE/'quartic_invariant_surface_lift.json').read_text())
tangent=json.loads((HERE/'quartic_surface_and_ambient_tangent.json').read_text())
M0r=table_from_json(data);ww=data['basis_weights'];pw=[10,12,14]
delta,eta,kappa=s.symbols('delta eta kappa');pars=[delta,eta,kappa]
def pc(v):return {} if not v else {(0,0,0):F(v)}
def pa(a,b):
    out=dict(a)
    for ex,co in b.items():
        val=out.get(ex,F(0))+co
        if val:out[ex]=val
        else:out.pop(ex,None)
    return out
def ps(a,c):return {e:v*c for e,v in a.items() if v*c}
def pm(a,b):
    out=defaultdict(F)
    for ex,co in a.items():
        for ey,dd in b.items():out[addex(ex,ey)]+=co*dd
    return {e:v for e,v in out.items() if v}
def expr(a):return sum((s.Rational(c.numerator,c.denominator)*delta**ex[0]*eta**ex[1]*kappa**ex[2] for ex,c in a.items()),s.S.Zero)
def pol(e):return {ex:F(str(c)) for ex,c in s.Poly(e,*pars,domain=s.QQ).terms() if c}
GB=None
def mod(a):return a if GB is None else pol(GB.reduce(expr(a))[1])
def empty():return {ij:[] for ij in M0r}
def rep(order,param=None):
    rr=tangent['essential_representatives'][order-1]['representatives']
    out=empty()
    chosen=([(rr[i],s.sympify(c)) for i,c in enumerate(first_vectors[branch_label]) if c]
            if order==1 and branch is None else [(rr[branch] if order==1 else rr[0],s.S.One)])
    for r,multiple in chosen:
        for term in r:
            co=F(term['coefficient']);pp=ps(pol(multiple),co) if param is None else {param:co}
            out[tuple(term['pair'])].append((term['output'],tuple(term['parameter_exponents']),pp))
    for ij,terms in out.items():
        combined=defaultdict(dict)
        for h,ex,co in terms:combined[h,ex]=pa(combined[h,ex],co)
        out[ij]=[(h,ex,co) for (h,ex),co in combined.items() if co]
    return out
M0={ij:[(h,ex,pc(co)) for h,ex,co in terms] for ij,terms in M0r.items()}
M=[M0,rep(1)]
receipts=[];constraints=[]
for order in range(2,32):
    unknown=[];D={(0,i):[] for i in range(8)}
    for i in range(1,8):
        for j in range(i,8):
            D[i,j]=[]
            for h in range(8):
                for ex in monomials(ww[i]+ww[j]-ww[h]-4*order,pw):
                    ident=len(unknown);unknown.append((i,j,h,ex));D[i,j].append((h,ex,ident))
    piv={};obs=[];eqn=0
    def addrow(row,rhs):
        row={i:c for i,c in row.items() if c};rhs=dict(rhs)
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead];piv[lead]=({i:c/val for i,c in row.items()},ps(rhs,1/val));return
            val=row[lead];rr,tt=piv[lead]
            for i,co in rr.items():
                new=row.get(i,F(0))-val*co
                if new:row[i]=new
                else:row.pop(i,None)
            rhs=pa(rhs,ps(tt,-val))
        if rhs:obs.append(rhs)
    for i in range(1,8):
        for j in range(1,8):
            for k in range(i+1,8):
                eq=defaultdict(lambda:defaultdict(F));known=defaultdict(dict)
                for h,ex,var in D[pair(i,j)]:
                    for out,ey,co in M0r[pair(h,k)]:eq[out,addex(ex,ey)][var]+=co
                for h,ex,co in M0r[pair(i,j)]:
                    for out,ey,var in D[pair(h,k)]:eq[out,addex(ex,ey)][var]+=co
                for h,ex,var in D[pair(j,k)]:
                    for out,ey,co in M0r[pair(i,h)]:eq[out,addex(ex,ey)][var]-=co
                for h,ex,co in M0r[pair(j,k)]:
                    for out,ey,var in D[pair(i,h)]:eq[out,addex(ex,ey)][var]-=co
                for p in range(1,order):
                    if p>=len(M) or order-p>=len(M):continue
                    LL=M[p];RR=M[order-p]
                    for h,ex,co in LL[pair(i,j)]:
                        for out,ey,dd in RR[pair(h,k)]:
                            key=out,addex(ex,ey);known[key]=pa(known[key],pm(co,dd))
                    for h,ex,co in LL[pair(j,k)]:
                        for out,ey,dd in RR[pair(i,h)]:
                            key=out,addex(ex,ey);known[key]=pa(known[key],ps(pm(co,dd),-1))
                for key in set(eq)|set(known):eqn+=1;addrow(eq.get(key,{}),ps(known.get(key,{}),-1))
    newobs=[expr(mod(v)) for v in obs if mod(v)]
    if newobs:
        old=[] if GB is None else [p.as_expr() for p in GB.polys]
        GB=s.groebner(old+newobs,*pars,order='lex')
        cc={'order':order,'ideal':[str(s.factor(p.as_expr())) for p in GB.polys],'new_equations':len(newobs)}
        constraints.append(cc);print('OBSTRUCTION',json.dumps(cc),flush=True)
        if GB.contains(s.S.One):
            out={'status':'OBSTRUCTED_DIRECTION','first_direction_label':branch_label,'first_direction_coefficients':first_vectors.get(branch_label),'order':order,'constraints':constraints,'receipts':receipts}
            (HERE/f'quartic_ambient_branch_{branch_label}.json').write_text(json.dumps(out,indent=2)+'\n')
            raise SystemExit(0)
        for mm in M:
            for ij,terms in mm.items():mm[ij]=[(h,ex,mod(co)) for h,ex,co in terms if mod(co)]
    sol={}
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        val=mod(rhs)
        for i,co in row.items():
            if i!=lead:val=pa(val,ps(sol.get(i,{}),-co))
        val=mod(val)
        if val:sol[lead]=val
    new=empty()
    for ident,co in sol.items():
        i,j,h,ex=unknown[ident];new[i,j].append((h,ex,co))
    if order in [2,3]:
        more=rep(order,(1,0,0) if order==2 else (0,1,0))
        for ij in new:
            combined=defaultdict(dict)
            for h,ex,co in new[ij]+more[ij]:combined[h,ex]=pa(combined[h,ex],co)
            new[ij]=[(h,ex,mod(co)) for (h,ex),co in combined.items() if mod(co)]
    M.append(new)
    rr={'order':order,'unknowns':len(unknown),'rank':len(piv),'equations':eqn,'nonzero_terms':sum(map(len,new.values()))}
    receipts.append(rr);print(json.dumps(rr),flush=True)
out={'status':'ASSOCIATIVE_AMBIENT_INVARIANT_ALGEBRA','first_direction_label':branch_label,'first_direction_coefficients':first_vectors.get(branch_label),'basis':data['basis'],'basis_weights':ww,'parameter_weights':[4,10,12,14],
     'coefficient_parameter_ideal':[] if GB is None else [str(p.as_expr()) for p in GB.polys],'constraints':constraints,'receipts':receipts,
     'multiplication':{','.join(map(str,ij)):[{'a_power':order,'output':h,'base_exponents':ex,'coefficient':str(expr(co))} for order,mm in enumerate(M) for h,ex,co in mm[ij]] for ij in M0},
     'scope':'All-order associative invariant extension along one nonzero tangent direction. The desired normalized quadratic cover and canonical singularities have not been established.'}
(HERE/f'quartic_ambient_branch_{branch_label}.json').write_text(json.dumps(out,indent=2)+'\n')
print('ALL ORDERS COMPLETE',flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/lift_quartic_invariant_surface.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/lift_quartic_invariant_surface.py'] = (
r'''
#!/usr/bin/env python3
"""Recover the invariant quartic surface algebra from its polar ribbon.

Exact arithmetic. The boundary ribbon and normalization of its first-order
square are justified separately; an associative output is not an ambient
threefold. No source construction helper is imported.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import json
import sympy as s

HERE=Path(__file__).resolve().parent
b,c=s.symbols('b c')
lam=s.symbols('lambda')
def trim(a):
    a=list(a)
    while a and not a[-1]:a.pop()
    return tuple(a)
def pc(a):return () if not a else (F(a),)
def pa(a,b):
    ans=[F(0)]*max(len(a),len(b))
    for i,v in enumerate(a):ans[i]+=v
    for i,v in enumerate(b):ans[i]+=v
    return trim(ans)
def ps(a,t):return trim([v*t for v in a]) if t else ()
def pm(a,b):
    if not a or not b:return ()
    ans=[F(0)]*(len(a)+len(b)-1)
    for i,v in enumerate(a):
        for j,w in enumerate(b):ans[i+j]+=v*w
    return trim(ans)
def expr(a):return sum(s.Rational(v.numerator,v.denominator)*lam**i for i,v in enumerate(a))
def tup(e):
    p=s.Poly(e,lam,domain=s.QQ)
    return () if p.is_zero else trim([F(str(p.nth(i))) for i in range(p.degree()+1)])
modulus=()
def mod(a):
    if not modulus:return a
    a=list(a)
    while len(a)>=len(modulus):
        v=a[-1]/modulus[-1];off=len(a)-len(modulus)
        for j,x in enumerate(modulus):a[off+j]-=v*x
        while a and not a[-1]:a.pop()
    return trim(a)
names=['1','h15','q18','r20','s21','k23','l26','t41']
ww=[0,15,18,20,21,23,26,41]
def pair(i,j):return (min(i,j),max(i,j))
def empty():return {pair(i,j):[] for i in range(8) for j in range(i,8)}
def exadd(a,b):return (a[0]+b[0],a[1]+b[1])
def mons(d):
    if d<0:return []
    return [(i,(d-12*i)//14) for i in range(d//12+1) if (d-12*i)%14==0]
# Vectors in (1,x,x^2,x^3,eps,eps*x,eps*x^2,eps*x^3), x^4=b, eps^2=0.
v=[s.zeros(8,1) for _ in range(8)]
v[0][0]=1;v[1][1]=b;v[2][2]=b
v[3][2]=c;v[3][6]=1/b
v[4][3]=b;v[5][3]=c;v[5][7]=-1/b
v[6][4]=1;v[7][5]=b
VB=s.Matrix.hstack(*v);VI=VB.inv()
def vmul(x,y):
    ans=s.zeros(8,1)
    for i in range(8):
        for j in range(8):
            if not x[i] or not y[j] or i//4+j//4>=2:continue
            p=i%4+j%4;ee=i//4+j//4
            ans[ee*4+p%4]+=x[i]*y[j]*b**(p//4)
    return ans
M0=empty()
for i,j in M0:
    coefficients=VI*vmul(v[i],v[j])
    for h,co in enumerate(coefficients):
        poly=s.Poly(s.cancel(co),b,c,domain=s.QQ)
        for ex,cc in poly.terms():
            if cc:M0[i,j].append((h,ex,pc(str(cc))))
M=[M0]
receipts=[];constraints=[]
for order in range(1,14):
    unknown=[];D={(0,i):[] for i in range(8)}
    for i in range(1,8):
        for j in range(i,8):
            D[i,j]=[]
            for h in range(8):
                for ex in mons(ww[i]+ww[j]-ww[h]-10*order):
                    ident=len(unknown);unknown.append((i,j,h,ex));D[i,j].append((h,ex,ident))
    piv={};obstructions=[];eqcount=0
    def addrow(row,rhs):
        row={i:F(x) for i,x in row.items() if x};rhs=mod(rhs)
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead];piv[lead]=({i:x/val for i,x in row.items()},ps(rhs,1/val));return
            val=row[lead];rr,tt=piv[lead]
            for i,x in rr.items():
                new=row.get(i,F(0))-val*x
                if new:row[i]=new
                else:row.pop(i,None)
            rhs=mod(pa(rhs,ps(tt,-val)))
        if rhs:obstructions.append(rhs)
    for i in range(1,8):
        for j in range(1,8):
            for k in range(i+1,8):
                eq=defaultdict(lambda:defaultdict(F));known=defaultdict(tuple)
                for h,ex,var in D[pair(i,j)]:
                    for out,ey,co in M0[pair(h,k)]:eq[out,exadd(ex,ey)][var]+=co[0]
                for h,ex,co in M0[pair(i,j)]:
                    for out,ey,var in D[pair(h,k)]:eq[out,exadd(ex,ey)][var]+=co[0]
                for h,ex,var in D[pair(j,k)]:
                    for out,ey,co in M0[pair(i,h)]:eq[out,exadd(ex,ey)][var]-=co[0]
                for h,ex,co in M0[pair(j,k)]:
                    for out,ey,var in D[pair(i,h)]:eq[out,exadd(ex,ey)][var]-=co[0]
                for p in range(1,order):
                    if p>=len(M) or order-p>=len(M):continue
                    left=M[p];right=M[order-p]
                    for h,ex,co in left[pair(i,j)]:
                        for out,ey,dd in right[pair(h,k)]:
                            key=out,exadd(ex,ey);known[key]=pa(known[key],pm(co,dd))
                    for h,ex,co in left[pair(j,k)]:
                        for out,ey,dd in right[pair(i,h)]:
                            key=out,exadd(ex,ey);known[key]=pa(known[key],ps(pm(co,dd),-1))
                for key in set(eq)|set(known):eqcount+=1;addrow(eq.get(key,{}),ps(known.get(key,()),-1))
    unnormalized_rank=len(piv)
    if order==1:
        # l=theta*y21; y21^2=c14^3+x3^14 on the polar normalization.
        for out,ex in [(0,(0,3)),(2,(2,0))]:
            ident=unknown.index((6,6,out,ex));addrow({ident:F(1)},pc(1))
    if obstructions:
        obstruction=s.Poly(expr(obstructions[0]),lam,domain=s.QQ)
        for ob in obstructions[1:]:obstruction=s.gcd(obstruction,s.Poly(expr(ob),lam,domain=s.QQ))
        if modulus:obstruction=s.gcd(obstruction,s.Poly(expr(modulus),lam,domain=s.QQ))
        obstruction=obstruction.monic();modulus=tup(obstruction.as_expr())
        constraints.append({'order':order,'gcd':str(obstruction.as_expr()),'count':len(obstructions)})
        print('OBSTRUCTION',constraints[-1],flush=True)
        if obstruction.degree()==0:
            out={'status':'OBSTRUCTED','order':order,'constraints':constraints,'receipts':receipts}
            (HERE/'quartic_invariant_surface_lift.json').write_text(json.dumps(out,indent=2)+'\n')
            print(json.dumps(out,indent=2));raise SystemExit(0)
        for mm in M:
            for ij in mm:mm[ij]=[(h,ex,mod(co)) for h,ex,co in mm[ij] if mod(co)]
    sol={}
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        val=mod(rhs)
        for i,co in row.items():
            if i!=lead:val=pa(val,ps(sol.get(i,()),-co))
        val=mod(val)
        if val:sol[lead]=val
    if order==2:
        # Quotient the three-dimensional cocycle kernel by the two actual
        # degree-20 basis changes r20 -> r20+u^2 and t41 -> t41+u^2*s21.
        gauges=[]
        for src,target in [(3,0),(7,4)]:
            vec=[F(0)]*len(unknown)
            for i in range(1,8):
                for j in range(i,8):
                    terms=defaultdict(F)
                    for h,ex,co in M0[i,j]:
                        if h==src:terms[target,ex]+=co[0]
                    if i==src:
                        for h,ex,co in M0[pair(target,j)]:terms[h,ex]-=co[0]
                    if j==src:
                        for h,ex,co in M0[pair(i,target)]:terms[h,ex]-=co[0]
                    for (h,ex),co in terms.items():
                        if co:vec[unknown.index((i,j,h,ex))]=co
            gauges.append(vec)
        GG=s.Matrix.hstack(*[s.Matrix(g) for g in gauges]);assert GG.rank()==2
        essential=None
        for free in [i for i in range(len(unknown)) if i not in piv]:
            v={free:F(1)}
            for lead,(row,rhs) in sorted(piv.items(),reverse=True):
                v[lead]=-sum((co*v.get(i,F(0)) for i,co in row.items() if i!=lead),F(0))
            vv=s.Matrix([v.get(i,F(0)) for i in range(len(unknown))])
            if GG.row_join(vv).rank()==3:
                essential={i:co for i,co in v.items() if co};break
        assert essential is not None
        for i,co in essential.items():sol[i]=pa(sol.get(i,()),(F(0),co))
    new=empty()
    for ident,co in sol.items():
        i,j,h,ex=unknown[ident];new[i,j].append((h,ex,co))
    M.append(new)
    receipt={'order':order,'unknowns':len(unknown),'associativity_rank':unnormalized_rank,'rank_with_normalization':len(piv),'remaining_free_parameters':len(unknown)-len(piv),'equation_rows':eqcount,'nonzero_terms':sum(map(len,new.values()))}
    receipts.append(receipt);print(json.dumps(receipt),flush=True)

mult={','.join(map(str,ij)):[{'u_power':order,'output':h,'base_exponents':ex,'coefficient_polynomial':[str(v) for v in co]} for order,mm in enumerate(M) for h,ex,co in mm[ij]] for ij in M0}
out={'status':'ASSOCIATIVE_SURFACE_EXTENSION','basis':names,'basis_weights':ww,'parameters':['u10','b12','c14'],'constraint':str(expr(modulus)) if modulus else None,'constraints':constraints,'receipts':receipts,'multiplication':mult,'scope':'Exact normalized associative extension of the derived polar ribbon. Normality, full-cover identification, and ambient extension are additional tasks.'}
(HERE/'quartic_invariant_surface_lift.json').write_text(json.dumps(out,indent=2)+'\n')
print('SURFACE ASSOCIATIVE EXTENSION COMPLETE',flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/quartic_ambient_second_obstructions.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/quartic_ambient_second_obstructions.py'] = (
r'''
#!/usr/bin/env python3
"""Exact second-order obstruction space for the three weight-minus-four
classes of the reconstructed invariant surface. No geometric conclusion is
inferred from a tangent-space count alone.
"""
from pathlib import Path
from collections import defaultdict
from fractions import Fraction as F
import json
import sympy as s
from quartic_deformation_engine import *
HERE=Path(__file__).resolve().parent
data=json.loads((HERE/'quartic_invariant_surface_lift.json').read_text())
tangent=json.loads((HERE/'quartic_surface_and_ambient_tangent.json').read_text())
M0=table_from_json(data);ww=data['basis_weights'];pw=[10,12,14]
reps=tangent['essential_representatives'][0]['representatives'];assert len(reps)==3
M1={ij:[] for ij in M0}
for r,rep in enumerate(reps):
    for term in rep:M1[tuple(term['pair'])].append((term['output'],tuple(term['parameter_exponents']),r,F(term['coefficient'])))
mon=[(0,0),(0,1),(0,2),(1,1),(1,2),(2,2)]
def zero():return [F(0)]*6
unknown=[];D={(0,i):[] for i in range(8)}
for i in range(1,8):
    for j in range(i,8):
        D[i,j]=[]
        for h in range(8):
            for ex in monomials(ww[i]+ww[j]-ww[h]-8,pw):
                ident=len(unknown);unknown.append((i,j,h,ex));D[i,j].append((h,ex,ident))
piv={};obstructions=[]
def addrow(row,rhs):
    row={i:v for i,v in row.items() if v};rhs=rhs[:]
    while row:
        lead=min(row)
        if lead not in piv:
            val=row[lead];piv[lead]=({i:v/val for i,v in row.items()},[v/val for v in rhs]);return
        val=row[lead];rr,tt=piv[lead]
        for i,v in rr.items():
            new=row.get(i,F(0))-val*v
            if new:row[i]=new
            else:row.pop(i,None)
        rhs=[a-val*b for a,b in zip(rhs,tt)]
    if any(rhs):obstructions.append({i:v for i,v in enumerate(rhs) if v})
for i in range(1,8):
    for j in range(1,8):
        for k in range(i+1,8):
            eq=defaultdict(lambda:defaultdict(F));known=defaultdict(zero)
            for h,ex,var in D[pair(i,j)]:
                for out,ey,co in M0[pair(h,k)]:eq[out,addex(ex,ey)][var]+=co
            for h,ex,co in M0[pair(i,j)]:
                for out,ey,var in D[pair(h,k)]:eq[out,addex(ex,ey)][var]+=co
            for h,ex,var in D[pair(j,k)]:
                for out,ey,co in M0[pair(i,h)]:eq[out,addex(ex,ey)][var]-=co
            for h,ex,co in M0[pair(j,k)]:
                for out,ey,var in D[pair(i,h)]:eq[out,addex(ex,ey)][var]-=co
            for h,ex,r,co in M1[pair(i,j)]:
                for out,ey,rr,dd in M1[pair(h,k)]:known[out,addex(ex,ey)][mon.index(pair(r,rr))]+=co*dd
            for h,ex,r,co in M1[pair(j,k)]:
                for out,ey,rr,dd in M1[pair(i,h)]:known[out,addex(ex,ey)][mon.index(pair(r,rr))]-=co*dd
            for key in set(eq)|set(known):addrow(eq.get(key,{}),[-v for v in known.get(key,zero())])
obp=echelon(obstructions)
vars=s.symbols('alpha beta gamma')
polys=[s.factor(sum(s.Rational(co.numerator,co.denominator)*vars[mon[i][0]]*vars[mon[i][1]] for i,co in row.items())) for row in obp.values()]
gb=s.groebner(polys,*vars) if polys else None
out={'status':'EXACT_SECOND_ORDER_OBSTRUCTIONS','unknowns':len(unknown),'linear_rank':len(piv),'independent_quadratic_obstructions':list(map(str,polys)),'groebner_basis':[] if gb is None else [str(s.factor(p.as_expr())) for p in gb.polys],
     'scope':'Necessary and sufficient second-order associativity conditions in the selected three tangent representatives. Higher-order associativity, the normalized double cover and ambient geometry are not settled.'}
(HERE/'quartic_ambient_second_obstructions.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/quartic_deformation_engine.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/quartic_deformation_engine.py'] = (
r'''
"""Small exact sparse algebra/cochain engine for independently checking and
extending the reconstructed quartic invariant surface. Standard library only.
"""
from fractions import Fraction as F
from collections import defaultdict

def pair(i,j):return (min(i,j),max(i,j))
def addex(a,b):return tuple(x+y for x,y in zip(a,b))
def monomials(d,weights):
    if d<0:return []
    if len(weights)==1:return [(d//weights[0],)] if d%weights[0]==0 else []
    return [(i,)+v for i in range(d//weights[0]+1) for v in monomials(d-i*weights[0],weights[1:])]
def combine(terms):
    out=defaultdict(F)
    for h,ex,co in terms:out[h,ex]+=co
    return [(h,ex,co) for (h,ex),co in out.items() if co]
def table_from_json(data):
    out={}
    for key,rows in data['multiplication'].items():
        terms=[]
        for row in rows:
            cc=row['coefficient_polynomial'];assert len(cc)<=1
            if cc:terms.append((row['output'],(row['u_power'],)+tuple(row['base_exponents']),F(cc[0])))
        out[tuple(map(int,key.split(',')))]=combine(terms)
    return out
def assoc(M,i,j,k):
    out=defaultdict(F)
    for h,ex,co in M[pair(i,j)]:
        for l,ey,dd in M[pair(h,k)]:out[l,addex(ex,ey)]+=co*dd
    for h,ex,co in M[pair(j,k)]:
        for l,ey,dd in M[pair(i,h)]:out[l,addex(ex,ey)]-=co*dd
    return {key:v for key,v in out.items() if v}
def cochain_system(M,ww,pw,shift):
    n=len(ww);unknown=[];D={(0,i):[] for i in range(n)}
    for i in range(1,n):
        for j in range(i,n):
            terms=[]
            for h in range(n):
                for ex in monomials(ww[i]+ww[j]-ww[h]-shift,pw):
                    ident=len(unknown);unknown.append((i,j,h,ex));terms.append((h,ex,ident))
            D[i,j]=terms
    rows=[]
    for i in range(1,n):
        for j in range(1,n):
            for k in range(i+1,n):
                eq=defaultdict(lambda:defaultdict(F))
                for h,ex,var in D[pair(i,j)]:
                    for l,ey,co in M[pair(h,k)]:eq[l,addex(ex,ey)][var]+=co
                for h,ex,co in M[pair(i,j)]:
                    for l,ey,var in D[pair(h,k)]:eq[l,addex(ex,ey)][var]+=co
                for h,ex,var in D[pair(j,k)]:
                    for l,ey,co in M[pair(i,h)]:eq[l,addex(ex,ey)][var]-=co
                for h,ex,co in M[pair(j,k)]:
                    for l,ey,var in D[pair(i,h)]:eq[l,addex(ex,ey)][var]-=co
                for key,row in eq.items():
                    row={h:v for h,v in row.items() if v}
                    if row:rows.append(row)
    return unknown,rows
def echelon(rows):
    piv={}
    for rr in rows:
        row=dict(rr)
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead];piv[lead]={i:v/val for i,v in row.items()};break
            val=row[lead]
            for i,v in piv[lead].items():
                new=row.get(i,F(0))-val*v
                if new:row[i]=new
                else:row.pop(i,None)
    return piv
def kernel(piv,n):
    ans=[]
    for free in [i for i in range(n) if i not in piv]:
        v={free:F(1)}
        for lead,row in sorted(piv.items(),reverse=True):
            vv=-sum((co*v.get(i,F(0)) for i,co in row.items() if i!=lead),F(0))
            if vv:v[lead]=vv
        ans.append(v)
    return ans
def gauge_vectors(M,ww,pw,shift,unknown):
    index={v:i for i,v in enumerate(unknown)};n=len(ww);out=[];labels=[]
    for src in range(1,n):
        for target in range(n):
            for mex in monomials(ww[src]-ww[target]-shift,pw):
                v=defaultdict(F)
                for i in range(1,n):
                    for j in range(i,n):
                        for h,ex,co in M[pair(i,j)]:
                            if h==src:v[index[i,j,target,addex(ex,mex)]]+=co
                        if i==src:
                            for h,ex,co in M[pair(target,j)]:v[index[i,j,h,addex(ex,mex)]]-=co
                        if j==src:
                            for h,ex,co in M[pair(i,target)]:v[index[i,j,h,addex(ex,mex)]]-=co
                out.append({i:x for i,x in v.items() if x});labels.append({'kind':'basis','source':src,'target':target,'exponents':mex})
    for par,w in enumerate(pw):
        for mex in monomials(w-shift,pw):
            v=defaultdict(F)
            for (i,j),terms in M.items():
                if i==0:continue
                for h,ex,co in terms:
                    if ex[par]:
                        ee=list(addex(ex,mex));ee[par]-=1
                        v[index[i,j,h,tuple(ee)]]+=co*ex[par]
            out.append({i:x for i,x in v.items() if x});labels.append({'kind':'parameter','source':par,'exponents':mex})
    return out,labels

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/quartic_mu2_cover_fibres.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/quartic_mu2_cover_fibres.py'] = (
r'''
#!/usr/bin/env python3
"""Evaluate the complete anti products over all reduced residual mu2
fixed images. A nonzero anti square gives two etale sheets; if all vanish
the fibre is the unique fixed point of the involution. No numerical roots.
"""
from pathlib import Path
import json
import sympy as s
HERE=Path(__file__).resolve().parent
P=json.loads((HERE.parent/'quintic'/'quartic_normal_cover_full_products.json').read_text())
I=json.loads((HERE/'quartic_mu2_fixed_image.json').read_text())
u,b,c,q,r,l=s.symbols('u b c q r l');sv=[s.S.One,0,q,r,0,0,l,0]
def expr(rows):
    return s.expand(sum((s.Rational(x['coefficient'])*u**x['exponents'][1]*b**x['exponents'][2]*c**x['exponents'][3]*sv[x['basis']] for x in rows),s.S.Zero))
el={s.Symbol(k):s.sympify(v) for k,v in I['qrl_elimination'].items()}
cases=[('mu4_0',s.S.Zero,s.S.Zero,s.S.Zero),
 ('mu4_1',s.Rational(1134,125),s.S.Zero,s.S.Zero),
 ('double',s.Rational(324,25),54*s.sqrt(6)/25,81*s.sqrt(6)/25),
 ('pair_1701',s.Rational(1701,50),18*s.sqrt(210)/25,621*s.sqrt(210)/250),
 ('pair_936684',s.Rational(936684,125),10260*s.sqrt(6)/125,1651752*s.sqrt(6)/125),
 ('pair_243',s.Rational(243,250),-108*s.sqrt(6)/50,2187*s.sqrt(6)/250)]
out=[]
for name,bb,uu,cc in cases:
    pt={u:uu,b:bb+s.Rational(122391,16000),c:cc+s.Rational(33,10)*uu}
    pt.update({v:s.expand(e.subs(pt)) for v,e in el.items()})
    # Verify every invariant relation and every odd-odd anti relation at
    # the exact quadratic-field point, using the original image equations.
    B,C=s.symbols('B C')
    for pp in I['image_equations']:assert s.expand(s.sympify(pp).subs({u:uu,B:bb,C:cc}))==0,(name,pp)
    values={}
    for i,nm in enumerate(P['anti_names']):
        vv=s.simplify(expr(P['anti_products'][f'{i},{i}']).subs(pt))
        if vv:values[nm]=str(vv)
    row={'name':name,'B':str(bb),'u':str(uu),'C':str(cc),
         'S_point':{str(k):str(v) for k,v in pt.items()},'nonzero_anti_squares':values,
         'distinct_normal_cover_points':2 if values else 1,
         'mu4_conjugate_pair':name not in ['mu4_0','mu4_1']}
    out.append(row);print(json.dumps(row,indent=2),flush=True)
(HERE/'quartic_mu2_cover_fibres.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/quartic_mu2_geometry.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/quartic_mu2_geometry.py'] = (
r'''
#!/usr/bin/env python3
"""Exact image in S of the residual mu2 fixed scheme on the a4=1 chart
of the quartic normal cover. The three products v15^2,v15*w17,v15*z19
eliminate q18,r20,l26 with constant pivots. All odd-odd products vanish
on a mu2 fixed point. Further fibre and tangent analysis is separate.
"""
from pathlib import Path
import json
import sympy as s
HERE=Path(__file__).resolve().parent
D=json.loads((HERE/'quartic_cover_candidate.json').read_text())
P=json.loads((HERE.parent/'quintic'/'quartic_normal_cover_full_products.json').read_text())
u,b,c,q,r,l=s.symbols('u b c q r l')
sv=[s.S.One,s.S.Zero,q,r,s.S.Zero,s.S.Zero,l,s.S.Zero]
def expr(rows,old=False):
    val=s.S.Zero
    for row in rows:
        ex=(row['a_power'],*row['base_exponents']) if old else row['exponents']
        i=row['output'] if old else row['basis']
        val+=s.Rational(row['coefficient'])*u**ex[1]*b**ex[2]*c**ex[3]*sv[i]
    return s.expand(val)
baseeq=[expr(P['anti_products'][f'0,{i}']) for i in range(3)]
mat,rhs=s.linear_eq_to_matrix(baseeq,[q,r,l])
assert mat.det()!=0 and not mat.det().free_symbols
sol={v:s.factor(z) for v,z in zip([q,r,l],mat.inv()*rhs)}
print('constant elimination determinant',mat.det(),flush=True)
polys=[]
for key,rows in D['multiplication'].items():
    i,j=map(int,key.split(','))
    if i==0:continue
    pp=s.expand((sv[i]*sv[j]-expr(rows,True)).subs(sol))
    if pp:polys.append(pp)
odd=[i for i,w in enumerate(P['anti_weights']) if w%2]
for i in odd:
    for j in odd:
        if i>j:continue
        pp=s.expand(expr(P['anti_products'][f'{i},{j}']).subs(sol))
        if pp:polys.append(pp)
# Center b at the first mu4 point; this reduces coefficient sizes while
# preserving all complex points and the residual action (u,c)->(-u,-c).
B,C=s.symbols('B C')
center={b:B+s.Rational(122391,16000),c:C+s.Rational(33,10)*u}
norm=[]
for pp in polys:
    poly=s.Poly(s.expand(pp.subs(center)),u,C,B,domain=s.QQ)
    prim=poly.clear_denoms()[1].primitive()[1].as_expr()
    if prim not in norm and -prim not in norm:norm.append(prim)
print('distinct image equations',len(norm),flush=True)
GB=s.groebner(norm,u,C,B,order='grevlex')
print('grevlex basis',len(GB.polys),'zero dimensional',GB.is_zero_dimensional,flush=True)
lex=GB.fglm('lex') if GB.is_zero_dimensional else s.groebner(norm,u,C,B,order='lex')
print('lex basis',len(lex.polys),flush=True)
for pp in lex.polys:print(s.factor(pp.as_expr()),flush=True)
out={'status':'EXACT_MU2_FIXED_IMAGE_EQUATIONS','elimination_determinant':str(mat.det()),
 'qrl_elimination':{str(v):str(e) for v,e in sol.items()},
 'coordinates':{'b':'B+122391/16000','c':'C+33*u/10'},
 'odd_anti_indices':odd,'image_equations':[str(e) for e in norm],
 'groebner_order':['u','C','B'],'lex_groebner_basis':[str(p.as_expr()) for p in lex.polys],
 'lex_groebner_factored':[str(s.factor(p.as_expr())) for p in lex.polys],
 'zero_dimensional':GB.is_zero_dimensional,
 'scope':'Necessary and exact contracted equations from invariant relations and all products of odd anti-generators. Lifting fibres and local smoothness are not asserted here.'}
(HERE/'quartic_mu2_fixed_image.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/quartic_tangent_rational_model.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/quartic_tangent_rational_model.py'] = (
r'''
#!/usr/bin/env python3
"""Descend the 20 quadrics to Q by a diagonal change over Q(6^(1/4)).
This supplies a much smaller exact input for independent Groebner checks.
"""
from pathlib import Path
from fractions import Fraction as Q
from math import gcd,lcm
from functools import reduce
import json
HERE=Path(__file__).resolve().parent
src=json.loads((HERE.parent/'octic'/'quartic_tangent_quadrics_clean.json').read_text())
weights=[2,0,2,1,-1,1,-1,1,0]
rows=[];factors=[]
for row in src['quadrics']:
    result={};mods=set()
    for j,(tt,(i,k)) in enumerate(zip(row,src['pairs'])):
        for c,e in [(Q(tt['a']),weights[i]+weights[k]),(Q(tt['b']),weights[i]+weights[k]+2)]:
            if not c:continue
            n,r=divmod(e,4);mods.add(r)
            cc=c*(Q(6)**n)
            key=(r,j);result[key]=result.get(key,Q(0))+cc
    result={key:co for key,co in result.items() if co}
    mods={r for r,j in result};assert len(mods)==1
    factor=next(iter(mods));rr=[result.get((factor,j),Q(0)) for j in range(45)]
    den=lcm(*(c.denominator for c in rr));ints=[int(c*den) for c in rr]
    gg=reduce(gcd,ints);ints=[c//gg for c in ints]
    rows.append(ints);factors.append(factor)
out={'status':'EXACT_RATIONAL_TANGENT_MODEL','variables':src['variables'],'pairs':src['pairs'],
     'coordinate_change':'old_i = rho^e_i new_i, rho^4=6',
     'rho_exponents':weights,'quadric_rho_factors':factors,'quadrics':rows,
     'mu2_parity':src['mu2_parity'],'tau_parity':src['tau_parity']}
(HERE/'quartic_tangent_rational_model.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS rational20quadric diagonal descent; maximum coefficient',max(abs(c) for row in rows for c in row))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/solve_quartic_cover_determinant.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/solve_quartic_cover_determinant.py'] = (
r'''
#!/usr/bin/env python3
"""Exact weighted H^2=FG search for v15 and w17 on an invariant ambient
extension.  F|a=0=u^3, H|a=0=u^2*b, G|a=0=u*b^2, and F has no a^1
term by the actual normalized polar identity.  A solution is only a
determinant presentation, not by itself a proof of the required cover.

Usage: python solve_quartic_cover_determinant.py compatible0 A
The whole indicated coefficient line is retained, with delta symbolic.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import sys,json
import sympy as s
from quartic_deformation_engine import pair,monomials,addex
HERE=Path(__file__).resolve().parent
label=sys.argv[1] if len(sys.argv)>1 else 'compatible0'
line=sys.argv[2] if len(sys.argv)>2 else 'A'
data=json.loads((HERE/f'quartic_ambient_branch_{label}.json').read_text())
delta,eta,kappa=s.symbols('delta eta kappa')
if label=='compatible0':
    etaval=5*delta-s.Rational(15,8) if line=='A' else s.Rational(687,8)-16*delta
elif label=='0':
    etaval=(68608*delta-1625)/49152 if line=='A' else (64325-126976*delta)/24576
elif label=='compatible1':
    etaval=36*delta+s.Rational(45721,6) if line=='A' else s.Rational(5020337,12)-321*delta
elif label=='compatible_family':
    etaval=((864*kappa+120)*delta+182884*kappa**3+2167*kappa**2-1262*kappa-45)/24 if line=='A' else (10040674*kappa**3+1777885*kappa**2+104884*kappa+2061-(7704*kappa+384)*delta)/24
else:
    raise ValueError('Record exact branch equation before using another direction')
for p in data['coefficient_parameter_ideal']:
    assert s.expand(s.sympify(p).subs(eta,etaval))==0
ww=data['basis_weights'];pw=[10,12,14]
M=[defaultdict(list) for n in range(21)]
for ij,terms in data['multiplication'].items():
    ij=tuple(map(int,ij.split(',')))
    for t in terms:
        co=s.expand(s.sympify(t['coefficient']).subs(eta,etaval))
        if co:M[t['a_power']][ij].append((t['output'],tuple(t['base_exponents']),co))
zero=(0,0,0)
V=[{0:{(0,(3,0,0)):s.S.One}},
   {0:{(0,(2,1,0)):s.S.One}},
   {0:{(0,(1,2,0)):s.S.One}}]
names=['F','H','G'];degrees=[30,32,34]
parameters=[delta,kappa] if label=='compatible_family' else [delta]
constraints=[];GB=None;receipts=[]
def reduce(p):
    p=s.expand(p)
    return s.expand(GB.reduce(p)[1]) if GB is not None else p
def mul_coefficient(X,Y,n):
    out=defaultdict(lambda:s.S.Zero)
    for a,xx in X.items():
        for b,yy in Y.items():
            r=n-a-b
            if r<0 or r>=len(M):continue
            for (i,ex),co in xx.items():
                for (j,ey),dd in yy.items():
                    ee=addex(ex,ey)
                    for h,ez,tt in M[r].get(pair(i,j),[]):
                        out[h,addex(ee,ez)]+=co*dd*tt
    return {key:s.expand(v) for key,v in out.items() if s.expand(v)}
def residual(n):
    out=mul_coefficient(V[1],V[1],n)
    for key,co in mul_coefficient(V[0],V[2],n).items():out[key]=out.get(key,0)-co
    return {key:reduce(v) for key,v in out.items() if reduce(v)}
for n in range(1,17):
    unknown=[]
    for which,d in enumerate(degrees):
        if which==0 and n==1:continue
        for h,w in enumerate(ww):
            for ex in monomials(d-4*n-w,pw):unknown.append((which,h,ex))
    eq=defaultdict(lambda:defaultdict(Q))
    # The linear part is 2u^2 b H_n-u^3 G_n-u b^2 F_n.
    for ident,(which,h,ex) in enumerate(unknown):
        shift,co=([(1,2,0),Q(-1)],[(2,1,0),Q(2)],[(3,0,0),Q(-1)])[which]
        eq[h,addex(ex,shift)][ident]+=co
    known=residual(n);piv={};obs=[]
    for key in sorted(set(eq)|set(known)):
        row=dict(eq.get(key,{}));rhs=-known.get(key,s.S.Zero)
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead];piv[lead]=({i:v/val for i,v in row.items()},s.expand(rhs/s.Rational(val.numerator,val.denominator)));break
            val=row[lead];rr,tt=piv[lead]
            for i,co in rr.items():
                new=row.get(i,Q(0))-val*co
                if new:row[i]=new
                else:row.pop(i,None)
            rhs=s.expand(rhs-s.Rational(val.numerator,val.denominator)*tt)
        else:
            if reduce(rhs)!=0:obs.append(reduce(rhs))
    free=[i for i in range(len(unknown)) if i not in piv]
    sol={}
    for i in free:
        which,h,ex=unknown[i]
        pp=s.Symbol(f'{names[which]}{n}_{i}')
        parameters.append(pp);sol[i]=pp
    if obs:
        constraints.extend(obs)
        GB=s.groebner(constraints,*parameters,order='grevlex')
        if GB.contains(s.S.One):
            out={'status':'NO_DETERMINANT_PRESENTATION','direction':label,'line':line,'order':n,'receipts':receipts,'new_obstructions':[str(s.factor(v)) for v in obs]}
            (HERE/f'quartic_cover_determinant_{label}_{line}.json').write_text(json.dumps(out,indent=2)+'\n')
            print(json.dumps(out,indent=2),flush=True);raise SystemExit
        constraints=[v.as_expr() for v in GB.polys]
        print('CONSTRAINT',n,[str(s.factor(v)) for v in constraints],flush=True)
    # If parameters have been added since the last Groebner computation,
    # recreate it in the larger coefficient ring before reducing solutions.
    if GB is not None and tuple(GB.gens)!=tuple(parameters):GB=s.groebner(constraints,*parameters,order='grevlex')
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        val=rhs
        for i,co in row.items():
            if i!=lead:val-=s.Rational(co.numerator,co.denominator)*sol.get(i,s.S.Zero)
        sol[lead]=reduce(val)
    for which in range(3):V[which][n]={}
    for ident,(which,h,ex) in enumerate(unknown):
        co=reduce(sol.get(ident,s.S.Zero))
        if co:V[which][n][h,ex]=co
    rr={'order':n,'unknowns':len(unknown),'rank':len(piv),'new_free_parameters':[str(sol[i]) for i in free],'new_obstructions':len(obs),
        'unknown_basis':[{'name':names[which],'output':h,'base_exponents':ex} for which,h,ex in unknown],
        'solutions':[str(sol.get(i,s.S.Zero)) for i in range(len(unknown))],
        'compatibility_polynomials':[str(s.factor(v)) for v in obs]}
    receipts.append(rr);print(json.dumps({k:rr[k] for k in ['order','unknowns','rank','new_free_parameters','new_obstructions']}),flush=True)
# Re-reduce every coefficient in the final quotient ring and check every
# coefficient of the determinant, including orders where no unknown exists.
for vv in V:
    for n,terms in vv.items():vv[n]={key:reduce(v) for key,v in terms.items() if reduce(v)}
all_residual=[residual(n) for n in range(17)]
assert not any(all_residual)
beta=V[0].get(2,{}).get((0,(1,1,0)),s.S.Zero)
iv=s.Symbol('beta_inverse')
sat=s.groebner(constraints+[iv*beta-1],*parameters,iv,order='grevlex')
out={'status':'EXACT_DETERMINANT_FAMILY','direction':label,'line':line,'eta':str(etaval),'parameters':[str(p) for p in parameters],
 'constraint_ideal':[str(s.factor(p)) for p in constraints],'normalized_polar_beta':str(beta),'nonzero_beta_possible':not sat.contains(s.S.One),
 'nonzero_beta_ideal':[str(s.factor(p.as_expr())) for p in sat.polys],
 'receipts':receipts,'FHG':{names[i]:[{'a_power':n,'output':h,'base_exponents':ex,'coefficient':str(co)} for n,terms in vv.items() for (h,ex),co in terms.items()] for i,vv in enumerate(V)},
 'scope':'A weighted determinant presentation only. Integral closure, special fibre, quasietaleness and canonical singularities require separate proofs.'}
(HERE/f'quartic_cover_determinant_{label}_{line}.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:out[k] for k in ['status','constraint_ideal','normalized_polar_beta','nonzero_beta_possible','nonzero_beta_ideal']},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quartic/specialize_quartic_cover_candidate.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quartic/specialize_quartic_cover_candidate.py'] = (
r'''
#!/usr/bin/env python3
"""Export the unique nonzero-curvature survivor of the primitive-cover
determinant test as an exact constant Q-table. No geometric realization
is claimed by this export.
"""
from pathlib import Path
import json
import sympy as s
HERE=Path(__file__).resolve().parent
delta,eta,kappa,G1_6,G4_4=s.symbols('delta eta kappa G1_6 G4_4')
kk=s.Rational(1,10);dd=s.Rational(81843,2800)
ee=((-321*kappa-16)*delta+s.Rational(5020337,12)*kappa**3+s.Rational(1777885,24)*kappa**2+s.Rational(26221,6)*kappa+s.Rational(687,8)).subs({kappa:kk,delta:dd})
values={delta:dd,eta:ee,kappa:kk,G1_6:0,G4_4:0}
src=json.loads((HERE/'quartic_ambient_branch_compatible_family.json').read_text())
cover=json.loads((HERE.parent/'quintic'/'quartic_primitive_cover_determinant_compatible_family_B.json').read_text())
for p in src['coefficient_parameter_ideal']+cover['constraint_ideal']:
    assert s.expand(s.sympify(p).subs(values))==0
def constant(text):
    q=s.cancel(s.sympify(text).subs(values));assert q.is_Rational
    return str(q)
table={}
for ij,terms in src['multiplication'].items():
    out=[]
    for row in terms:
        cc=constant(row['coefficient'])
        if cc!='0':out.append({**row,'coefficient':cc})
    table[ij]=out
FHG={}
for name,terms in cover['FHG'].items():
    out=[]
    for row in terms:
        cc=constant(row['coefficient'])
        if cc!='0':out.append({**row,'coefficient':cc})
    FHG[name]=out
out={'status':'EXACT_QUARTIC_INVARIANT_ALGEBRA_AND_DETERMINANT_CANDIDATE',
     'specialization':{str(k):str(v) for k,v in values.items()},
     'basis':src['basis'],'basis_weights':src['basis_weights'],'parameter_weights':src['parameter_weights'],
     'multiplication':table,'FHG':FHG,'normalized_polar_beta':constant(cover['normalized_polar_beta']),
     'provenance':['quartic_ambient_branch_compatible_family.json','../quintic/quartic_primitive_cover_determinant_compatible_family_B.json'],
     'scope':'Exact associative invariant algebra S and F30,H36,G42 with H²=FG. The normalized quadratic cover, its Hilbert series and canonical singularities are not yet established.'}
(HERE/'quartic_cover_candidate.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({'specialization':out['specialization'],'table_terms':sum(map(len,table.values())),
 'FHG_term_counts':{k:len(v) for k,v in FHG.items()},'beta':out['normalized_polar_beta'],'F':FHG['F']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/audit_primitive_cover_failures.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/audit_primitive_cover_failures.py'] = (
r'''
#!/usr/bin/env python3
"""Independently replay the exported failed linear systems and their witnesses.

Uses no lifting/linear-system helper. Reconstructs the failed determinant
coefficient directly from the original ambient table and saved partial F,H,G.
"""
from pathlib import Path
from collections import defaultdict
import json
import sympy as s

HERE=Path(__file__).resolve().parent
records=[]
for path in sorted(HERE.glob('quartic_primitive_cover_determinant_*.json')):
    rec=json.loads(path.read_text())
    if rec.get('status')!='NO_DETERMINANT_PRESENTATION':
        continue
    source=HERE.parent/'quartic'/('quartic_ambient_branch_'+rec['direction']+'.json')
    data=json.loads(source.read_text())
    pars=s.symbols(' '.join(rec['parameters']))
    if not isinstance(pars,tuple):pars=(pars,)
    loc={str(x):x for x in pars}
    eta=s.Symbol('eta'); eta_value=s.sympify(rec['eta'],locals=loc)
    ideal=[s.sympify(x,locals=loc) for x in rec['prior_constraints']]
    gb=s.groebner(ideal,*pars,order='grevlex') if ideal else None
    def red(x):
        x=s.expand(x)
        return s.expand(gb.reduce(x)[1]) if gb is not None else x
    M={}
    for key,terms in data['multiplication'].items():
        i,j=map(int,key.split(','))
        M[i,j]=[(t['a_power'],t['output'],tuple(t['base_exponents']),
                 s.expand(s.sympify(t['coefficient'],locals=loc).subs(eta,eta_value))) for t in terms]
    def terms_from_json(rows):
        return [(t['a_power'],t['output'],tuple(t['base_exponents']),s.sympify(t['coefficient'],locals=loc)) for t in rows]
    V={name:terms_from_json(rows) for name,rows in rec['FHG_through_previous_order'].items()}
    def product(x,y,order):
        out=defaultdict(lambda:s.S.Zero)
        for a,i,ex,co in x:
            for b,j,ey,dd in y:
                for r,h,ez,cc in M[min(i,j),max(i,j)]:
                    if a+b+r==order:
                        ee=tuple(xx+yy+zz for xx,yy,zz in zip(ex,ey,ez))
                        out[h,ee]+=co*dd*cc
        return {k:red(v) for k,v in out.items() if red(v)}
    n=rec['order']; known=product(V['H'],V['H'],n)
    for key,co in product(V['F'],V['G'],n).items():known[key]=red(known.get(key,0)-co)
    known={key:v for key,v in known.items() if v}
    rows=rec['failed_order_linear_system']
    expected_rhs={ (row['key'][0],tuple(row['key'][1])):red(-s.sympify(row['rhs'],locals=loc)) for row in rows}
    expected_rhs={key:v for key,v in expected_rhs.items() if v}
    assert known==expected_rhs,(path,'reconstructed determinant coefficient')
    unknown=rec['failed_order_unknowns']
    # Rebuild each linear column from 2H0*Hn-G0*Fn-F0*Gn.
    rebuilt=defaultdict(dict)
    for col,(which,h,ex) in enumerate(unknown):
        term=[(n,h,tuple(ex),s.S.One)]
        if which==0:vv=product(term,[x for x in V['G'] if x[0]==0],n);scale=-1
        elif which==1:vv=product(term,[x for x in V['H'] if x[0]==0],n);scale=2
        else:vv=product(term,[x for x in V['F'] if x[0]==0],n);scale=-1
        for key,co in vv.items():
            assert not co.free_symbols
            if co:rebuilt[key][col]=scale*co
    supplied={ (row['key'][0],tuple(row['key'][1])):{int(i):s.Rational(v) for i,v in row['row'].items() if s.Rational(v)} for row in rows}
    supplied={key:v for key,v in supplied.items() if v}
    assert dict(rebuilt)==supplied,(path,'reconstructed linear matrix')
    nonzero=[]
    for cert in rec['zero_row_certificates']:
        summed=defaultdict(lambda:s.S.Zero); rhs=s.S.Zero
        for index,co in cert['combination'].items():
            row=rows[int(index)]; cc=s.Rational(co)
            for col,val in row['row'].items():summed[int(col)]+=cc*s.Rational(val)
            rhs+=cc*s.sympify(row['rhs'],locals=loc)
        assert all(s.expand(v)==0 for v in summed.values())
        assert s.expand(rhs-s.sympify(cert['rhs'],locals=loc))==0
        rr=red(rhs)
        assert s.expand(rr-s.sympify(cert['reduced_rhs'],locals=loc))==0
        nonzero.append(rr)
    final=s.groebner(ideal+nonzero,*pars,order='grevlex')
    assert final.contains(s.S.One)
    records.append({'file':path.name,'status':'PASS','failed_order':n,
                    'failed_linear_rows':len(rows),'unknowns':len(unknown),
                    'zero_row_certificates':len(nonzero),
                    'prior_ideal':rec['prior_constraints'],'incompatible_remainders':list(map(str,nonzero))})
out={'status':'PASS_INDEPENDENT_FAILED_SYSTEM_REPLAY','records':records,
     'scope':'Reconstructs both the failed determinant coefficient and its complete linearization from source data, then checks every exported zero-row witness and the unit ideal.'}
(HERE/'primitive_cover_failure_audit.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/audit_quartic_tangent_fixed_reduced.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/audit_quartic_tangent_fixed_reduced.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import sympy as s,json
H=Path(__file__).resolve().parent
D=json.loads((H/'quartic_tangent_fixed_locus.json').read_text());K,T,E,F,HH=s.symbols('K T E F HH');loc={str(x):x for x in [K,T,E,F,HH]};rt=s.sqrt(6)
polys=[s.sympify(f,locals=loc) for f in D['1']['groebner']]
# HH=0 has only the cone vertex, checked by a zero-dimensional Groebner basis.
G0=s.groebner([f.subs(HH,0) for f in polys],K,T,E,F,order='grevlex',extension=rt)
assert G0.is_zero_dimensional
G=s.groebner([f.subs(HH,1) for f in polys],E,T,K,F,order='lex',extension=rt)
print('HH=1 lex basis',flush=True)
for f in G.polys:print(s.factor(f.as_expr()),flush=True)
# Prove the finite chart is reduced by the explicit triangular presentation.
assert len(G.polys)==4
ff=G.polys[-1].as_expr();kk=G.polys[-2].as_expr();assert not ff.has(E,T,K) and not kk.has(E,T)
assert s.degree(ff,F)==2 and s.degree(kk,K)==2 and s.expand(kk).coeff(K,1)==0
assert s.gcd(s.Poly(ff,F,extension=rt),s.Poly(s.diff(ff,F),F,extension=rt)).degree()==0
const=s.expand(kk).coeff(K,0)
assert s.gcd(s.Poly(ff,F,extension=rt),s.Poly(const,F,extension=rt)).degree()==0
# E and T equations are monic-linear in their listed variables, so this is a product of four fields.
assert s.degree(G.polys[0].as_expr(),E)==1 and G.polys[0].as_expr().coeff(E)==1
assert s.degree(G.polys[1].as_expr(),T)==1 and G.polys[1].as_expr().coeff(T)==1
out={'status':'PASS_EXACT_FOUR_REDUCED_FIXED_POINTS','positive_projective_fixed_locus_empty':True,'negative_projective_fixed_locus_length':4,'negative_locus_reduced':True,'single_chart':'HH != 0','chart_basis':[str(f.as_expr()) for f in G.polys],'F_discriminant':str(s.discriminant(ff,F)),'K_square_nonvanishing_gcd':'1','logic':'The even-parity restricted ideal contains all degree-two monomials. The odd-parity projective scheme lies entirely in HH!=0; its exact triangular algebra has a squarefree quadratic F and a nonzero K square at both F roots, hence four reduced points.'}
(H/'quartic_tangent_fixed_reduced.json').write_text(json.dumps(out,indent=2)+'\n')
print(out['status'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/build_quartic_cover_products.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/build_quartic_cover_products.py'] = (
r'''
#!/usr/bin/env python3
"""Exact full mixed/anti products in the ROOT's twelve generator gauges."""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import hashlib,json

HERE=Path(__file__).resolve().parent
SP=HERE/'quartic_candidate_S.json'; CP=HERE/'quartic_candidate_cover.json'
NP=HERE.parent/'root/audit_quartic_candidate_cover.json'
S=json.loads(SP.read_text()); C=json.loads(CP.read_text()); N=json.loads(NP.read_text())
sw=S['basis_weights'];aw=[x['degree'] for x in N['surface_generator_lifts']]
names=['v15','w17','z19','d20','p21','e23','f25','g26','h27','i28','j30','k36']
def tidy(v):return {k:x for k,x in v.items() if x}
def vec(rows):return tidy({(t['a_power'],*t['base_exponents'],t['output']):Q(t['coefficient']) for t in rows})
M={tuple(map(int,k.split(','))):vec(v) for k,v in S['multiplication'].items()}
FV,HV,GV=[vec(C['FHG'][x]) for x in ['F','H','G']]
X=[{(*t['exponents'],t['basis']):Q(t['coefficient']) for t in g['x_numerator']} for g in N['surface_generator_lifts']]
assert X[0]==FV and X[4]==HV
def addto(out,v,c=Q(1)):
    for k,x in v.items():
        y=out.get(k,Q(0))+c*x
        if y:out[k]=y
        else:out.pop(k,None)
def times(x,y):
    out=defaultdict(Q)
    for m,c in x.items():
        for n,d in y.items():
            for r,e in M[min(m[4],n[4]),max(m[4],n[4])].items():
                key=tuple(m[i]+n[i]+r[i] for i in range(4))+(r[4],)
                out[key]+=c*d*e
    return tidy(out)
def shift(v,ex):return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):c for m,c in v.items()}
def monomials(d):
    if d<0:return []
    out=[]
    for a in range(d//4+1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return out
def divide_F(v,degree):
    residue=dict(v);answer={};orders=[]
    while residue:
        n=min(m[0] for m in residue)
        part={m:c for m,c in residue.items() if m[0]==n}
        assert all(m[1]>=3 for m in part),('F division obstruction',degree,n,part)
        piece={(m[0],m[1]-3,m[2],m[3],m[4]):c for m,c in part.items()}
        assert all(sum(x*w for x,w in zip(m[:4],[4,10,12,14]))+sw[m[4]]==degree for m in piece)
        addto(answer,piece);addto(residue,times(FV,piece),Q(-1));orders.append(n)
        assert not residue or min(m[0] for m in residue)>n
    assert times(FV,answer)==v
    return answer

cache={}
def anti_span(degree):
    if degree in cache:return cache[degree]
    labels=[(j,ex) for j,w in enumerate(aw) for ex in monomials(degree-w)]
    piv={}
    for col,(j,ex) in enumerate(labels):
        v=shift(X[j],ex);rep={col:Q(1)}
        while v:
            key=min(v);cc=v[key]
            if key not in piv:
                piv[key]=({m:x/cc for m,x in v.items()},{i:x/cc for i,x in rep.items()})
                break
            pp,rr=piv[key];addto(v,pp,-cc);addto(rep,rr,-cc)
    cache[degree]=(labels,piv)
    return labels,piv
def express_anti(v,degree):
    labels,piv=anti_span(degree);residue=dict(v);co={}
    while residue:
        key=min(residue);cc=residue[key]
        assert key in piv,('mixed product not in proposed A-span',degree,key)
        pp,rr=piv[key];addto(residue,pp,-cc);addto(co,rr,cc)
    result={(*labels[i][1],labels[i][0]):x for i,x in co.items() if x}
    check={}
    for m,x in result.items():addto(check,shift(X[m[4]],m[:4]),x)
    assert check==v
    return result
def export(v):return [{'exponents':list(m[:4]),'basis':m[4],'coefficient':str(c)} for m,c in sorted(v.items())]
mixed={};anti={}
for i in range(1,8):
    for j in range(12):
        target=times({(0,0,0,0,i):Q(1)},X[j])
        mixed[f'{i},{j}']=export(express_anti(target,sw[i]+aw[j]))
    print('mixed invariant',i,'complete',flush=True)
for i in range(12):
    for j in range(i,12):
        anti[f'{i},{j}']=export(divide_F(times(X[i],X[j]),aw[i]+aw[j]))
    print('anti row',i,'complete',flush=True)
out={'status':'PASS_COMPLETE_QUARTIC_COVER_PRODUCTS','invariant_basis':S['basis'],'invariant_weights':sw,
     'anti_names':names,'anti_weights':aw,'anti_numerators':[export(v) for v in X],
     'parameters':['a4','u10','b12','c14'],'mixed_products':mixed,'anti_products':anti,
     'checks':{'mixed_products':len(mixed),'anti_products':len(anti),'all_identities_reconstructed_exactly':True},
     'source_sha256':{str(p):hashlib.sha256(p.read_bytes()).hexdigest() for p in [SP,CP,NP]},
     'scope':'Exact A-module closure and complete products for the normal-cover generators. Canonical projective singularities remain to be checked.'}
(HERE/'quartic_normal_cover_full_products.json').write_text(json.dumps(out,indent=2)+'\n')
print(out['status'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/derive_quartic_polar.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/derive_quartic_polar.py'] = (
r'''
#!/usr/bin/env python3
"""Solve the genuine degree-five polar derivation exactly in ROOT gauges."""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import json,hashlib
H=Path(__file__).resolve().parent
S=json.loads((H/'quartic_candidate_S.json').read_text()); C=json.loads((H/'quartic_candidate_cover.json').read_text()); P=json.loads((H/'quartic_normal_cover_full_products.json').read_text())
sw=S['basis_weights']; aw=P['anti_weights']; names=P['anti_names']; pw=[4,10,12,14]
def tidy(v):return {k:c for k,c in v.items() if c}
def vec(rows):return tidy({(t['a_power'],*t['base_exponents'],t['output']):Q(t['coefficient']) for t in rows})
def vec2(rows):return tidy({(*t['exponents'],t['basis']):Q(t['coefficient']) for t in rows})
M={tuple(map(int,k.split(','))):vec(v) for k,v in S['multiplication'].items()}
F=vec(C['FHG']['F']); X=[vec2(v) for v in P['anti_numerators']]
def addto(out,v,c=Q(1)):
    for k,x in v.items():
        z=out.get(k,Q(0))+c*x
        if z:out[k]=z
        else:out.pop(k,None)
def add(*vs):
    z={}
    for v in vs:addto(z,v)
    return z
def scale(v,c):return tidy({m:x*c for m,x in v.items()})
def shift(v,ex):return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):x for m,x in v.items()}
def times(x,y):
    z=defaultdict(Q)
    for m,c in x.items():
        for n,d in y.items():
            for r,e in M[min(m[4],n[4]),max(m[4],n[4])].items():
                key=tuple(m[i]+n[i]+r[i] for i in range(4))+(r[4],);z[key]+=c*d*e
    return tidy(z)
def mono(ex,basis=0,c=1):return {(*ex,basis):Q(c)}
def monomials(d):
    if d<0:return []
    out=[]
    for a in range(d//4+1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return out
# Affine vectors are maps from variable index (-1 for the constant) to S.
variables=[]
def newvar(name):variables.append(name);return len(variables)-1
def ac(v):return {-1:v} if v else {}
def aa(*args):
    z={}
    for v in args:
        for i,c in v.items():
            if i not in z:z[i]={}
            addto(z[i],c)
    return {i:v for i,v in z.items() if v}
def asc(v,c):return {i:scale(x,c) for i,x in v.items() if c}
def amt(v,c):return {i:times(x,c) for i,x in v.items() if x and c}
def ash(v,ex):return {i:shift(x,ex) for i,x in v.items()}
alpha=newvar('alpha_Dc'); sigma=newvar('sigma_Dv_a5')
dparams=[{},ac(scale(F,-10)),ac(scale(X[1],-12)),aa(ac(scale(X[2],-14)),{alpha:shift(F,(1,0,0,0))})]
dbasis=[{},ac(scale(X[3],-15))]
anti_reps={}
for i in range(2,8):
    degree=sw[i]+5;aff={};piv={};chosen=[]
    for j,w in enumerate(aw):
        for ex in monomials(degree-w):
            v=shift(X[j],ex);rr=dict(v)
            while rr:
                key=min(rr);c=rr[key]
                if key not in piv:piv[key]=scale(rr,1/c);break
                addto(rr,piv[key],-c)
            else:continue
            label=f'D_{S["basis"][i]}__{names[j]}__'+','.join(map(str,ex))
            ix=newvar(label);aff[ix]=v;chosen.append((ix,j,ex))
    dbasis.append(aff);anti_reps[i]=chosen
Dv=aa(ac(add(mono((0,2,0,0),c=-15),mono((2,0,1,0),c=Q(1188,25)))),{sigma:mono((5,0,0,0))})
def derive(v):
    out={}
    for m,c in v.items():
        for j in range(4):
            if m[j] and dparams[j]:
                ex=list(m[:4]);ex[j]-=1
                out=aa(out,asc(ash(amt(dparams[j],mono((0,0,0,0),m[4])),ex),c*m[j]))
        if m[4]:out=aa(out,asc(ash(dbasis[m[4]],m[:4]),c))
    return out
rows=[]
def append_eq(label,e):
    rr={}
    for i,v in e.items():
        for m,c in v.items():
            rr.setdefault(m,{})[i]=c
    for m,v in sorted(rr.items()):rows.append((label,m,v))
for i in range(1,8):
    for j in range(i,8):
        eq=aa(derive(M[i,j]),asc(amt(dbasis[i],mono((0,0,0,0),j)),-1),asc(amt(dbasis[j],mono((0,0,0,0),i)),-1))
        append_eq(f'Leibniz_{i}_{j}',eq)
append_eq('v_square',aa(derive(F),asc(amt(Dv,F),-2)))
print('unknowns',len(variables),'coefficient equations',len(rows),flush=True)
piv={};fail=[]
for label,m,row0 in rows:
    row={i:c for i,c in row0.items() if i>=0};rhs=-row0.get(-1,Q(0))
    while row:
        lead=min(row);cc=row[lead]
        if lead not in piv:piv[lead]=({i:c/cc for i,c in row.items()},rhs/cc);break
        pp,qq=piv[lead];addto(row,pp,-cc);rhs-=cc*qq
    else:
        if rhs:fail.append((label,m,rhs))
sol={}
if not fail:
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        vv=rhs-sum((c*sol.get(i,Q(0)) for i,c in row.items() if i!=lead),Q(0))
        if vv:sol[lead]=vv
    assert all(sum((c*(Q(1) if i==-1 else sol.get(i,Q(0))) for i,c in row.items()),Q(0))==0 for lab,m,row in rows)
def ev(v):
    out={}
    for i,x in v.items():addto(out,x,Q(1) if i==-1 else sol.get(i,Q(0)))
    return out
# Divide exact S-valued expressions by F using its monic a^0=u^3 term.
def divideF(v):
    residue=dict(v);ans={}
    while residue:
        n=min(m[0] for m in residue);part={m:c for m,c in residue.items() if m[0]==n}
        if not all(m[1]>=3 for m in part):raise ValueError(('F division obstruction',n,part))
        piece={(m[0],m[1]-3,m[2],m[3],m[4]):c for m,c in part.items()}
        addto(ans,piece);addto(residue,times(F,piece),-1)
        assert not residue or min(m[0] for m in residue)>n
    assert times(F,ans)==v;return ans
def export(v):return [{'exponents':list(m[:4]),'basis':m[4],'coefficient':str(c)} for m,c in sorted(v.items())]
output={'status':'FAIL' if fail else 'PASS_INVARIANT_POLAR_DERIVATION','unknowns':len(variables),'rank':len(piv),'free_dimension':len(variables)-len(piv),'coefficient_equations':len(rows),'variables':variables,'failures':[{'relation':l,'monomial':list(m),'constant':str(c)} for l,m,c in fail[:30]]}
if not fail:
    realDv=ev(Dv);deltaP=[ev(x) for x in dparams];deltaB=[ev(x) for x in dbasis]
    antiD=[divideF(add(ev(derive(x)),scale(times(x,realDv),-1))) for x in X]
    assert antiD[0]==realDv
    dparams[:]=[ac(x) for x in deltaP];dbasis[:]=[ac(x) for x in deltaB]
    # Antiproduct Leibniz is tested after multiplying by v.
    for key,rr in P['anti_products'].items():
        i,j=map(int,key.split(','));left=ev(derive(vec2(rr)))
        right=add(times(antiD[i],X[j]),times(antiD[j],X[i]));assert left==right,('anti Leibniz',key)
    # Mixed Leibniz: multiply the odd-valued derivative relation by v^2=F.
    for key,rr in P['mixed_products'].items():
        i,j=map(int,key.split(','));result={}
        for m,c in vec2(rr).items():
            coef=mono(m[:4]);addto(result,times(ev(derive(coef)),X[m[4]]),c)
            addto(result,times(times(F,coef),antiD[m[4]]),c)
        right=add(times(deltaB[i],X[j]),times(times(F,mono((0,0,0,0),i)),antiD[j]))
        assert result==right,('mixed Leibniz',key)
    output.update({'status':'PASS_GLOBAL_POLAR_DERIVATION','solution':{variables[i]:str(sol.get(i,Q(0))) for i in range(len(variables))},'delta_parameter_numerators':[export(x) for x in deltaP],'delta_invariant_numerators':[export(x) for x in deltaB],'D_anti':[export(x) for x in antiD],'checks':{'all_invariant_Leibniz':True,'anti_divisibility_by_F':12,'mixed_Leibniz':84,'anti_Leibniz':78}})
(H/'quartic_polar_derivation.json').write_text(json.dumps(output,indent=2)+'\n')
print(output['status'],'rank',len(piv),'fails',len(fail),flush=True)
if not fail:print('alpha',sol.get(alpha,Q(0)),'sigma',sol.get(sigma,Q(0)),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/export_quartic_candidate.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/export_quartic_candidate.py'] = (
r'''
#!/usr/bin/env python3
"""Export the rational primitive-cover candidate; no threefold assertion."""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import hashlib,json
import sympy as s
HERE=Path(__file__).resolve().parent
sp=HERE.parent/'quartic/quartic_ambient_branch_compatible_family.json'
cp=HERE/'quartic_primitive_cover_determinant_compatible_family_B.json'
S=json.loads(sp.read_text()); C=json.loads(cp.read_text())
delta,eta,kappa,G1_6,G4_4=s.symbols('delta eta kappa G1_6 G4_4')
sub={delta:s.Rational(81843,2800),kappa:s.Rational(1,10),G1_6:s.S.Zero,G4_4:s.S.Zero}
sub[eta]=s.factor(s.sympify(C['eta']).subs(sub))
assert all(s.expand(s.sympify(p).subs(sub))==0 for p in S['coefficient_parameter_ideal'])
assert all(s.expand(s.sympify(p).subs(sub))==0 for p in C['constraint_ideal'])
ss={str(x):str(y) for x,y in sub.items()}
table={}
for key,rows in S['multiplication'].items():
    table[key]=[]
    for row in rows:
        cc=s.factor(s.sympify(row['coefficient']).subs(sub)); assert cc.is_Rational
        if cc:table[key].append({**row,'coefficient':str(cc)})
cover={}
for key,rows in C['FHG'].items():
    cover[key]=[]
    for row in rows:
        cc=s.factor(s.sympify(row['coefficient']).subs(sub)); assert cc.is_Rational
        if cc:cover[key].append({**row,'coefficient':str(cc)})
def vec(rows):
    out=defaultdict(F)
    for row in rows:out[(row['a_power'],*row['base_exponents'],row['output'])]+=F(row['coefficient'])
    return {x:y for x,y in out.items() if y}
tv={tuple(map(int,key.split(','))):vec(rows) for key,rows in table.items()}
def mul(v,w):
    out=defaultdict(F)
    for m,cc in v.items():
        for n,dd in w.items():
            for r,ee in tv[min(m[4],n[4]),max(m[4],n[4])].items():
                ex=tuple(m[i]+n[i]+r[i] for i in range(4))+(r[4],)
                out[ex]+=cc*dd*ee
    return {x:y for x,y in out.items() if y}
Fv,Hv,Gv=[vec(cover[x]) for x in ['F','H','G']]
assert mul(Hv,Hv)==mul(Fv,Gv)
beta=s.factor(s.sympify(C['normalized_polar_beta']).subs(sub))
assert beta==-s.Rational(108,25)
so={'status':'RATIONAL_ASSOCIATIVE_INVARIANT_ALGEBRA_CANDIDATE','basis':S['basis'],
    'basis_weights':S['basis_weights'],'parameter_weights':S['parameter_weights'],
    'parameters':['a4','u10','b12','c14'],'specialization':ss,'first_direction_coefficients':['43/5','1','3/10'],
    'multiplication':table,'source_sha256':hashlib.sha256(sp.read_bytes()).hexdigest(),
    'scope':'Invariant associative candidate only. Integral closure, full canonical module and projective singularities are not yet certified.'}
co={'status':'EXACT_PRIMITIVE_DETERMINANT_CANDIDATE','specialization':ss,'degrees':{'F':30,'H':36,'G':42},
    'normalized_polar_beta':str(beta),'H_squared_equals_FG_independently_checked':True,'FHG':cover,
    'source_sha256':hashlib.sha256(cp.read_bytes()).hexdigest(),
    'scope':'Exact determinant and rational specialization; not a claim of an actual canonical threefold.'}
(HERE/'quartic_candidate_S.json').write_text(json.dumps(so,indent=2)+'\n')
(HERE/'quartic_candidate_cover.json').write_text(json.dumps(co,indent=2)+'\n')
print(json.dumps({'specialization':ss,'beta':str(beta),'table_terms':sum(map(len,table.values())),
                  'cover_terms':{x:len(y) for x,y in cover.items()},'determinant':'PASS'},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/lift_quartic_anti_generators.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/lift_quartic_anti_generators.py'] = (
r'''
#!/usr/bin/env python3
"""Lift a complete set of deficient surface anti-module generators.

For each desired anti-section xi_j, solve x_(j+15) H = F y_(j+21)
exactly, with x mod a prescribed. No dimension fit is used.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import json
HERE=Path(__file__).resolve().parent
S=json.loads((HERE/'quartic_candidate_S.json').read_text())
C=json.loads((HERE/'quartic_candidate_cover.json').read_text())
ww=S['basis_weights']; pw=[4,10,12,14]
def tidy(v):return {k:x for k,x in v.items() if x}
def vec(rows):
    out=defaultdict(Q)
    for t in rows:out[(t['a_power'],*t['base_exponents'],t['output'])]+=Q(t['coefficient'])
    return tidy(out)
M={tuple(map(int,k.split(','))):vec(v) for k,v in S['multiplication'].items()}
FV,HV,GV=[vec(C['FHG'][x]) for x in ['F','H','G']]
def add(*vs):
    out=defaultdict(Q)
    for v in vs:
        for k,c in v.items():out[k]+=c
    return tidy(out)
def scale(v,c):return tidy({k:c*x for k,x in v.items()})
def times(x,y):
    out=defaultdict(Q)
    for m,c in x.items():
        for n,d in y.items():
            for r,e in M[min(m[4],n[4]),max(m[4],n[4])].items():
                key=tuple(m[i]+n[i]+r[i] for i in range(4))+(r[4],)
                out[key]+=c*d*e
    return tidy(out)
def basis(degree):
    ans=[]
    for i,w in enumerate(ww):
        d=degree-w
        if d<0:continue
        for aa in range(d//4+1):
            for uu in range((d-4*aa)//10+1):
                for bb in range((d-4*aa-10*uu)//12+1):
                    rem=d-4*aa-10*uu-12*bb
                    if rem>=0 and rem%14==0:ans.append((aa,uu,bb,rem//14,i))
    return ans
def solve(columns,rhs):
    rows=defaultdict(dict)
    for i,v in enumerate(columns):
        for mon,c in v.items():rows[mon][i]=c
    piv={};failed=[]
    for mon in sorted(set(rows)|set(rhs)):
        row=dict(rows.get(mon,{}));rr=rhs.get(mon,Q(0))
        while row:
            lead=min(row)
            if lead not in piv:
                cc=row[lead];piv[lead]=({i:c/cc for i,c in row.items()},rr/cc);break
            cc=row[lead];pp,qq=piv[lead]
            for i,c in pp.items():
                nv=row.get(i,Q(0))-cc*c
                if nv:row[i]=nv
                else:row.pop(i,None)
            rr-=cc*qq
        else:
            if rr:failed.append((mon,rr))
    if failed:return None,len(piv),failed
    sol={}
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        cc=rhs-sum((x*sol.get(i,Q(0)) for i,x in row.items() if i!=lead),Q(0))
        if cc:sol[lead]=cc
    return sol,len(piv),[]
def term(i,uu=0,bb=0,cc=0,co=1):return {(0,uu,bb,cc,i):Q(co)}
targets=[
 ('v15',15,term(0,3)),('w17',17,term(0,2,1)),('z19',19,term(0,2,0,1)),
 ('d20',20,term(1,2)),('p21',21,term(6,1)),('e23',23,term(2,2)),
 ('f25',25,term(3,2)),('g26',26,term(4,2)),
 ('h27',27,add(term(3,1,1),term(2,1,0,1,-1))),('i28',28,term(5,2)),
 ('j30',30,add(term(4,1,0,1),term(5,1,1,0,-1))),('k36',36,term(7,1)),
]
def export(v):return [{'a_power':m[0],'base_exponents':list(m[1:4]),'output':m[4],'coefficient':str(c)} for m,c in sorted(v.items())]
results=[]
for name,degree,x0 in targets:
    bx=[x for x in basis(degree+15) if x[0]>0]
    by=basis(degree+21)
    columns=[times({m:Q(1)},HV) for m in bx]+[scale(times({m:Q(1)},FV),-1) for m in by]
    rhs=scale(times(x0,HV),-1)
    sol,rank,failed=solve(columns,rhs)
    if sol is None:
        result={'name':name,'degree':degree,'status':'NO_LIFT','rank':rank,'unknowns':len(columns),
                'failed_rows':[{'monomial':list(m),'constant':str(c)} for m,c in failed]}
    else:
        x=add(x0,{bx[i]:c for i,c in sol.items() if i<len(bx)})
        y={by[i-len(bx)]:c for i,c in sol.items() if i>=len(bx)}
        assert times(x,HV)==times(FV,y)
        assert {m:c for m,c in x.items() if m[0]==0}==x0
        result={'name':name,'degree':degree,'status':'PASS','rank':rank,'unknowns':len(columns),
                'free_dimension':len(columns)-rank,'x_numerator':export(x),'y_product_with_p21':export(y)}
    results.append(result)
    print(name,degree,result['status'],'unknowns',len(columns),'rank',rank,flush=True)
out={'status':'PASS_ALL_TWELVE_ANTI_LIFTS' if all(x['status']=='PASS' for x in results) else 'SOME_ANTI_LIFTS_FAIL',
     'generator_degrees':[d for n,d,x in targets],'generators':results,
     'scope':'Exact prescribed reductions and colon identities. Together with N5=0 and the geometric surface generation argument, these prove the full deficient special fibre by graded Nakayama.'}
(HERE/'quartic_anti_generator_lifts.json').write_text(json.dumps(out,indent=2)+'\n')
print(out['status'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_D_zero_invariants.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_D_zero_invariants.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import sympy as s,json
H=Path(__file__).resolve().parent
P=json.loads((H/'quartic_polar_derivation.json').read_text());A=json.loads((H/'quartic_normal_cover_full_products.json').read_text());S=json.loads((H/'quartic_candidate_S.json').read_text())
a,u,b,c,h,q,r,ss,k,l,t=s.symbols('a u b c h q r ss k l t');base=[1,h,q,r,ss,k,l,t];params=[a,u,b,c]
def poly(rows):return s.expand(sum(s.Rational(e['coefficient'])*s.prod(x**j for x,j in zip(params,e['exponents']))*base[e['basis']] for e in rows)).subs(a,1)
def polyS(rows):return s.expand(sum(s.Rational(e['coefficient'])*a**e['a_power']*s.prod(x**j for x,j in zip([u,b,c],e['base_exponents']))*base[e['output']] for e in rows)).subs(a,1)
def numerator(f):return s.Poly(s.cancel(f).as_numer_denom()[0],u,c,h).primitive()[1].as_expr()
DD=[poly(rows) for rows in P['D_anti']]
sub={}
for var,i in [(b,0),(q,1),(r,2),(ss,3),(l,4),(k,7),(t,11)]:
    eq=s.expand(DD[i].subs(sub));v=s.solve(eq,var)[0];sub[var]=s.factor(v)
    for j in list(sub):sub[j]=s.factor(sub[j].subs(var,v))
print('SUBSTITUTIONS',flush=True)
for x,v in sub.items():print(x,v,flush=True)
res=[]
for i,d in enumerate(DD):
    f=numerator(d.subs(sub))
    if f!=0:res.append(f);print('D',A['anti_names'][i],s.factor(f),flush=True)
# Include invariant algebra equations after eliminating the seven linear variables.
for key,rows in S['multiplication'].items():
    i,j=map(int,key.split(','))
    if not i:continue
    f=numerator((base[i]*base[j]-polyS(rows)).subs(sub))
    if f!=0:res.append(f)
print('Computing Groebner',len(res),flush=True)
G=s.groebner(res,h,c,u,order='lex')
print('GROEBNER',len(G.polys),flush=True)
for z in G.polys:print(s.factor(z.as_expr()),flush=True)
out={'status':'EXACT_INVARIANT_D_ZERO_SCHEME','variables':['h','c','u'],'substitutions':{str(x):str(v) for x,v in sub.items()},'groebner_lex_h_c_u':[str(z.as_expr()) for z in G.polys], 'zero_dimensional':G.is_zero_dimensional}
(H/'quartic_D_zero_invariants.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_anti_module_relations.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_anti_module_relations.py'] = (
r'''
#!/usr/bin/env python3
from fractions import Fraction as Q
from pathlib import Path
import json
H=Path(__file__).resolve().parent
P=json.loads((H/'quartic_normal_cover_full_products.json').read_text());aw=P['anti_weights'];X=[{(*t['exponents'],t['basis']):Q(t['coefficient']) for t in rr} for rr in P['anti_numerators']]
def addto(z,v,c=Q(1)):
    for m,q in v.items():
        t=z.get(m,Q(0))+q*c
        if t:z[m]=t
        else:z.pop(m,None)
def monomials(d):
    if d<0:return []
    out=[]
    for a in range(d//4+1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return out
def shift(v,ex):return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):c for m,c in v.items()}
rels=[]
for d in [27,29,31,37,40]:
    labels=[(j,ex) for j,w in enumerate(aw) for ex in monomials(d-w)];piv={};ker=[]
    for col,(j,ex) in enumerate(labels):
        v=shift(X[j],ex);rep={col:Q(1)}
        while v:
            m=min(v);c=v[m]
            if m not in piv:
                piv[m]=({mm:cc/c for mm,cc in v.items()},{i:cc/c for i,cc in rep.items()});break
            pp,rr=piv[m];addto(v,pp,-c);addto(rep,rr,-c)
        else:ker.append({(*labels[i][1],labels[i][0]):cc for i,cc in rep.items()})
    # Keep every kernel relation; completeness for a=1 is enough here.
    for r in ker:
        chk={}
        for m,c in r.items():addto(chk,shift(X[m[4]],m[:4]),c)
        assert not chk
    print('degree',d,'kernel',len(ker),flush=True)
    rels += [{'degree':d,'terms':[{'exponents':list(m[:4]),'basis':m[4],'coefficient':str(c)} for m,c in sorted(r.items())]} for r in ker]
out={'status':'PASS_EXACT_ANTI_MODULE_KERNEL_RELATIONS','relations':rels,'scope':'All weighted kernel relations in degrees27,29,31,37,40, including lower-degree multiples; exact numerator identities.'}
(H/'quartic_anti_module_relations.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_mu4_axis_squares.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_mu4_axis_squares.py'] = (
r'''
#!/usr/bin/env python3
import json
from pathlib import Path
import sympy as s
H=Path(__file__).resolve().parent
D=json.loads((H/'quartic_normal_cover_full_products.json').read_text())
b,r=s.symbols('b r');out={}
for i in [3,7,9,10,11]:
    q=0
    for t in D['anti_products'][f'{i},{i}']:
        a,u,bb,c=t['exponents'];h=t['basis']
        if u or c or h not in [0,3]:continue
        q+=s.Rational(t['coefficient'])*b**bb*(r if h==3 else 1)
    out[D['anti_names'][i]]=str(s.factor(q))
(H/'quartic_mu4_axis_squares.json').write_text(json.dumps({'axis':'a=1;u=c=h=q=s=k=l=t=0; b,r remain','squares':out},indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_polar_zero_geometry.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_polar_zero_geometry.py'] = (
r'''
#!/usr/bin/env python3
"""Exact local equations at the two candidate polar zeros, in Q(sqrt6)."""
from pathlib import Path
import json,sympy as s
H=Path(__file__).resolve().parent
Z=json.loads((H/'quartic_D_zero_invariants.json').read_text());P=json.loads((H/'quartic_normal_cover_full_products.json').read_text());S=json.loads((H/'quartic_candidate_S.json').read_text())
a,u,b,c,h,q,r,ss,k,l,t=s.symbols('a u b c h q r ss k l t');params=[a,u,b,c];base=[1,h,q,r,ss,k,l,t];anti=list(s.symbols('v w zz d p e f g hh ii jj kk'))
vs=[u,b,c,*base[1:],*anti];loc={str(x):x for x in [a,u,b,c,h,q,r,ss,k,l,t]};subs={loc[x]:s.sympify(v,locals=loc) for x,v in Z['substitutions'].items()}
subs.update({h:0,c:s.Rational(24,5)*u})
def reduce(f):
    v=s.cancel(s.sympify(f).subs(subs).subs({h:0,c:s.Rational(24,5)*u}));p,qq=s.fraction(v);return s.rem(p,s.Poly(625*u*u-17496,u).as_expr(),u)/qq
subs={x:s.factor(reduce(v)) for x,v in subs.items()}
print('point', {str(x):str(y) for x,y in subs.items()},flush=True)
def expr(rows,bas):return s.expand(sum(s.Rational(v['coefficient'])*s.prod(x**j for x,j in zip(params,v['exponents']))*bas[v['basis']] for v in rows)).subs(a,1)
def exprS(rows):return s.expand(sum(s.Rational(v['coefficient'])*a**v['a_power']*s.prod(x**j for x,j in zip(params[1:],v['base_exponents']))*base[v['output']] for v in rows)).subs(a,1)
zero_squares={}
for i in range(12):
    v=s.factor(reduce(expr(P['anti_products'][f'{i},{i}'],base)));zero_squares[P['anti_names'][i]]=str(v)
    print('square',P['anti_names'][i],v,flush=True)
assert all(v=='0' for v in zero_squares.values())
point={**subs,**dict.fromkeys(anti,s.Integer(0))}
eq=[];labels=[]
for key,rows in S['multiplication'].items():
    i,j=map(int,key.split(','))
    if i==0:continue
    eq.append(s.expand(base[i]*base[j]-exprS(rows)));labels.append('inv_'+key)
for key,rows in P['mixed_products'].items():
    i,j=map(int,key.split(','));eq.append(s.expand(base[i]*anti[j]-expr(rows,anti)));labels.append('mixed_'+key)
for key,rows in P['anti_products'].items():
    i,j=map(int,key.split(','));eq.append(s.expand(anti[i]*anti[j]-expr(rows,base)));labels.append('anti_'+key)
# Include the complete A-module presentation. Product relations alone do not suffice at F=0.
MOD=json.loads((H.parent/'root/audit_quartic_candidate_resolution.json').read_text())
for nn,rel in enumerate(MOD['relations']):
    zz=s.expand(sum(s.Rational(v['coefficient'])*s.prod(x**j for x,j in zip(params,v['exponents']))*anti[v['generator']] for v in rel['terms'])).subs(a,1)
    eq.append(zz);labels.append('module_'+str(rel['degree']))
# Work over Q(U)/(625U^2-17496), and at the positive choice U=54sqrt6/25.
U=54*s.sqrt(6)/25
point[u]=U
point={x:s.simplify(v.subs(u,U)) for x,v in point.items()}
assert all(s.simplify(f.subs(point))==0 for f in eq)
J=s.polys.matrices.DomainMatrix.from_Matrix(s.Matrix([[s.simplify(s.diff(f,x).subs(point)) for x in vs] for f in eq])).convert_to(s.QQ.algebraic_field(s.sqrt(6)))
rr,piv=J.rref();rank=len(piv);print('JACOBIAN RANK',rank,'EDIM',len(vs)-rank,flush=True)
# Find independent rows via transpose, then implicit-eliminate pivot coordinates to quadratic order.
rows_piv=J.transpose().rref()[1];A=J.to_Matrix();selected=list(rows_piv)
mat=A[selected,:];R,pivcols=mat.rref(simplify=True)
freecols=[i for i in range(len(vs)) if i not in pivcols]
lin=s.zeros(len(vs),len(freecols))
for j,col in enumerate(freecols):lin[col,j]=1
for row,col in enumerate(pivcols):
    for j,fcol in enumerate(freecols):lin[col,j]=-R[row,fcol]
print('FREE TANGENTS',[str(vs[i]) for i in freecols],flush=True)
# A relation in the kernel of J has quadratic form obtained by restriction to this kernel.
# Rather than subtract each pivot relation, project every residual by its linear coefficients.
B=mat[:,list(pivcols)];Binv=B.inv();nullquad=[];qlabel=[]
Hess={}
def hess(ii):
    if ii not in Hess:
        f=eq[ii]
        Hess[ii]=(lin.T*s.Matrix([[s.simplify(s.diff(f,x,y).subs(point)) for y in vs] for x in vs])*lin).applyfunc(s.simplify)
    return Hess[ii]
for ii in range(len(eq)):
    if ii in selected:continue
    coeff=(A[ii,list(pivcols)]*Binv)
    Qm=hess(ii).copy()
    for jj,ri in enumerate(selected):
        if coeff[jj]:Qm-=coeff[jj]*hess(ri)
    Qm=Qm.applyfunc(s.simplify)
    if any(Qm):
        nullquad.append(Qm);qlabel.append(labels[ii]);break
print('NONZERO QUADRATICS',len(nullquad),flush=True)
if nullquad:
    Qm=nullquad[0];print('FIRST QUAD LABEL',qlabel[0],'RANK',Qm.rank(),flush=True);print(Qm,flush=True)
out={'status':'EXACT_POLAR_ZERO_TANGENT_AUDIT','point_plus':{str(x):str(v) for x,v in point.items()},'other_point':'Galois conjugate sqrt6 -> -sqrt6','anti_squares':zero_squares,'jacobian_rank':rank,'embedding_dimension':len(vs)-rank,'variables':[str(x) for x in vs],'independent_row_labels':[labels[i] for i in selected],'pivot_columns':list(pivcols),'free_tangent_variables':[str(vs[i]) for i in freecols],'nonzero_quadratics':len(nullquad),'first_quad_label':qlabel[0] if qlabel else None,'first_quad_hessian':[[str(x) for x in row] for row in nullquad[0].tolist()] if nullquad else None,'first_quad_rank':nullquad[0].rank() if nullquad else None}
(H/'quartic_polar_zero_geometry.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_tangent_artin_reduction.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_tangent_artin_reduction.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import sympy as s,json
H=Path(__file__).resolve().parent
D=json.loads((H/'quartic_tangent_groebner_QQ.json').read_text());xs=s.symbols(' '.join(D['variables']));Q,R,K,L,T,E,F,HH,KK=xs;loc={str(x):x for x in xs}
polys=[s.sympify(z,locals=loc) for z in D['groebner']]
ys=[Q,R,K,L,E,F];polys=[s.expand(z.subs({HH:0,KK:0,T:-F})) for z in polys]
G=s.groebner(polys,*ys,order='grevlex',domain=s.QQ)
lm=[p.LM(order=G.order).exponents for p in G.polys]
def em(n,d):
 if n==1:return [(d,)]
 return [(a,*v) for a in range(d+1) for v in em(n-1,d-a)]
stand=[];hf=[]
for d in range(6):
    mons=[m for m in em(6,d) if not any(all(a>=b for a,b in zip(m,l)) for l in lm)];stand+=mons;hf.append(len(mons))
print('Hilbert',hf,flush=True);assert hf==[1,6,1,0,0,0]
quad=[m for m in stand if sum(m)==2][0];top=s.prod(x**e for x,e in zip(ys,quad));print('top',top,flush=True)
pair=s.Matrix([[s.Poly(G.reduce(x*y)[1],*ys).coeff_monomial(top) for y in ys] for x in ys]);det=s.factor(pair.det());assert det!=0
print('pair determinant',det,flush=True)
# This exact Artin reduction shows HH,KK,F+T is regular; the first two are already
# regular because neither occurs in any leading monomial of the full quadratic GB.
assert all(m[7]==m[8]==0 for m in D['leading_monomials'])
# Compute full Hilbert series from the monomial initial ideal via inclusion-exclusion.
t=s.symbols('t');lms=[tuple(m) for m in D['leading_monomials']];terms={(0,)*9:1}
for m in lms:
    ad={}
    for n,c in terms.items():
        k=tuple(max(a,b) for a,b in zip(m,n));ad[k]=ad.get(k,0)-c
    for n,c in ad.items():
        terms[n]=terms.get(n,0)+c
        if not terms[n]:del terms[n]
num=sum(c*t**sum(m) for m,c in terms.items());hs=s.factor(num/(1-t)**9)
assert s.simplify(hs-(1+6*t+t*t)/(1-t)**3)==0
out={'status':'PASS_EXACT_CM_GORENSTEIN_ANTICANONICAL_CONE','Hilbert_series':str(hs),'regular_linear_forms':['HH','KK','F+T'],'Artin_Hilbert_function':hf,'Artin_socle_generator':str(top),'degree_one_pairing':[[str(v) for v in row] for row in pair.tolist()],'pairing_determinant':str(det),'a_invariant':-1,'projective_degree':8,'projective_sectional_genus':1,'conclusion':'The20-quadric cone is Cohen-Macaulay and Gorenstein with omega=A(-1). Its projective scheme, once smooth and integral by the separate cover argument, is an anticanonically embedded degree-eight del Pezzo surface.','Groebner_Artin':[str(p.as_expr()) for p in G.polys]}
(H/'quartic_tangent_artin_reduction.json').write_text(json.dumps(out,indent=2)+'\n')
print(out['status'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_tangent_fixed_locus.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_tangent_fixed_locus.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import json,sympy as s
H=Path(__file__).resolve().parent
D=json.loads((H.parent/'octic/quartic_D_zero_local_receipt.json').read_text())
xs=s.symbols('Q R K L T E F HH KK');rt=s.sqrt(6);vs=s.Matrix(xs)
qs=[]
for qq in D['quadrics']:
    M=s.Matrix([[s.sympify(c,locals={'sqrt6':rt}) for c in row] for row in qq['hessian']]);qs.append(s.expand((vs.T*M*vs)[0]/2))
par=D['residual_mu2_parities'];out={}
for p in [0,1]:
    keep=[x for i,x in enumerate(xs) if par[i]==p];subs={x:0 for i,x in enumerate(xs) if par[i]!=p}
    polys=[s.expand(q.subs(subs)) for q in qs];polys=[q for q in polys if q]
    print('parity',p,'vars',keep,'relations',len(polys),flush=True)
    G=s.groebner(polys,*keep,order='grevlex',extension=rt)
    print('basis length',len(G.polys),'affine zero-dimensional',G.is_zero_dimensional,flush=True)
    lm=[q.LM(order=G.order).exponents for q in G.polys]
    def expmon(n,d):
        if n==1:return [(d,)]
        return [(a,*v) for a in range(d+1) for v in expmon(n-1,d-a)]
    hf=[]
    for d in range(8):hf.append(sum(not any(all(a>=b for a,b in zip(m,l)) for l in lm) for m in expmon(len(keep),d)))
    print('Hilbert function degrees0..7',hf,flush=True)
    out[str(p)]={'variables':[str(x) for x in keep],'groebner':[str(q.as_expr()) for q in G.polys],'leading_monomials':[list(m) for m in lm],'Hilbert_function':hf,'affine_zero_dimensional':G.is_zero_dimensional}
(H/'quartic_tangent_fixed_locus.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_tangent_groebner_QQ.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_tangent_groebner_QQ.py'] = (
r'''
#!/usr/bin/env python3
from pathlib import Path
import json,sympy as s,time
H=Path(__file__).resolve().parent;D=json.loads((H/'quartic_tangent_rationalized.json').read_text());xs=s.symbols(' '.join(D['variables']));loc={str(x):x for x in xs};qs=[s.sympify(f,locals=loc) for f in D['quadrics']]
# Row-reduce first to avoid coefficient-size artefacts of the choice of 20 original relations.
mons=[xs[i]*xs[j] for i in range(9) for j in range(i,9)];A=s.Matrix([[s.Poly(f,*xs).coeff_monomial(m) for m in mons] for f in qs]);A,piv=A.rref();polys=[sum(A[i,j]*mons[j] for j in range(45)) for i in range(20)]
print('start exact QQ Groebner',flush=True);st=time.time();G=s.groebner(polys,*xs,order='grevlex',domain=s.QQ);print('finished',time.time()-st,'basis',len(G.polys),flush=True)
lm=[p.LM(order=G.order).exponents for p in G.polys]
def em(n,d):
 if n==1:return [(d,)]
 return [(a,*v) for a in range(d+1) for v in em(n-1,d-a)]
hf=[sum(not any(all(a>=b for a,b in zip(m,l)) for l in lm) for m in em(9,d)) for d in range(10)]
print('Hilbert',hf,flush=True)
out={**D,'status':'EXACT_QQ_GROEBNER','rref_quadrics':[str(p) for p in polys],'groebner_order':'grevlex','groebner':[str(p.as_expr()) for p in G.polys],'leading_monomials':[list(m) for m in lm],'hilbert_function_0_9':hf}
(H/'quartic_tangent_groebner_QQ.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/quartic_tangent_rationalization.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/quartic_tangent_rationalization.py'] = (
r'''
#!/usr/bin/env python3
import json,sympy as s
from pathlib import Path
H=Path(__file__).resolve().parent
D=json.loads((H.parent/'octic/quartic_D_zero_local_receipt.json').read_text());rt=s.sqrt(6);xs=s.symbols('Q R K L T E F HH KK');vs=s.Matrix(xs)
ms=[s.Matrix([[s.sympify(c,locals={'sqrt6':rt}) for c in row] for row in q['hessian']]) for q in D['quadrics']]
rows=[]
par=D['residual_mu2_parities']; qchars=[]
for qi,m in enumerate(ms):
 char=next((par[i]+par[j])%2 for i in range(9) for j in range(i,9) if m[i,j]!=0);qchars.append(char)
 for i in range(9):
  for j in range(i,9):
   c=m[i,j]
   if c==0:continue
   if c.is_Rational:p=0
   elif (c/rt).is_Rational:p=1
   else:raise Exception(c)
   p=(p+(par[i]+par[j]-char)//2)%2
   bits=(1<<(9+qi))^(1<<i)^(1<<j);rows.append((bits,p))
piv={};bad=[]
for bits,rhs in rows:
 while bits:
  lead=(bits&-bits).bit_length()-1
  if lead not in piv:piv[lead]=(bits,rhs);break
  b,r=piv[lead];bits^=b;rhs^=r
 else:
  if rhs:bad.append(1)
print('bad',len(bad),'rank',len(piv))
if not bad:
 sol={}
 for lead,(bits,rhs) in sorted(piv.items(),reverse=True):
  for j,v in sol.items():
   if j!=lead and (bits>>j)&1:rhs^=v
  sol[lead]=rhs
 eps=[sol.get(i,0) for i in range(9)];print('scales',eps)
 zeta=s.root(6,4);mat=s.diag(*[rt**e*zeta**par[i] for i,e in enumerate(eps)]);qq=[]
 for qi,m in enumerate(ms):
  p=s.expand((vs.T*mat*m*mat*vs)[0]/(rt**sol.get(9+qi,0)*zeta**qchars[qi]));assert all(c.is_Rational for c in s.Poly(p,*xs).coeffs());qq.append(p)
 out={'status':'RATIONAL_QUADRATIC_CONE','variable_scale_exponents_fourth_root6':[2*eps[i]+par[i] for i in range(9)],'variables':[str(x) for x in xs],'quadrics':[str(p) for p in qq]}
 (H/'quartic_tangent_rationalized.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/run_quartic_quintic_certificates.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/run_quartic_quintic_certificates.py'] = (
r'''
#!/usr/bin/env python3
"""Portable replay of this agent's quartic certificates.

Run with a Python interpreter providing SymPy. Paths are resolved from this
file; preserve the construction/{quintic,quartic,root,octic} sibling directories.
The octic tangent receipt and root anti-module receipts are explicit inputs,
produced by the independent companion audit entrypoints.
"""
from pathlib import Path
import subprocess,sys,json,argparse,time
H=Path(__file__).resolve().parent
pa=argparse.ArgumentParser();pa.add_argument('--full-local-jacobian',action='store_true');pa.add_argument('--cover-search',action='store_true');args=pa.parse_args()
commands=[]
if args.cover_search:
    for branch in ['A','B']:commands.append(['solve_quartic_primitive_cover.py','compatible_family',branch])
    for chart in ['compatible0','compatible1']:
        for branch in ['A','B']:commands.append(['solve_quartic_primitive_cover.py',chart,branch])
    commands += [['solve_quartic_primitive_cover.py','zero','A'],['audit_primitive_cover_failures.py'],['export_quartic_candidate.py']]
commands += [[x] for x in ['build_quartic_cover_products.py','derive_quartic_polar.py','quartic_D_zero_invariants.py','quartic_tangent_rationalization.py','quartic_tangent_groebner_QQ.py','quartic_tangent_artin_reduction.py','quartic_tangent_fixed_locus.py','audit_quartic_tangent_fixed_reduced.py']]
if args.full_local_jacobian:commands.append(['quartic_polar_zero_geometry.py'])
records=[]
for cmd in commands:
    print('RUN',' '.join(cmd),flush=True);st=time.monotonic()
    r=subprocess.run([sys.executable,str(H/cmd[0]),*cmd[1:]],capture_output=True,text=True)
    log=H/(cmd[0].removesuffix('.py')+'_replay.log');log.write_text(r.stdout+r.stderr)
    rec={'command':cmd,'exit_code':r.returncode,'seconds':round(time.monotonic()-st,3),'log':log.name};records.append(rec)
    if r.returncode:
        print(r.stderr,flush=True);(H/'quartic_quintic_replay_receipt.json').write_text(json.dumps({'status':'FAIL','records':records},indent=2)+'\n');raise SystemExit(r.returncode)
(H/'quartic_quintic_replay_receipt.json').write_text(json.dumps({'status':'PASS_ALL_REQUESTED_QUARTIC_QUINTIC_CERTIFICATES','records':records},indent=2)+'\n')
print('PASS_ALL_REQUESTED_QUARTIC_QUINTIC_CERTIFICATES',flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/quintic/solve_quartic_primitive_cover.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/quintic/solve_quartic_primitive_cover.py'] = (
r'''
#!/usr/bin/env python3
"""Exact weighted H^2=FG search for v15 and y21 on an invariant ambient
extension. F|a=0=u^3, H|a=0=u*l, G|a=0=c^3+b^2*q-u*c*q, and F has no a^1
term by the actual normalized polar identity.  A solution is only a
determinant presentation, not by itself a proof of the required cover.

Usage: python solve_quartic_cover_determinant.py compatible0 A
The whole indicated coefficient line is retained, with delta symbolic.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import sys,json
import sympy as s
HERE=Path(__file__).resolve().parent
SOURCE=HERE.parent/'quartic'
sys.path.insert(0,str(SOURCE))
from quartic_deformation_engine import pair,monomials,addex
label=sys.argv[1] if len(sys.argv)>1 else 'compatible0'
line=sys.argv[2] if len(sys.argv)>2 else 'A'
data=json.loads((SOURCE/f'quartic_ambient_branch_{label}.json').read_text())
delta,eta,kappa=s.symbols('delta eta kappa')
if label=='compatible0':
    etaval=5*delta-s.Rational(15,8) if line=='A' else s.Rational(687,8)-16*delta
elif label=='compatible1':
    etaval=36*delta+s.Rational(45721,6) if line=='A' else s.Rational(5020337,12)-321*delta
elif label=='compatible_family':
    etaval=(864*delta*kappa+120*delta+182884*kappa**3+2167*kappa**2-1262*kappa-45)/24 if line=='A' else (10040674*kappa**3+1777885*kappa**2+104884*kappa+2061-7704*delta*kappa-384*delta)/24
elif label=='zero':
    etaval=s.S.Zero
elif label=='0':
    etaval=(68608*delta-1625)/49152 if line=='A' else (64325-126976*delta)/24576
else:
    raise ValueError('Record exact branch equation before using another direction')
for p in data['coefficient_parameter_ideal']:
    assert s.expand(s.sympify(p).subs(eta,etaval))==0
ww=data['basis_weights'];pw=[10,12,14]
M=[defaultdict(list) for n in range(21)]
for ij,terms in data['multiplication'].items():
    ij=tuple(map(int,ij.split(',')))
    for t in terms:
        co=s.expand(s.sympify(t['coefficient']).subs(eta,etaval))
        if co:M[t['a_power']][ij].append((t['output'],tuple(t['base_exponents']),co))
zero=(0,0,0)
V=[{0:{(0,(3,0,0)):s.S.One}},
   {0:{(6,(1,0,0)):s.S.One}},
   {0:{(0,(0,0,3)):s.S.One,(2,(0,2,0)):s.S.One,(2,(1,0,1)):-s.S.One}}]
names=['F','H','G'];degrees=[30,36,42]
parameters=[delta,kappa] if label=='compatible_family' else [delta]
constraints=[];GB=None;receipts=[]
def reduce(p):
    p=s.expand(p)
    return s.expand(GB.reduce(p)[1]) if GB is not None else p
def mul_coefficient(X,Y,n):
    out=defaultdict(lambda:s.S.Zero)
    for a,xx in X.items():
        for b,yy in Y.items():
            r=n-a-b
            if r<0 or r>=len(M):continue
            for (i,ex),co in xx.items():
                for (j,ey),dd in yy.items():
                    ee=addex(ex,ey)
                    for h,ez,tt in M[r].get(pair(i,j),[]):
                        out[h,addex(ee,ez)]+=co*dd*tt
    return {key:s.expand(v) for key,v in out.items() if s.expand(v)}
def residual(n):
    out=mul_coefficient(V[1],V[1],n)
    for key,co in mul_coefficient(V[0],V[2],n).items():out[key]=out.get(key,0)-co
    return {key:reduce(v) for key,v in out.items() if reduce(v)}
assert not residual(0)
for n in range(1,19):
    unknown=[]
    for which,d in enumerate(degrees):
        if which==0 and n==1:continue
        for h,w in enumerate(ww):
            for ex in monomials(d-4*n-w,pw):unknown.append((which,h,ex))
    eq=defaultdict(lambda:defaultdict(Q))
    # General linearization in the actual SURFACE table:
    # 2*(u*l)*H_n -(c^3+b^2*q-u*c*q)*F_n -u^3*G_n.
    for ident,(which,h,ex) in enumerate(unknown):
        base,scale=[(V[2][0],-1),(V[1][0],2),(V[0][0],-1)][which]
        for (j,ey),co in base.items():
            for out,ez,dd in M[0].get(pair(h,j),[]):
                cc=s.expand(scale*co*dd)
                assert not cc.free_symbols
                eq[out,addex(addex(ex,ey),ez)][ident]+=Q(str(cc))
    known=residual(n);piv={};obs=[];pivot_cert={};zero_certificates=[];system_rows=[]
    for row_number,key in enumerate(sorted(set(eq)|set(known))):
        row=dict(eq.get(key,{}));rhs=-known.get(key,s.S.Zero)
        system_rows.append({'key':[key[0],list(key[1])],'row':{str(i):str(v) for i,v in row.items()},'rhs':str(rhs)})
        combination={row_number:Q(1)}
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead];piv[lead]=({i:v/val for i,v in row.items()},s.expand(rhs/s.Rational(val.numerator,val.denominator)))
                pivot_cert[lead]={i:v/val for i,v in combination.items()}
                break
            val=row[lead];rr,tt=piv[lead]
            for i,co in rr.items():
                new=row.get(i,Q(0))-val*co
                if new:row[i]=new
                else:row.pop(i,None)
            rhs=s.expand(rhs-s.Rational(val.numerator,val.denominator)*tt)
            for i,co in pivot_cert[lead].items():
                new=combination.get(i,Q(0))-val*co
                if new:combination[i]=new
                else:combination.pop(i,None)
        else:
            if reduce(rhs)!=0:
                obs.append(reduce(rhs))
                zero_certificates.append({'combination':{str(i):str(v) for i,v in combination.items()},'rhs':str(rhs),'reduced_rhs':str(reduce(rhs))})
    free=[i for i in range(len(unknown)) if i not in piv]
    sol={}
    for i in free:
        which,h,ex=unknown[i]
        pp=s.Symbol(f'{names[which]}{n}_{i}')
        parameters.append(pp);sol[i]=pp
    if obs:
        prior_constraints=list(constraints)
        constraints.extend(obs)
        GB=s.groebner(constraints,*parameters,order='grevlex',domain=s.QQ)
        if GB.contains(s.S.One):
            out={'status':'NO_DETERMINANT_PRESENTATION','direction':label,'line':line,'eta':str(etaval),'parameters':list(map(str,parameters)),
                 'order':n,'receipts':receipts,'prior_constraints':list(map(str,prior_constraints)),
                 'new_obstructions':[str(s.factor(v)) for v in obs],
                 'initial_surface_determinant_checked':True,
                 'failed_order_unknowns':[[which,h,list(ex)] for which,h,ex in unknown],
                 'failed_order_linear_system':system_rows,'zero_row_certificates':zero_certificates,
                 'FHG_through_previous_order':{names[i]:[{'a_power':nn,'output':h,'base_exponents':ex,'coefficient':str(co)} for nn,terms in vv.items() for (h,ex),co in terms.items()] for i,vv in enumerate(V)},
                 'scope':'No v15/y21 determinant with F1=0 on this entire displayed coefficient family. This is not a whole-basket exclusion.'}
            (HERE/f'quartic_primitive_cover_determinant_{label}_{line}.json').write_text(json.dumps(out,indent=2)+'\n')
            print(json.dumps(out,indent=2),flush=True);raise SystemExit
        constraints=[v.as_expr() for v in GB.polys]
        print('CONSTRAINT',n,[str(s.factor(v)) for v in constraints],flush=True)
    # If parameters have been added since the last Groebner computation,
    # recreate it in the larger coefficient ring before reducing solutions.
    if GB is not None and tuple(GB.gens)!=tuple(parameters):GB=s.groebner(constraints,*parameters,order='grevlex',domain=s.QQ)
    for lead,(row,rhs) in sorted(piv.items(),reverse=True):
        val=rhs
        for i,co in row.items():
            if i!=lead:val-=s.Rational(co.numerator,co.denominator)*sol.get(i,s.S.Zero)
        sol[lead]=reduce(val)
    for which in range(3):V[which][n]={}
    for ident,(which,h,ex) in enumerate(unknown):
        co=reduce(sol.get(ident,s.S.Zero))
        if co:V[which][n][h,ex]=co
    rr={'order':n,'unknowns':len(unknown),'rank':len(piv),'new_free_parameters':[str(sol[i]) for i in free],'new_obstructions':len(obs)}
    receipts.append(rr);print(json.dumps(rr),flush=True)
# Re-reduce every coefficient in the final quotient ring and check every
# coefficient of the determinant, including orders where no unknown exists.
for vv in V:
    for n,terms in vv.items():vv[n]={key:reduce(v) for key,v in terms.items() if reduce(v)}
all_residual=[residual(n) for n in range(19)]
assert not any(all_residual)
beta=V[0].get(2,{}).get((0,(1,1,0)),s.S.Zero)
iv=s.Symbol('beta_inverse')
sat=s.groebner(constraints+[iv*beta-1],*parameters,iv,order='grevlex',domain=s.QQ)
out={'status':'EXACT_DETERMINANT_FAMILY','direction':label,'line':line,'eta':str(etaval),'parameters':[str(p) for p in parameters],
 'constraint_ideal':[str(s.factor(p)) for p in constraints],'normalized_polar_beta':str(beta),'nonzero_beta_possible':not sat.contains(s.S.One),
 'nonzero_beta_ideal':[str(s.factor(p.as_expr())) for p in sat.polys],
 'receipts':receipts,'FHG':{names[i]:[{'a_power':n,'output':h,'base_exponents':ex,'coefficient':str(co)} for n,terms in vv.items() for (h,ex),co in terms.items()] for i,vv in enumerate(V)},
 'scope':'Primitive v15/y21 weighted determinant presentation only. Integral closure, special fibre, quasietaleness and canonical singularities require separate proofs.'}
(HERE/f'quartic_primitive_cover_determinant_{label}_{line}.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:out[k] for k in ['status','constraint_ideal','normalized_polar_beta','nonzero_beta_possible','nonzero_beta_ideal']},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_ambient_families.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_ambient_families.py'] = (
r'''
#!/usr/bin/env python3
"""Independently verify both complete quartic invariant extension families.

The deformation solver is not imported.  Coefficients are expanded exactly
over QQ[delta] on each component of the obstruction equation; polynomial
arithmetic and all associators use Python Fraction throughout.
This does not construct a normalized canonical double cover.
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
from itertools import product
import hashlib
import json
import sys
import sympy as sp

HERE = Path(__file__).resolve().parent
compatible = '--compatible' in sys.argv[1:]
stem = 'compatible0' if compatible else '0'
SOURCE = HERE.parent/('quartic/quartic_ambient_branch_'+stem+'.json')
SURFACE = HERE.parent/'quartic/quartic_invariant_surface_lift.json'
data = json.loads(SOURCE.read_text())
surface = json.loads(SURFACE.read_text())
delta, eta = sp.symbols('delta eta')
weights = data['basis_weights']
pw = (4, 10, 12, 14)
if compatible:
    factor = (40*delta-8*eta-15)*(128*delta+8*eta-687)
    normalization = 5120
    branches = [5*delta-sp.Rational(15,8),sp.Rational(687,8)-16*delta]
else:
    factor = (68608*delta-49152*eta-1625)*(126976*delta+24576*eta-64325)
    normalization = 8711569408
    branches = [(68608*delta-1625)/49152, (64325-126976*delta)/24576]
assert sp.cancel(sp.sympify(data['coefficient_parameter_ideal'][0])/factor) == sp.Rational(1,normalization)

def clean(v):
    return {m:c for m,c in v.items() if c}

def unit(i):
    return {(0,0,0,0,0,i):Q(1)}

expected = {}
for key, rows in surface['multiplication'].items():
    v = defaultdict(Q)
    for r in rows:
        c = sum((Q(x)*(-10)**n for n,x in enumerate(r['coefficient_polynomial'])), Q(0))
        v[(0,0,r['u_power'],*r['base_exponents'],r['output'])] += c
    expected[key] = clean(v)

receipts = []
for number, branch in enumerate(branches, 1):
    table = {}
    cache = {}
    termcount = 0
    for key, rows in data['multiplication'].items():
        i,j = map(int,key.split(','))
        v = defaultdict(Q)
        for r in rows:
            raw = r['coefficient']
            if raw not in cache:
                p = sp.Poly(sp.sympify(raw).subs(eta,branch), delta, domain=sp.QQ)
                cache[raw] = [(m[0],Q(str(c))) for m,c in p.terms() if c]
            for power,c in cache[raw]:
                monomial = (power,r['a_power'],*r['base_exponents'],r['output'])
                assert len(monomial) == 6 and min(monomial) >= 0
                assert sum(x*y for x,y in zip(monomial[1:5],pw))+weights[monomial[5]] == weights[i]+weights[j]
                v[monomial] += c
        v = clean(v)
        table[i,j] = table[j,i] = v
        termcount += len(v)
        assert {m:c for m,c in v.items() if m[1] == 0} == expected[key]
    for i in range(8):
        assert table[0,i] == unit(i)

    def multiply(v,w):
        out = defaultdict(Q)
        for m,c in v.items():
            for n,d in w.items():
                e = tuple(x+y for x,y in zip(m[:5],n[:5]))
                for k,f in table[m[5],n[5]].items():
                    out[tuple(x+y for x,y in zip(e,k[:5]))+(k[5],)] += c*d*f
        return clean(out)

    count = 0
    for i,j,k in product(range(8), repeat=3):
        assert multiply(table[i,j],unit(k)) == multiply(unit(i),table[j,k]), (number,i,j,k)
        count += 1
    # Graded degree zero implies a constant determinant.  All entries
    # which can contribute to its constant term come from the unchanged
    # surface fibre and are independent of delta.
    assert 2*sum(weights) == 8*41
    gram = [[table[i,j].get((0,0,0,0,0,7),Q(0)) for j in range(8)] for i in range(8)]
    for i in range(8):
        for j in range(8):
            assert not [m for m in table[i,j] if m[5] == 7 and sum(m[1:5]) == 0 and m[0] != 0]
    determinant = Q(1)
    for col in range(8):
        p = next(i for i in range(col,8) if gram[i][col])
        if p != col:
            gram[col],gram[p] = gram[p],gram[col]
            determinant = -determinant
        x = gram[col][col]
        determinant *= x
        for i in range(col+1,8):
            scale = gram[i][col]/x
            gram[i] = [a-scale*b for a,b in zip(gram[i],gram[col])]
    assert determinant == 1
    receipt = {'branch':number,'eta':str(branch),'ordered_associators':count,
        'expanded_nonzero_terms':termcount,'frobenius_determinant':str(determinant),
        'canonical_shift':41-sum(pw),'special_fibre_products':36,
        'maximum_a_power':max(m[1] for v in table.values() for m in v)}
    receipts.append(receipt)
    print('PASS generic branch',number,flush=True)

result = {'status':'PASS','input_sha256':hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
    'family':stem,
    'obstruction':str(factor),'coefficient_field':'QQ[delta], independently on both complete branches',
    'branches':receipts,'scope':'Full invariant extension families only. No desired normalized double cover or canonical threefold is certified.'}
destination = 'audit_quartic_compatible_families.json' if compatible else 'audit_quartic_ambient_families.json'
(HERE/destination).write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_candidate_cohomology.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_candidate_cohomology.py'] = (
r'''
#!/usr/bin/env python3
"""Exact dual-Koszul quotient and coherent cohomology of the new cover."""
from pathlib import Path
import json
import sympy as s

HERE=Path(__file__).resolve().parent
data=json.loads((HERE/'audit_quartic_candidate_resolution.json').read_text())
a,u,b,c=s.symbols('a u b c');par=[a,u,b,c];pw=[4,10,12,14]
nd=data['generator_degrees'];rd=data['relation_degrees']
d1=s.Matrix([[s.sympify(x) for x in row] for row in data['d1']])
d2=s.Matrix(list(map(s.sympify,data['d2'])))

def mons(degree):
    if degree<0:return
    for aa in range(degree//4+1):
        for uu in range((degree-4*aa)//10+1):
            for bb in range((degree-4*aa-10*uu)//12+1):
                rem=degree-4*aa-10*uu-12*bb
                if rem%14==0:yield (aa,uu,bb,rem//14)

witnesses=[]
for i in range(4):
    for j in range(i+1,4):
        target=s.zeros(5,1);target[i]=d2[j];target[j]=-d2[i]
        degree=81-rd[i]-rd[j]
        terms=[]
        for k,w in enumerate(nd):
            for ex in mons(degree-(40-w)):
                terms.append((k,ex))
        unknown=s.symbols('x:'+str(len(terms)))
        residual=-target
        for var,(k,ex) in zip(unknown,terms):
            residual += var*s.prod(p**e for p,e in zip(par,ex))*d1.row(k).T
        equations=[]
        for v in residual:
            equations.extend(s.Poly(s.expand(v),*par).coeffs())
        mat,rhs=s.linear_eq_to_matrix(equations,unknown)
        aug,piv=mat.row_join(rhs).rref()
        assert len(unknown) not in piv
        values=[s.S.Zero]*len(unknown)
        for row,col in enumerate(piv):values[col]=aug[row,-1]
        residual=residual.subs(dict(zip(unknown,values))).applyfunc(s.expand)
        assert residual==s.zeros(5,1)
        witnesses.append({'koszul_pair':[i,j],'degree':degree,
            'image_combination':[{'row':k,'exponents':list(ex),'coefficient':str(v)} for (k,ex),v in zip(terms,values) if v]})

even=[i for i,w in enumerate(nd) if w%2==0]
odd=[i for i,w in enumerate(nd) if w%2==1]
assert all(d1[i,j]==0 for i in even for j in range(4))
assert all(d1[i,4]==0 for i in odd)
polys=[d1[i,4] for i in even]
ideal=s.groebner(polys,*par)
assert {p.monic().as_expr() for p in ideal.polys}==set(par)
result={'status':'PASS','dual_koszul_generator_witnesses':witnesses,
    'fifth_component_generators':list(map(str,polys)),
    'fifth_component_ideal':'(a,u,b,c)',
    'Ext2':'C(1)','Ext1':'C',
    'h1_O_m':'1 for m=1, 0 otherwise','h2_O_m':'1 for m=0, 0 otherwise',
    'invariants':{'pg':0,'q':0,'h2_O':1,'chi':2},
    'scope':'Coherent cohomology of the normal projective cover. Rational/canonical singularities are an additional geometric verification.'}
(HERE/'audit_quartic_candidate_cohomology.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({k:result[k] for k in ['status','fifth_component_generators','Ext2','Ext1','invariants','scope']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_candidate_cover.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_candidate_cover.py'] = (
r'''
#!/usr/bin/env python3
"""Independent final table and normalized-cover low-degree audit.

The normality/colon argument is a written proof.  This checks all algebra
identities and the exact missing-degree-five condition and attempts all
twelve required surface anti-generator lifts.
"""
from quartic_candidate_exact import *
from itertools import product
import hashlib
import sympy as s

for i in range(8):assert table[0,i]==unit(i)
for i,j,k in product(range(8),repeat=3):
    assert mul(table[i,j],unit(k))==mul(unit(i),table[j,k]),(i,j,k)
assert mul(H,H)==mul(F,G)
assert 2*sum(weights)==8*41
gram=s.Matrix([[s.Rational(table[i,j].get((0,0,0,0,7),Q(0))) for j in range(8)] for i in range(8)])
assert gram.det()==1
print('PASS: 512 associators, Frobenius determinant1, H²=FG.',flush=True)

def linear_columns(cols,target=None):
    keys=sorted(set().union(*(v.keys() for v in cols),target.keys() if target else set()))
    matrix=s.MutableSparseMatrix(len(keys),len(cols),{})
    idx={m:i for i,m in enumerate(keys)}
    for j,col in enumerate(cols):
        for m,c in col.items():matrix[idx[m],j]=s.Rational(c.numerator,c.denominator)
    if target is None:return s.Matrix(matrix),keys
    rhs=s.Matrix([s.Rational(target.get(m,Q(0))) for m in keys])
    return s.Matrix(matrix),rhs,keys

# N5=(F):H shifted by15. Its members are pairs x in S20,y in S26
# satisfying xH=Fy. F is nonzero, so the pair is uniquely determined by x.
mx=list(monomials(20));my=list(monomials(26))
columns=[shift(H,m[:4]) if m[4]==0 else mul({m:Q(1)},H) for m in mx]
columns += [scale(mul({m:Q(1)},F),Q(-1)) for m in my]
matrix,keys=linear_columns(columns)
rref,pivots=matrix.rref()
assert len(pivots)==len(columns)
missing={'degree':5,'x_space_dimension':len(mx),'y_space_dimension':len(my),'rank':len(pivots),'kernel_dimension':0}
print('PASS: N5=0, exact rank',len(pivots),flush=True)

# The numerators of the twelve generators of B^- with theta5 removed.
residues=[
    (15,'theta*u',term((0,3,0,0))),
    (17,'theta*b',term((0,2,1,0))),
    (19,'theta*c',term((0,2,0,1))),
    (20,'theta*h',term((0,2,0,0),1)),
    (21,'y',term((0,1,0,0),6)),
    (23,'theta*q',term((0,2,0,0),2)),
    (25,'theta*r',term((0,2,0,0),3)),
    (26,'theta*s',term((0,2,0,0),4)),
    (27,'(b*r-c*q)/theta',add(term((0,1,1,0),3),term((0,1,0,1),2,-1))),
    (28,'theta*k',term((0,2,0,0),5)),
    (30,'(c*s-b*k)/theta',add(term((0,1,0,1),4),term((0,1,1,0),5,-1))),
    (36,'t/theta',term((0,1,0,0),7)),
]
lifts=[]
for degree,name,x0 in residues:
    xs=[m for m in monomials(degree+15) if m[0]>0]
    ys=list(monomials(degree+21))
    cols=[mul({m:Q(1)},H) for m in xs]+[scale(mul({m:Q(1)},F),Q(-1)) for m in ys]
    mat,rhs,keys=linear_columns(cols,scale(mul(x0,H),Q(-1)))
    augmented=mat.row_join(rhs)
    echelon,piv=augmented.rref()
    if len(cols) in piv:
        lifts.append({'degree':degree,'surface_generator':name,'status':'NO_LIFT','matrix_rank':mat.rank(),'augmented_rank':len(piv)})
        print('FAIL: required surface generator has no lift:',degree,name,flush=True)
        continue
    solution=[Q(0)]*len(cols)
    for row,col in enumerate(piv):solution[col]=Q(str(echelon[row,-1]))
    x=add(x0,{m:c for m,c in zip(xs,solution[:len(xs)]) if c})
    y={m:c for m,c in zip(ys,solution[len(xs):]) if c}
    assert mul(x,H)==mul(F,y)
    assert {m:c for m,c in x.items() if m[0]==0}==x0
    lifts.append({'degree':degree,'surface_generator':name,'status':'PASS','unknowns':len(cols),'rank':len(piv),
        'x_numerator':encode(x),'y_product':encode(y)})
    print('PASS: integral anti-generator degree',degree,'rank',len(piv),'/',len(cols),flush=True)

result={'status':'PASS' if all(r['status']=='PASS' for r in lifts) else 'REQUIRED_SPECIAL_FIBRE_LIFT_FAILED',
    'source_sha256':hashlib.sha256(SPATH.read_bytes()).hexdigest(),'cover_sha256':hashlib.sha256(CPATH.read_bytes()).hexdigest(),
    'ordered_associators':512,'frobenius_determinant':'1','canonical_shift':1,'H_squared_equals_FG':True,
    'missing_section':missing,'surface_generator_lifts':lifts,
    'scope':'Exact normal-cover module information. Projective singularities and a full canonical-model existence theorem are not certified here.'}
(HERE/'audit_quartic_candidate_cover.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({k:result[k] for k in ['status','missing_section','scope']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_candidate_resolution.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_candidate_resolution.py'] = (
r'''
#!/usr/bin/env python3
"""Construct and verify the complete predicted anti-module resolution.

The written all-degree surface-generation argument supplies H_N.  This
script computes every minimal relation, the primitive unique second
syzygy, the Hilbert identity and dual Koszul quotient.
"""
from quartic_candidate_exact import *
import sympy as s
from itertools import combinations

inp=json.loads((HERE/'audit_quartic_candidate_cover.json').read_text())
nd=[r['degree'] for r in inp['surface_generator_lifts']]
X=[{tuple(t['exponents'])+(t['basis'],):Q(t['coefficient']) for t in r['x_numerator']} for r in inp['surface_generator_lifts']]

def base_mons(degree):
    if degree<0:return
    for a in range(degree//4+1):
        for u in range((degree-4*a)//10+1):
            for b in range((degree-4*a-10*u)//12+1):
                rem=degree-4*a-10*u-12*b
                if rem%14==0:yield (a,u,b,rem//14)

def vectors_matrix(cols):
    keys=sorted(set().union(*(v.keys() for v in cols)))
    idx={m:i for i,m in enumerate(keys)}
    mat=s.MutableSparseMatrix(len(keys),len(cols),{})
    for j,col in enumerate(cols):
        for m,c in col.items():mat[idx[m],j]=s.Rational(c)
    return s.Matrix(mat)

def rel_shift(v,ex):
    return {tuple(a+b for a,b in zip(m[:4],ex))+(m[4],):c for m,c in v.items()}

relations=[];degrees=[27,29,31,37,40];counts=[]
for degree in degrees:
    keys=[ex+(i,) for i,w in enumerate(nd) for ex in base_mons(degree-w)]
    columns=[shift(X[m[4]],m[:4]) for m in keys]
    matrix=vectors_matrix(columns)
    kernel=matrix.nullspace()
    index={m:i for i,m in enumerate(keys)}
    previous=[]
    for d,rel in relations:
        for ex in base_mons(degree-d):
            vv=rel_shift(rel,ex)
            previous.append(s.Matrix([s.Rational(vv.get(m,Q(0))) for m in keys]))
    rank=s.Matrix.hstack(*previous).rank() if previous else 0
    selected=[]
    for vec in kernel:
        if s.Matrix.hstack(*(previous+selected+[vec])).rank()>rank+len(selected):selected.append(vec)
    assert len(selected)==1,(degree,len(selected))
    vec=selected[0]
    rel={m:Q(str(c)) for m,c in zip(keys,vec) if c}
    assert add(*(scale(shift(X[m[4]],m[:4]),c) for m,c in rel.items()))=={}
    relations.append((degree,rel))
    counts.append({'degree':degree,'weighted_unknowns':len(keys),'kernel_dimension':len(kernel),'new_minimal_relations':1})
    print('PASS relation',degree,'kernel',len(kernel),flush=True)

a,u,b,c=s.symbols('a u b c');params=[a,u,b,c]
def polynomial(v,row):
    return sum(s.Rational(co)*s.prod(p**e for p,e in zip(params,m[:4])) for m,co in v.items() if m[4]==row)
d1=s.Matrix([[polynomial(rel,i) for degree,rel in relations] for i in range(12)])
keys=[ex+(i,) for i,w in enumerate(degrees) for ex in base_mons(41-w)]
columns=[rel_shift(relations[m[4]][1],m[:4]) for m in keys]
ker=vectors_matrix(columns).nullspace()
assert len(ker)==1
d2vec={m:Q(str(co)) for m,co in zip(keys,ker[0]) if co}
d2=s.Matrix([polynomial(d2vec,i) for i in range(5)])
assert (d1*d2).applyfunc(s.expand)==s.zeros(12,1)
assert d2[4]==0
gcd=s.gcd_list(list(d2));assert gcd in [1,-1]
ideal=s.groebner(list(d2),a,u,b,c)
assert {s.Poly(p,a,u,b,c).monic().as_expr() for p in ideal.polys}=={a,u,b,c}
nonzero_minor=None
for columns in combinations(range(5),4):
    for rows in combinations(range(12),4):
        det=s.factor(d1.extract(rows,columns).det())
        if det!=0:nonzero_minor={'rows':list(rows),'columns':list(columns),'determinant':str(det)};break
    if nonzero_minor:break
assert nonzero_minor

# The proposed numerator is checked against the all-degree surface trace.
z=s.Symbol('z')
N=sum(z**d for d in nd)-sum(z**d for d in degrees)+z**41
U=sum(z**d for d in weights)
den=s.prod(1-z**w for w in pw)
HS=(U+N)/den
basket=[(1,2)]*7+[(1,3)]*2+[(1,4)]*3+[(1,5)]+[(2,5)]*2+[(3,7)]
m=s.Symbol('m')
def series_poly(poly):
    out=0
    for (n,),co in s.Poly(poly,m).terms():
        f=1/(1-z)
        for j in range(n):f=z*s.diff(f,z)
        out+=co*f
    return out
RR=series_poly(m*(m-1)*(2*m-1)/s.Integer(5040)-2*(2*m-1))
for bb,rr in basket:
    RR+=z*sum(s.Rational((j*bb)%rr*(rr-(j*bb)%rr),2*rr)*z**j for j in range(1,rr))/((1-z)*(1-z**rr))
RR+=-1+2*z
assert s.cancel(HS-RR)==0
assert s.limit((1-z)**4*HS,z,1)==s.Rational(1,420)

out={'status':'PASS','generator_degrees':nd,'relation_degrees':degrees,'second_syzygy_degree':41,
    'relation_search':counts,'d1':[[str(x) for x in row] for row in d1.tolist()],
    'd2':list(map(str,d2)),'d2_ideal':'(a,u,b,c)','nonzero_rank_four_minor':nonzero_minor,
    'anti_hilbert_numerator':str(N),'full_reid_rr_identity':True,'volume':'1/420',
    'relations':[{'degree':d,'terms':[{'exponents':list(m[:4]),'generator':m[4],'coefficient':str(co)} for m,co in sorted(r.items())]} for d,r in relations],
    'scope':'Exact resolution after the separate all-degree generation/Hilbert argument. This is not a substitute for canonical-singularity verification.'}
(HERE/'audit_quartic_candidate_resolution.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:out[k] for k in ['status','d2','nonzero_rank_four_minor','full_reid_rr_identity','volume']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_full_products_and_D.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_full_products_and_D.py'] = (
r'''
#!/usr/bin/env python3
"""Independent full-cover multiplication and global derivation audit."""
from quartic_candidate_exact import *

HERE=Path(__file__).resolve().parent
raw=json.loads((HERE.parent/'quintic/quartic_normal_cover_full_products.json').read_text())
der=json.loads((HERE.parent/'quintic/quartic_polar_derivation.json').read_text())
def decode(rows):return clean({tuple(r['exponents'])+(r['basis'],):Q(r['coefficient']) for r in rows})
X=list(map(decode,raw['anti_numerators']))
nd=raw['anti_weights']
assert X[0]==F and X[4]==H
def numerator(module):return add(*(scale(shift(X[m[4]],m[:4]),c) for m,c in module.items()))
for key,rows in raw['mixed_products'].items():
    i,j=map(int,key.split(','))
    assert numerator(decode(rows))==mul(unit(i),X[j]),key
for key,rows in raw['anti_products'].items():
    i,j=map(int,key.split(','))
    assert mul(F,decode(rows))==mul(X[i],X[j]),key
dp=list(map(decode,der['delta_parameter_numerators']))
ds=list(map(decode,der['delta_invariant_numerators']))
da=list(map(decode,der['D_anti']))
assert dp[0]=={} and dp[1]==scale(F,Q(-10))
def delta(v):
    out=[]
    for m,co in v.items():
        ex=m[:4];i=m[4]
        out.append(scale(shift(ds[i],ex),co))
        for j,power in enumerate(ex):
            if power==0 or not dp[j]:continue
            reduced=list(ex);reduced[j]-=1
            out.append(scale(shift(mul(dp[j],unit(i)),tuple(reduced)),co*power))
    return add(*out)
count=0
for i in range(8):
    for j in range(i,8):
        assert delta(table[i,j])==add(mul(ds[i],unit(j)),mul(unit(i),ds[j])),(i,j)
        count+=1
assert delta(F)==scale(mul(F,da[0]),Q(2))
for i in range(12):
    assert add(delta(X[i]),scale(mul(X[i],da[0]),Q(-1)))==mul(F,da[i]),i

receipt={'status':'PASS','mixed_product_identities':len(raw['mixed_products']),
    'anti_product_identities':len(raw['anti_products']),
    'invariant_Leibniz_identities':count,'anti_generator_derivative_identities':12,
    'Da_is_zero':True,'D_degree':5,
    'scope':'Actual regular derivation of the entire normal cover; on a=1 it preserves the slice. No Euler subtraction is needed.'}
(HERE/'audit_quartic_full_products_and_D.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_local_cover_obstruction.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_local_cover_obstruction.py'] = (
r'''
#!/usr/bin/env python3
"""Exact local witness for the quartic quasi-etale-cover obstruction.

The written proof identifies the point geometrically and applies regularity
lifting and purity. This script checks the actual ring point, Jacobian ranks,
and the precise first-order smoothing functional. No solver is imported.
"""
from pathlib import Path
from fractions import Fraction as Q
import json
import sympy as sp

HERE = Path(__file__).resolve().parent
DATA = HERE.parent/'quartic'
surface = json.loads((DATA/'quartic_invariant_surface_lift.json').read_text())
ambient = json.loads((DATA/'quartic_ambient_branch_0.json').read_text())
tangent = json.loads((DATA/'quartic_surface_and_ambient_tangent.json').read_text())
a,u,b,c,h,q,r,s,k,l,t = sp.symbols('a u b c h q r s k l t')
delta,eta = sp.symbols('delta eta')
par = [u,b,c]
basis = [sp.Integer(1),h,q,r,s,k,l,t]
variables = [u,b,c,h,q,r,s,k,l,t]
point = dict(zip(variables,[0,1,-1,1,1,-1,1,-1,0,0]))
point[a] = 0

def mon(ex):
    return sp.prod(x**e for x,e in zip(par,ex))

surface_relations = []
ambient_jacobian_rows = []
checked = 0
for key,rows in surface['multiplication'].items():
    i,j = map(int,key.split(','))
    poly = sp.Integer(0)
    for row in rows:
        coef = sum(sp.Rational(v)*(-10)**n for n,v in enumerate(row['coefficient_polynomial']))
        poly += coef*u**row['u_power']*b**row['base_exponents'][0]*c**row['base_exponents'][1]*basis[row['output']]
    relation = basis[i]*basis[j]-poly
    assert relation.subs(point) == 0, key
    checked += 1
    if i == 0:
        continue
    surface_relations.append(relation)
    first = sp.Integer(0)
    for row in ambient['multiplication'][key]:
        if row['a_power'] == 1:
            first += sp.sympify(row['coefficient'])*mon(row['base_exponents'])*basis[row['output']]
    value = sp.simplify(first.subs(point))
    assert not value.free_symbols
    ambient_jacobian_rows.append([-value]+[sp.diff(relation,x).subs(point) for x in variables])

jac = sp.Matrix([[sp.diff(f,x).subs(point) for x in variables] for f in surface_relations])
ajac = sp.Matrix(ambient_jacobian_rows)
assert jac.rank() == 6
assert ajac.rank() == 7
assert len(variables)-jac.rank() == 4
assert len(variables)+1-ajac.rank() == 4

samples = tangent['essential_representatives'][0]
assert samples['order'] == 1 and len(samples['representatives']) == 3
values = []
for representative in samples['representatives']:
    poly = sp.Integer(0)
    for row in representative:
        if row['pair'] == [6,6]:
            poly += sp.Rational(row['coefficient'])*mon(row['parameter_exponents'])*basis[row['output']]
    values.append(sp.simplify(poly.subs(point)))
assert values == [-sp.Rational(1,48),sp.Rational(1,16),sp.Rational(7,18)]

# The identified quotient germ is A1 times the grading orbit: l^2=u*g,
# where g=c^3+b^2*q-u*c*q and u,l,g vanish at the point.
g = c**3+b*b*q-u*c*q
assert g.subs(point) == 0
assert all(sp.diff(l*l-u*g,x).subs(point)==0 for x in variables)
surface_coords = [b,u,g,l]
coord_jac = sp.Matrix([[sp.diff(f,x).subs(point) for x in variables] for f in surface_coords])
assert jac.col_join(coord_jac).rank() == 10

result = {
    'status':'PASS',
    'point':{str(x):str(point[x]) for x in variables},
    'surface_products_at_point':checked,
    'surface_dimension':3,'surface_jacobian_rank':6,'surface_embedding_dimension':4,
    'transverse_node_coordinates':['u10','c14^3+b12^2*q18-u10*c14*q18','l26'],
    'ambient_dimension':4,'ambient_jacobian_rank':7,'ambient_embedding_dimension':4,
    'branch0_smoothing_coefficient':'-1/48',
    'smoothing_functional_on_essential_basis':list(map(str,values)),
    'necessary_equation':'-3*p0 + 9*p1 + 56*p2 = 0',
    'kernel_basis':[[3,1,0],[56,0,3]],
    'scope':'Both complete branch0 invariant families fail the required quasi-etale canonical double cover. This does not exclude the entire basket or tangent directions in the displayed plane.',
}
(HERE/'audit_quartic_local_cover_obstruction.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_primitive_obstruction.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_primitive_obstruction.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exhaustive low-order primitive-cover obstruction.

All allowed coefficients of F30,H36,G42 are introduced afresh.  Products
are evaluated directly from the final invariant table.  Exact rational
Gaussian elimination keeps every free coefficient; compatibility equations
are retained as an ideal.  No deformation/cover solver is imported.
"""
from pathlib import Path
from collections import defaultdict
import json
import sys
import sympy as s

HERE=Path(__file__).resolve().parent
family = '--family' in sys.argv[1:]
label = 'compatible_family' if family else 'compatible0'
data=json.loads((HERE.parent/('quartic/quartic_ambient_branch_'+label+'.json')).read_text())
delta,eta,kappa=s.symbols('delta eta kappa')
weights=data['basis_weights']
degrees=[30,36,42]
results=[]

def clean(v):
    return {m:s.expand(c) for m,c in v.items() if s.expand(c)!=0}

def monomials(degree):
    if degree<0:return
    for u in range(degree//10+1):
        for b in range((degree-10*u)//12+1):
            rem=degree-10*u-12*b
            if rem%14==0:yield (u,b,rem//14)

branches = [('A',5*delta-s.Rational(15,8)),('B',s.Rational(687,8)-16*delta)]
if family:
    branches = [
        ('A',((864*kappa+120)*delta+182884*kappa**3+2167*kappa**2-1262*kappa-45)/24),
        ('B',(-(7704*kappa+384)*delta+10040674*kappa**3+1777885*kappa**2+104884*kappa+2061)/24),
    ]
maxorder = 6 if family else 4
for line,etaval in branches:
    table={}
    for key,rows in data['multiplication'].items():
        i,j=map(int,key.split(','));v=defaultdict(lambda:s.S.Zero)
        for row in rows:
            if row['a_power']>maxorder:continue
            m=(row['a_power'],*row['base_exponents'],row['output'])
            v[m]+=s.sympify(row['coefficient']).subs(eta,etaval)
        table[i,j]=table[j,i]=clean(v)

    def multiply(x,y,n):
        result=defaultdict(lambda:s.S.Zero)
        for m,c in x.items():
            for k,d in y.items():
                exponent=tuple(a+b for a,b in zip(m[:4],k[:4]))
                if exponent[0]>n:continue
                for p,e in table[m[4],k[4]].items():
                    if exponent[0]+p[0]!=n:continue
                    result[tuple(a+b for a,b in zip(exponent,p[:4]))+(p[4],)]+=c*d*e
        return clean(result)

    V=[{(0,3,0,0,0):s.S.One},
       {(0,1,0,0,6):s.S.One},
       {(0,0,0,3,0):s.S.One,(0,0,2,0,2):s.S.One,(0,1,0,1,2):-s.S.One}]
    parameters=([delta,kappa] if family else [delta]);constraints=[];gb=None;orders=[]
    def reduce(poly):
        poly=s.expand(poly)
        return s.expand(gb.reduce(poly)[1]) if gb is not None else poly

    for n in range(1,maxorder+1):
        keys=[];unknown=[]
        for which,degree in enumerate(degrees):
            if which==0 and n==1:continue
            for i,w in enumerate(weights):
                for exp in monomials(degree-4*n-w):
                    z=s.Symbol(f'z{n}_{len(keys)}')
                    keys.append((which,(n,*exp,i)));unknown.append(z)
                    V[which][(n,*exp,i)]=z
        left=multiply(V[1],V[1],n);right=multiply(V[0],V[2],n)
        equations=[s.expand(left.get(m,0)-right.get(m,0)) for m in sorted(set(left)|set(right))]
        mat,rhs=s.linear_eq_to_matrix(equations,unknown)
        assert all(c.is_Rational for c in mat)
        rows=[list(mat.row(i))+[reduce(rhs[i])] for i in range(mat.rows)]
        pivots=[];leadrow=0
        for column in range(mat.cols):
            pivot=next((i for i in range(leadrow,len(rows)) if rows[i][column]!=0),None)
            if pivot is None:continue
            rows[leadrow],rows[pivot]=rows[pivot],rows[leadrow]
            c=rows[leadrow][column]
            rows[leadrow]=[s.expand(x/c) for x in rows[leadrow]]
            for i in range(len(rows)):
                if i==leadrow or rows[i][column]==0:continue
                c=rows[i][column]
                rows[i]=[s.expand(x-c*y) for x,y in zip(rows[i],rows[leadrow])]
            pivots.append(column);leadrow+=1
        assert all(all(c==0 for c in row[:-1]) for row in rows[leadrow:])
        obstructions=[reduce(row[-1]) for row in rows[leadrow:] if reduce(row[-1])!=0]
        free=[j for j in range(len(keys)) if j not in pivots]
        solutions={j:s.Symbol(f'free_{n}_{j}') for j in free}
        parameters.extend(solutions.values())
        constraints.extend(obstructions)
        if constraints:
            gb=s.groebner(constraints,*parameters,order='grevlex')
            constraints=[p.as_expr() for p in gb.polys]
        step={'order':n,'unknowns':len(keys),'rank':len(pivots),'free_coefficients':[str(solutions[j]) for j in free],
              'new_compatibility_polynomials':[str(s.factor(x)) for x in obstructions],
              'accumulated_ideal':[str(s.factor(x)) for x in constraints]}
        orders.append(step)
        print(f'{label} line {line} order {n}: {len(keys)} unknowns, rank {len(pivots)}, ideal {[str(s.factor(x)) for x in constraints]}',flush=True)
        if gb is not None and gb.contains(s.S.One):
            if not family:assert n==(4 if line=='A' else 3)
            break
        for i,column in enumerate(pivots):
            solutions[column]=reduce(rows[i][-1]-sum(rows[i][j]*solutions[j] for j in free))
        for j,(which,key) in enumerate(keys):
            V[which][key]=solutions[j]
        for v in V:
            for key in list(v):v[key]=reduce(v[key])
        # Directly recheck every solved normal coefficient.
        for order in range(n+1):
            lhs=multiply(V[1],V[1],order);rhs0=multiply(V[0],V[2],order)
            assert all(reduce(lhs.get(m,0)-rhs0.get(m,0))==0 for m in set(lhs)|set(rhs0))
    excluded = gb is not None and gb.contains(s.S.One)
    if not family:
        assert excluded
        second=orders[1]['accumulated_ideal']
        assert any(s.expand(s.sympify(x).subs(delta,s.Rational(129,28)))==0 for x in second)
    results.append({'line':line,'eta':str(etaval),'excluded':bool(excluded),'last_order':n,'orders':orders})
    print(f'PASS: exact primitive-cover conditions on line {line}, through order {n}, excluded={excluded}.',flush=True)

result={'status':'PASS','family':label,'surface_values':['u10^3','u10*l26','c14^3+b12^2*q18-u10*c14*q18'],
    'normalized_condition':'coefficient of a4 in F30 is zero',
    'coefficient_domain':'QQ with delta retained; all possible weighted corrections included',
    'results':results,
    'scope':'Exact necessary conditions for the indicated primitive determinant. A row is excluded only when its coefficient ideal is the unit ideal. No whole-basket exclusion is asserted.'}
destination = 'audit_quartic_primitive_family.json' if family else 'audit_quartic_primitive_obstruction.json'
(HERE/destination).write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps({k:result[k] for k in ['status','normalized_condition','scope']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/audit_quartic_surface_table.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/audit_quartic_surface_table.py'] = (
r'''
#!/usr/bin/env python3
"""Independent exact audit of the newly constructed quartic invariant table.

This imports no deformation engine or source verifier.  It certifies the
abstract graded associative Frobenius algebra, not its geometric realization.
"""
from collections import defaultdict
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import hashlib
import json

HERE = Path(__file__).resolve().parent
SOURCE = HERE.parent / 'quartic/quartic_invariant_surface_lift.json'
data = json.loads(SOURCE.read_text())
weights = data['basis_weights']
parameter_weights = (10, 12, 14)
assert weights == [0, 15, 18, 20, 21, 23, 26, 41]
assert data['constraint'] == 'lambda + 10'

def clean(v):
    return {m: c for m, c in v.items() if c}

def basis(i):
    return {(0, 0, 0, i): Q(1)}

table = {}
terms = 0
for key, rows in data['multiplication'].items():
    i, j = map(int, key.split(','))
    result = defaultdict(Q)
    for row in rows:
        coefficients = row['coefficient_polynomial']
        coefficient = sum((Q(c) * (-10)**n for n, c in enumerate(coefficients)), Q(0))
        monomial = (row['u_power'], *row['base_exponents'], row['output'])
        assert len(monomial) == 4 and min(monomial) >= 0
        assert sum(x*y for x, y in zip(monomial[:3], parameter_weights)) + weights[monomial[3]] == weights[i] + weights[j]
        result[monomial] += coefficient
    result = clean(result)
    table[i, j] = table[j, i] = result
    terms += len(result)
assert len(table) == 64
for i in range(8):
    assert table[0, i] == basis(i)

def multiply(v, w):
    result = defaultdict(Q)
    for m, c in v.items():
        for n, d in w.items():
            exponent = tuple(x+y for x, y in zip(m[:3], n[:3]))
            for k, e in table[m[3], n[3]].items():
                result[tuple(x+y for x, y in zip(exponent, k[:3])) + (k[3],)] += c*d*e
    return clean(result)

count = 0
for i, j, k in product(range(8), repeat=3):
    assert multiply(table[i, j], basis(k)) == multiply(basis(i), table[j, k]), (i, j, k)
    count += 1

# The coefficient of the last basis element has degree -41.  Its
# determinant has degree 2 sum(weights) - 8*41 = 0.  Hence computing its
# constant term computes the entire determinant over the parameter ring.
assert 2*sum(weights) == 8*41
gram = [[table[i, j].get((0, 0, 0, 7), Q(0)) for j in range(8)] for i in range(8)]
work = [r[:] for r in gram]
determinant = Q(1)
for col in range(8):
    pivot = next(i for i in range(col, 8) if work[i][col])
    if pivot != col:
        work[col], work[pivot] = work[pivot], work[col]
        determinant = -determinant
    p = work[col][col]
    determinant *= p
    for i in range(col+1, 8):
        scale = work[i][col]/p
        work[i] = [a-scale*b for a, b in zip(work[i], work[col])]
assert determinant == 1

# The normalized first normal derivative of l26^2 is c14^3+b12^2*q18.
first = {m: c for m, c in table[6, 6].items() if m[0] == 1}
assert first == {(1, 0, 3, 0): Q(1), (1, 2, 0, 2): Q(1)}
assert not {m: c for m, c in table[6, 6].items() if m[0] == 0}

receipt = {
    'status': 'PASS',
    'input_sha256': hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
    'unordered_products': 36,
    'nonzero_terms': terms,
    'ordered_associators': count,
    'frobenius_determinant': str(determinant),
    'canonical_shift': 41-sum(parameter_weights),
    'maximum_u_power': max(m[0] for v in table.values() for m in v),
    'first_square_normalization': 'l26^2/u10 modulo u10 = c14^3+b12^2*q18',
    'scope': 'Abstract associative graded Frobenius surface algebra; geometric identification and ambient extension are separate proofs.',
}
(HERE / 'audit_quartic_surface_table.json').write_text(json.dumps(receipt, indent=2)+'\n')
print(json.dumps(receipt, indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/construction/root/quartic_candidate_exact.py
# ========================================================================
SOURCES['classification/exceptional/certificates/construction/root/quartic_candidate_exact.py'] = (
r'''
#!/usr/bin/env python3
"""Small independent exact arithmetic library for the quartic candidate.

Input is the final rational table only; no construction engine is imported.
Monomials are (a,u,b,c,basis_index).
"""
from collections import defaultdict
from fractions import Fraction as Q
from pathlib import Path
import json

HERE=Path(__file__).resolve().parent
SPATH=HERE.parent/'quintic/quartic_candidate_S.json'
CPATH=HERE.parent/'quintic/quartic_candidate_cover.json'
data=json.loads(SPATH.read_text())
cover=json.loads(CPATH.read_text())
weights=data['basis_weights']
pw=(4,10,12,14)

def clean(v):return {m:c for m,c in v.items() if c}
def unit(i=0):return {(0,0,0,0,i):Q(1)}
def term(ex,i=0,c=1):return {tuple(ex)+(i,):Q(c)}
def add(*vs):
    out=defaultdict(Q)
    for v in vs:
        for m,c in v.items():out[m]+=c
    return clean(out)
def scale(v,c):return clean({m:x*c for m,x in v.items()})
def shift(v,ex):return {tuple(x+y for x,y in zip(m[:4],ex))+(m[4],):c for m,c in v.items()}
def parse(rows):
    out=defaultdict(Q)
    for r in rows:out[(r['a_power'],*r['base_exponents'],r['output'])]+=Q(r['coefficient'])
    return clean(out)
table={}
for key,rows in data['multiplication'].items():
    i,j=map(int,key.split(','));v=parse(rows)
    assert all(sum(a*b for a,b in zip(m[:4],pw))+weights[m[4]]==weights[i]+weights[j] for m in v)
    table[i,j]=table[j,i]=v

def mul(v,w):
    out=defaultdict(Q)
    for m,c in v.items():
        for n,d in w.items():
            ex=tuple(x+y for x,y in zip(m[:4],n[:4]))
            for k,f in table[m[4],n[4]].items():
                out[tuple(x+y for x,y in zip(ex,k[:4]))+(k[4],)]+=c*d*f
    return clean(out)

F,H,G=[parse(cover['FHG'][key]) for key in ['F','H','G']]

def monomials(degree):
    for i,w in enumerate(weights):
        d=degree-w
        if d<0:continue
        for a in range(d//4+1):
            for u in range((d-4*a)//10+1):
                for b in range((d-4*a-10*u)//12+1):
                    rem=d-4*a-10*u-12*b
                    if rem%14==0:yield (a,u,b,rem//14,i)

def encode(v):
    return [{'exponents':list(m[:4]),'basis':m[4],'coefficient':str(c)} for m,c in sorted(v.items())]

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/finite_algebra.py
# ========================================================================
SOURCES['classification/exceptional/certificates/finite_algebra.py'] = (
r'''
#!/usr/bin/env python3
"""Exact arithmetic for the two exceptional canonical-ring constructions.

Python standard library only.  The input contains rational coefficients,
not a stored assertion that a ring is associative or normal.  This file
verifies polynomial identities; the accompanying proof supplies geometric
normality, completeness of the colon module, and canonicity.
"""
from collections import defaultdict
from fractions import Fraction as Q
from itertools import combinations_with_replacement
from pathlib import Path
import hashlib
import json
import time

ROOT = Path(__file__).resolve().parents[1]
ZERO = (0, 0, 0, 0)


def clean(d):
    return {k: v for k, v in d.items() if v}


def add(*polys):
    out = defaultdict(Q)
    for p in polys:
        for k, v in p.items():
            out[k] += v
    return clean(out)


def scale(p, value):
    return clean({k: value * v for k, v in p.items()})


def shift(p, exponents, value=Q(1)):
    return {(tuple(a + b for a, b in zip(e, exponents)), i): value * c
            for (e, i), c in p.items() if value * c}


def decode(terms):
    out = defaultdict(Q)
    for t in terms:
        if 'a_power' in t:
            e = (t['a_power'], *t['base_exponents'])
            i = t['output']
        else:
            e = tuple(t['exponents'])
            i = t['basis']
        out[(e, i)] += Q(t['coefficient'])
    return clean(out)


def det(matrix):
    a = [list(map(Q, row)) for row in matrix]
    ans = Q(1)
    for j in range(len(a)):
        k = next((k for k in range(j, len(a)) if a[k][j]), None)
        if k is None:
            return Q(0)
        if k != j:
            a[k], a[j] = a[j], a[k]
            ans = -ans
        p = a[j][j]
        ans *= p
        for k in range(j + 1, len(a)):
            if a[k][j]:
                r = a[k][j] / p
                for l in range(j + 1, len(a)):
                    a[k][l] -= r * a[j][l]
                a[k][j] = Q(0)
    return ans


class Algebra:
    def __init__(self, model):
        self.model = model
        self.weights = (4, 10, 12, 14) if model == 'quartic' else (5, 8, 12, 14)
        self.sources = {}
        for kind in ('invariant', 'cover', 'module'):
            p = ROOT / 'data' / f'{model}_{kind}.json'
            self.sources[kind] = json.loads(p.read_text())
        s, n, rel = (self.sources[k] for k in ('invariant', 'cover', 'module'))
        self.names = s['basis']
        self.degrees = s['basis_weights']
        self.anti_names = n['anti_names']
        self.anti_degrees = n['anti_weights']
        self.products = {tuple(map(int, k.split(','))): decode(v)
                         for k, v in s['multiplication'].items()}
        self.numerators = [decode(x) for x in n['anti_numerators']]
        self.mixed = {tuple(map(int, k.split(','))): decode(v)
                      for k, v in n['mixed_products'].items()}
        self.anti = {tuple(map(int, k.split(','))): decode(v)
                     for k, v in n['anti_products'].items()}
        self.relations = [decode(x['terms']) for x in rel['relations']]
        self.relation_degrees = [x['degree'] for x in rel['relations']]
        self.basis = [{(ZERO, i): Q(1)} for i in range(8)]
        self.F = self.numerators[0]
        self.p_index = 4 if model == 'quartic' else 1
        self.H = self.numerators[self.p_index]
        self.G = self.anti[(self.p_index, self.p_index)]

    def product(self, p, q):
        out = defaultdict(Q)
        for (e, i), c in p.items():
            for (f, j), d in q.items():
                v = tuple(x + y for x, y in zip(e, f))
                for (h, k), t in self.products[tuple(sorted((i, j)))].items():
                    out[(tuple(x + y for x, y in zip(v, h)), k)] += c * d * t
        return clean(out)

    def embed_anti(self, p):
        return add(*(shift(self.numerators[i], e, c)
                     for (e, i), c in p.items()))

    def weight_check(self, p, degree, anti=False):
        weights = self.anti_degrees if anti else self.degrees
        for (e, i), c in p.items():
            assert c and len(e) == 4 and min(e) >= 0
            assert sum(a * b for a, b in zip(e, self.weights)) + weights[i] == degree

    def audit(self):
        started = time.monotonic()
        for (i, j), p in self.products.items():
            self.weight_check(p, self.degrees[i] + self.degrees[j])
        # Commutativity reduces every ordered triple to these two comparisons.
        triples = 0
        for i, j, k in combinations_with_replacement(range(8), 3):
            ij_k = self.product(self.products[(i, j)], self.basis[k])
            ik_j = self.product(self.products[(i, k)], self.basis[j])
            jk_i = self.product(self.products[(j, k)], self.basis[i])
            assert ij_k == ik_j == jk_i, ('associator', i, j, k)
            triples += 1
        top = self.degrees.index(max(self.degrees))
        gram = [[self.products[tuple(sorted((i, j)))].get((ZERO, top), Q(0))
                 for j in range(8)] for i in range(8)]
        assert 2 * sum(self.degrees) - 8 * self.degrees[top] == 0
        assert det(gram) == 1
        assert self.product(self.H, self.H) == self.product(self.F, self.G)
        first = self.anti_degrees[0]
        for d, p in zip(self.anti_degrees, self.numerators):
            self.weight_check(p, d + first)
        for (i, j), p in self.mixed.items():
            self.weight_check(p, self.degrees[i] + self.anti_degrees[j], True)
            assert self.embed_anti(p) == self.product(self.basis[i], self.numerators[j])
        for (i, j), p in self.anti.items():
            self.weight_check(p, self.anti_degrees[i] + self.anti_degrees[j])
            assert self.product(self.F, p) == self.product(self.numerators[i], self.numerators[j])
        for d, p in zip(self.relation_degrees, self.relations):
            self.weight_check(p, d, True)
            assert not self.embed_anti(p)
        rank = 8 + 12 - 5 + 1
        volume = Q(rank)
        for d in self.weights:
            volume /= d
        assert volume == Q(1, 420)
        return {
            'status': 'PASS', 'model': self.model,
            'coefficient_field': 'Q',
            'unordered_associator_triples': triples,
            'all_ordered_triples_implied': 512,
            'Frobenius_determinant': '1',
            'quadratic_identity': 'H^2=FG',
            'mixed_products_verified': len(self.mixed),
            'anti_products_verified': len(self.anti),
            'module_relations_verified': len(self.relations),
            'parameter_weights': self.weights,
            'invariant_basis_weights': self.degrees,
            'anti_generator_weights': self.anti_degrees,
            'resolution_relation_weights': [27, 29, 31, 37, 40] if self.model == 'quartic' else [26, 28, 32, 35, 39],
            'resolution_last_weight': sum(self.weights) + 1,
            'generic_A_rank': rank, 'polarization_volume': str(volume),
            'geometric_scope': 'Polynomial identities only. Normality, full normalization and canonical singularities are proved in the paper.',
            'input_sha256': {
                k: hashlib.sha256((ROOT/'data'/f'{self.model}_{k}.json').read_bytes()).hexdigest()
                for k in ('invariant','cover','module')},
            'seconds': round(time.monotonic() - started, 3),
        }


if __name__ == '__main__':
    result = [Algebra(name).audit() for name in ('quartic', 'quintic')]
    out = Path(__file__).with_name('finite_algebra_receipt.json')
    out.write_text(json.dumps(result, indent=2) + '\n')
    for row in result:
        print(row['model'], row['status'], row['seconds'], 'seconds', flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_equivariant_surface.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_equivariant_surface.py'] = (
r'''
#!/usr/bin/env python3
"""Exact equivariant RR on the rigid quartic and its invariant extension frame.

Standard library only. Geometric hypotheses (fixed locus and linearization)
are proved in the accompanying exceptional-model section. This script independently
constructs the complete marked lattice and reproduces the finite arithmetic.
"""
from fractions import Fraction as Q
from math import ceil
from pathlib import Path
import json

n=21
G=[[0]*n for _ in range(n)]
G[0][0]=G[19][19]=-2
G[0][1]=G[1][0]=G[19][1]=G[1][19]=1
G[20][20]=-1
for start,r in [(2,2),(4,7),(11,4),(15,4)]:
    for i in range(r):
        G[start+i][start+i]=-2
        if i:G[start+i][start+i-1]=G[start+i-1][start+i]=1
for i in [5,12,16]:G[19][i]=G[i][19]=1
def e(i):return [Q(int(i==j)) for j in range(n)]
def add(*vs):return [sum(c,Q(0)) for c in zip(*vs)]
def sc(v,c):return [x*c for x in v]
def gv(v):return [sum((x*y for x,y in zip(row,v)),Q(0)) for row in G]
def dot(v,w):return sum((x*y for x,y in zip(v,gv(w))),Q(0))
O,F,B1,B2,P,E=[e(i) for i in [0,1,2,3,19,20]]
T=[e(i) for i in range(4,11)]
QP=[e(i) for i in range(11,15)];QM=[e(i) for i in range(15,19)]
Cp=add(F,sc(B1,-1),sc(B2,-1),sc(E,-1))
V1=add(B1,sc(E,-1));V2=add(B2,sc(E,-1))
A=add(sc(O,-4),sc(F,-8),sc(P,5),*[sc(v,c) for v,c in zip(T,[3,6,5,4,3,2,1])],*[sc(v,c) for v,c in zip(QP+QM,[3,6,4,2]*2)])
J=add(sc(O,-3),sc(F,-6),sc(P,4),*[sc(v,c) for v,c in zip(T,[3,5,4,4,3,2,1])],*[sc(v,c) for v,c in zip(QP+QM,[3,5,4,2]*2)])
M=add(J,sc(E,-1))
exceptional=[T[0],T[1],A,Cp,O,V1,V2]+T[3:]+QP+QM
fractions=list(map(Q,['4/7','1/7','5/7','2/7','1/7','1/3','1/3','4/5','3/5','2/5','1/5']+['3/5','1/5','4/5','2/5']*2))
H=add(M,*[sc(v,-t) for v,t in zip(exceptional,fractions)])
eg=[gv(v) for v in exceptional]
esq=[dot(v,v) for v in exceptional]
T0=add(F,*[sc(v,-1) for v in T])
fixed=[Cp,T0,T[1],T[3],T[5]]
assert [dot(v,v) for v in fixed]==[-3,-2,-2,-2,-2]
assert [dot(H,v) for v in fixed]==[0,Q(3,35),0,0,0]
assert dot(H,H)==Q(1,105)
def unload(m):
    L=add(sc(M,m),*[sc(v,-ceil(m*t)) for v,t in zip(exceptional,fractions)])
    sub=[0]*19
    for _ in range(100):
        changed=False
        for i,v in enumerate(exceptional):
            ip=sum((x*y for x,y in zip(L,eg[i])),Q(0))
            if ip<0:
                k=ceil(ip/esq[i]);L=add(L,sc(v,-k));sub[i]+=k;changed=True
        if not changed:return L,sub
    raise ArithmeticError('unloading did not terminate')
def euler_trace(m):
    L,sub=unload(m)
    signs=[(-1)**(ceil(Q(2*m,7))+sub[3]),1,
           (-1)**(m+ceil(Q(m,7))+sub[1]),
           (-1)**(ceil(Q(4*m,5))+sub[7]),
           (-1)**(ceil(Q(2*m,5))+sub[9])]
    intersections=[dot(L,c) for c in fixed]
    tr=sum((eps*(d/2+Q(1,2)+dot(c,c)/4) for eps,d,c in zip(signs,intersections,fixed)),Q(0))+Q((-1)**m,4)
    chi=2+(dot(L,L)-dot(L,E))/2
    assert tr.denominator==chi.denominator==1
    return int(chi),int(tr),sub,signs,intersections

rows=[];dims=[];traces=[]
for m in range(113):
    chi,tr,sub,signs,ints=euler_trace(m)
    if m<6:
        h=int(m in [0,5]);th=h
    else:h=chi;th=tr
    assert h>=abs(th) and (h-th)%2==0
    dims.append(h);traces.append(th)
    rows.append({'m':m,'chi':chi,'equivariant_chi_theta_plus':tr,'h0':h,'h0_trace_theta_plus':th,'unloading':sub,'fixed_fibre_signs':signs,'fixed_curve_intersections':list(map(str,ints))})
assert euler_trace(1)[1]==-1 and euler_trace(4)[1]==1
for m in range(42):
    assert euler_trace(m+210)[1]==euler_trace(m)[1]+9
    L,sub=unload(m);L2,sub2=unload(m+210)
    assert sub==sub2 and L2==add(L,sc(H,210))

def numerator(h,weights):
    ans=h[:]
    for w in weights:ans=[v-(ans[i-w] if i>=w else 0) for i,v in enumerate(ans)]
    return {i:v for i,v in enumerate(ans) if v}
U=[(h+(-1)**m*t)//2 for m,(h,t) in enumerate(zip(dims,traces))]
num=numerator(U,[10,12,14])
expected={m:1 for m in [0,15,18,20,21,23,26,41]}
assert num==expected

# The excluded alternative a anti-invariant: an auxiliary check, not needed
# for the shorter equivariant H^1 restriction proof in the note.
rdim=[];rtrace=[]
for m,(h,t) in enumerate(zip(dims,traces)):
    rdim.append(h-int(m==5)+(rdim[m-4] if m>=4 else 0))
    rtrace.append(t-int(m==5)-(rtrace[m-4] if m>=4 else 0))
alt=[(a+b)//2 for a,b in zip(rdim,rtrace)]
alt_num=numerator(alt,[8,10,12,14])
assert alt_num[29]==-1

weights=[0,15,18,20,21,23,26,41]
def count_monomials(d):
    if d<0:return 0
    return sum(1 for a in range(d//10+1) for b in range(d//12+1)
               if d-10*a-12*b>=0 and (d-10*a-12*b)%14==0)
counts=[]
for order in range(1,21):
    unknown=sum(count_monomials(weights[i]+weights[j]-4*order-w)
                for i in range(1,8) for j in range(i,8) for w in weights)
    gauge=sum(count_monomials(weights[i]-w-4*order)
              for i in range(1,8) for w in weights)
    parameter=sum(count_monomials(w-4*order) for w in [10,12,14])
    counts.append({'a_order':order,'raw_multiplication_coefficients':unknown,
                   'raw_basis_changes':gauge,'parameter_lift_changes':parameter})
out={'status':'PASS','fixed_curves':['Cprime','T0','T2','T4','T6'],
     'isolated_fixed_points_on_blowup':1,'canonical_linearization':'theta5 anti, a4 invariant if the involution extends naturally',
     'invariant_surface_numerator':num,'basis_weights':weights,
     'anti_a_alternative_numerator':alt_num,'negative_weight_4_raw_counts':counts,
     'low_degree_equivariant_data':rows[:42],
     'all_degree_justification':'CM plus Gorenstein a-invariant5 gives socle degree41 over the invariant frame10,12,14; coefficients through41 determine the full free basis. The 210-period linear trace shift is independently checked.',
     'scope':'An actual invariant surface ring and a necessary finite extension target if its involution extends. No ambient extension, whole-basket exclusion, or forced extension of the involution is asserted.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({k:v for k,v in out.items() if k not in ['low_degree_equivariant_data']},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_marked_frames.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_marked_frames.py'] = (
r'''
#!/usr/bin/env python3
"""Exhaust the marked elliptic K3 frames from the actual root paths.

Only exact rational arithmetic is used.  The geometric input is: a type IV
fibre with P in its identity component; disjoint marked 3A4+A2 paths; labels
1,2,2 modulo five on the A4 paths and (2,4) on the A2 path; A=5P, A.O=0;
all off-path labels zero.  Since P is not torsion, the K3 root-rank bound
allows at most one additional non-IV root.  The proof in the paper explains
why these hypotheses hold and why the eight forests below are exhaustive.
"""
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json


def inverse(a):
    n=len(a)
    m=[list(map(Q,row))+[Q(i==j) for j in range(n)] for i,row in enumerate(a)]
    for i in range(n):
        j=next(j for j in range(i,n) if m[j][i])
        m[i],m[j]=m[j],m[i]
        z=m[i][i];m[i]=[x/z for x in m[i]]
        for j in range(n):
            if j!=i:
                z=m[j][i]
                if z:m[j]=[x-z*y for x,y in zip(m[j],m[i])]
    return [row[n:] for row in m]


def root(name):
    letter,n=name[0],int(name[1:])
    if letter=='A':
        edges=[(i,i+1) for i in range(n-1)];allowed=list(range(n))
    elif name=='D5':
        edges=[(0,1),(1,2),(2,3),(2,4)];allowed=[0,3,4]
    elif name=='E7':
        edges=[(0,1),(1,2),(2,3),(3,4),(4,5),(2,6)];allowed=[5]
    else:raise ValueError(name)
    a=[[2*int(i==j) for j in range(n)] for i in range(n)]
    for i,j in edges:a[i][j]=a[j][i]=-1
    c=inverse(a)
    choices=[-1]+allowed
    col=lambda j: [Q(0)]*n if j==-1 else [c[i][j] for i in range(n)]
    def component_multiple(p,m):
        cp=col(p)
        return next(j for j in choices if all((m*x-y).denominator==1 for x,y in zip(cp,col(j))))
    states=[]
    for p in choices:
        aa=component_multiple(p,5)
        labels=[x-5*y for x,y in zip(col(aa),col(p))]
        assert all(x.denominator==1 for x in labels)
        labels=[int(x)%5 for x in labels]
        alive={i for i,x in enumerate(labels) if x}
        parts=[]
        while alive:
            block={min(alive)};todo=list(block)
            while todo:
                i=todo.pop()
                for x,y in edges:
                    j=y if x==i else x if y==i else None
                    if j in alive and j not in block:
                        block.add(j);todo.append(j)
            alive-=block
            ends=[i for i in block if sum(j in block and a[i][j]==-1 for j in range(n))<=1]
            if len(ends)!=2 and len(block)!=1:break
            order=[min(ends)]
            while len(order)<len(block):
                nxt=[j for j in block if a[order[-1]][j]==-1 and j not in order]
                if len(nxt)!=1:break
                order.append(nxt[0])
            if len(order)!=len(block):break
            vals=[labels[i] for i in order]
            if len(order)==4 and aa not in block:
                if vals in ([1,2,3,4],[4,3,2,1]):kind='fifth1'
                elif vals in ([2,4,1,3],[3,1,4,2]):kind='fifth2'
                else:break
            elif len(order)==2:
                if vals==[2,4] and aa==order[1]:kind='seventh'
                elif vals==[4,2] and aa==order[0]:kind='seventh'
                else:break
            else:break
            parts.append(kind)
        else:
            states.append({'P':p+1,'A':aa+1,'labels':labels,'parts':parts,
                           'costP':Q(0) if p==-1 else c[p][p],
                           'costA':Q(0) if aa==-1 else c[aa][aa],
                           'multiple_costs':[Q(0) if (j:=component_multiple(p,m))==-1 else c[j][j] for m in range(1,6)]})
    return {'name':name,'cartan':a,'inverse':c,'states':states}


FORESTS=[['A2','A4','A4','A4'], ['A1','A2','A4','A4','A4'],
         ['A3','A4','A4','A4'], ['A2','A4','A4','A5'],
         ['A2','A4','A4','D5'], ['A2','A4','A9'],
         ['A4','A4','A7'], ['A4','A4','E7']]


def main():
    roots={name:root(name) for f in FORESTS for name in f}
    table=[]
    for forest in FORESTS:
        seen=set()
        for choices in product(*(roots[n]['states'] for n in forest)):
            parts=sorted(x for s in choices for x in s['parts'])
            if parts!=['fifth1','fifth2','fifth2','seventh']:continue
            hp=(4-sum(s['costA'] for s in choices))/25
            if hp<=0:continue
            po=(hp-4+sum(s['costP'] for s in choices))/2
            if po.denominator!=1 or po<0:continue
            ints=[(m*m*hp-4+sum(s['multiple_costs'][m-1] for s in choices))/2 for m in range(1,6)]
            if any(x.denominator!=1 or x<0 for x in ints):continue
            # Simultaneous Dynkin reversal does not alter a local height state.
            key=(tuple(s['costP'] for s in choices),tuple(s['costA'] for s in choices))
            if key in seen:continue
            seen.add(key)
            table.append({'roots':forest,'P_components':[s['P'] for s in choices],
                          'A_components':[s['A'] for s in choices],
                          'P_costs':[str(s['costP']) for s in choices],
                          'A_costs':[str(s['costA']) for s in choices],
                          'height':str(hp),'multiples_intersection':[str(x) for x in ints],
                          'labels':[s['labels'] for s in choices]})
    answer={'status':'PASS','forests':FORESTS,'labelled_height_states':table,
            'count':len(table), 'scope':'Exact marked-frame arithmetic from the stated geometric root-path input.'}
    Path(__file__).with_suffix('.json').write_text(json.dumps(answer,indent=2)+'\n')
    print('states',len(table))
    for r in table:print('+'.join(r['roots']),r['P_components'],r['height'],r['multiples_intersection'])


if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_polarization.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_polarization.py'] = (
r'''
#!/usr/bin/env python3
"""Exact canonical polarization and complete 105-residue cohomology audit.

The paper proves the geometric marked K3 and its full integral basis.
This standard-library program verifies every displayed lattice and rounding identity.
"""
from fractions import Fraction as F
from math import ceil, gcd
from pathlib import Path
import json

DIM = 21
LABELS = ['O','F','B1','B2'] + [f'T{i}' for i in range(1,8)]
LABELS += [f'Qplus{i}' for i in range(1,5)] + [f'Qminus{i}' for i in range(1,5)]
LABELS += ['P','E']
G = [[0]*DIM for _ in range(DIM)]
G[0][0] = G[19][19] = -2
G[0][1] = G[1][0] = G[19][1] = G[1][19] = 1
G[20][20] = -1
for start,rank in [(2,2),(4,7),(11,4),(15,4)]:
    for j in range(rank):
        G[start+j][start+j] = -2
        if j:
            G[start+j][start+j-1] = G[start+j-1][start+j] = 1
for j in [5,12,16]:
    G[19][j] = G[j][19] = 1


def vec(i):
    return [F(int(i==j)) for j in range(DIM)]


def add(*vs):
    return [sum(items,F(0)) for items in zip(*vs)]


def scale(v,k):
    return [x*k for x in v]


def gtimes(v):
    return [sum((g*x for g,x in zip(row,v)),F(0)) for row in G]


def dot(a,b):
    return sum((x*y for x,y in zip(a,gtimes(b))),F(0))


def determinant(matrix):
    a = [[F(x) for x in row] for row in matrix]
    det = F(1)
    for j in range(len(a)):
        pivot = next(i for i in range(j,len(a)) if a[i][j])
        if pivot != j:
            a[j],a[pivot] = a[pivot],a[j]
            det = -det
        d = a[j][j]
        det *= d
        for i in range(j+1,len(a)):
            q = a[i][j]/d
            for k in range(j+1,len(a)):
                a[i][k] -= q*a[j][k]
            a[i][j] = 0
    return det


O,FF,B1,B2,P,E = [vec(i) for i in [0,1,2,3,19,20]]
T = [vec(i) for i in range(4,11)]
QP = [vec(i) for i in range(11,15)]
QM = [vec(i) for i in range(15,19)]
C = add(FF,scale(B1,-1),scale(B2,-1))
CP,V1,V2 = [add(v,scale(E,-1)) for v in [C,B1,B2]]
A = add(scale(O,-4),scale(FF,-8),scale(P,5),
        *[scale(v,k) for v,k in zip(T,[3,6,5,4,3,2,1])],
        *[scale(v,k) for v,k in zip(QP+QM,[3,6,4,2]*2)])
J = add(scale(O,-3),scale(FF,-6),scale(P,4),
        *[scale(v,k) for v,k in zip(T,[3,5,4,4,3,2,1])],
        *[scale(v,k) for v,k in zip(QP+QM,[3,5,4,2]*2)])
M = add(J,scale(E,-1))
EXC = [T[0],T[1],A,CP,O,V1,V2] + T[3:] + QP + QM
EXC_NAMES = ['U1=T1','U2=T2','U3=A','U4=Cprime','U5=O','V1','V2']
EXC_NAMES += ['T4','T5','T6','T7']+[f'Qplus{i}' for i in range(1,5)]+[f'Qminus{i}' for i in range(1,5)]
FRACTIONAL = list(map(F,['4/7','1/7','5/7','2/7','1/7','1/3','1/3']))
FRACTIONAL += list(map(F,['4/5','3/5','2/5','1/5']))
FRACTIONAL += list(map(F,['3/5','1/5','4/5','2/5']))*2
DISCREPANCY = list(map(F,['1/7','2/7','3/7','4/7','2/7','1/3','1/3']))+[F(0)]*12
H = add(M,*[scale(v,-t) for v,t in zip(EXC,FRACTIONAL)])
DELTA = add(*[scale(v,d) for v,d in zip(EXC,DISCREPANCY)])
EXCG = [gtimes(v) for v in EXC]

assert len(LABELS) == DIM
assert determinant(G) == 60
assert dot(A,A) == -2 and dot(A,O) == 0 and dot(A,FF) == 1
assert [dot(A,v) for v in T] == [0,1,0,0,0,0,0]
assert all(dot(A,v) == 0 for v in QP+QM+[B1,B2])
assert scale(H,5) == add(E,DELTA)
assert (dot(H,H),dot(H,E),dot(H,FF)) == (F(1,105),F(1,21),F(1,7))
assert all(dot(H,v) == 0 for v in EXC)
EXC_GRAM = [[dot(v,w) for w in EXC] for v in EXC]
assert determinant(EXC_GRAM) == -15750
assert [dot(v,v) for v in EXC[:7]] == [-2,-2,-2,-3,-2,-3,-3]

# All elliptic fibre components: the two IV arms are strict transforms on W.
fibre_components = {'IV_Cprime':CP,'IV_V1':V1,'IV_V2':V2,'IV_E':E}
for name,roots in [('I8',T),('I5plus',QP),('I5minus',QM)]:
    fibre_components[name+'_0'] = add(FF,*[scale(v,-1) for v in roots])
    for j,v in enumerate(roots,1):
        fibre_components[name+f'_{j}'] = v
assert all(dot(H,v) >= 0 for v in fibre_components.values())

# Cl(D) quotient: eliminate O, the 14 vertical roots other than T3,
# B1-E, B2-E, F-B1-B2-E. The remaining relation is 5(P+T3)=24E.
# An explicit integral surjection to Z H + Z R proves primitivity.
CL_MAP = [[0,0] for _ in range(DIM)]
CL_MAP[1] = [15,0]
CL_MAP[2] = CL_MAP[3] = CL_MAP[20] = [5,0]
CL_MAP[6] = [0,1]  # R=T3
CL_MAP[19] = [24,-1]


def class_image(v):
    return [sum((v[i]*CL_MAP[i][j] for i in range(DIM)),F(0)) for j in [0,1]]


assert all(class_image(v) == [0,0] for v in EXC)
assert class_image(M) == [1,0] and class_image(T[2]) == [0,1]
assert gcd(24,5) == 1
UNIMODULAR_COMPLETION = [[v[i] for v in EXC+[M,T[2]]] for i in range(DIM)]
assert abs(determinant(UNIMODULAR_COMPLETION)) == 1

# Mumford pullback of the remaining curve R=T3.
RP = add(T[2],*[scale(v,k) for v,k in zip(EXC[:5],map(F,['4/7','8/7','5/7','2/7','1/7']))],
         *[scale(v,k) for v,k in zip(T[3:],map(F,['4/5','3/5','2/5','1/5']))])
assert all(dot(RP,v) == 0 for v in EXC)
assert (dot(H,RP),dot(RP,RP)) == (F(2,35),F(-2,35))
PIC_L = scale(add(H,RP),15)
PIC_N = scale(RP,35)
assert all(x.denominator == 1 for v in [PIC_L,PIC_N] for x in v)
assert [[dot(v,w) for w in [PIC_L,PIC_N]] for v in [PIC_L,PIC_N]] == [[15,0],[0,-70]]

# Check the complete finite Cartier congruence conditions on one period.
cartier_residues = []
for a in range(105):
    for b in range(35):
        stated = a%15 == 0 and b%5 == 0 and (b-a)%7 == 0
        # The local fractions encode exact local Cartier obstructions.
        local = all((a*t-b*r).denominator == 1 for t,r in zip(
            FRACTIONAL,
            list(map(F,['4/7','8/7','5/7','2/7','1/7']))+[F(0),F(0)]
            +list(map(F,['4/5','3/5','2/5','1/5']))+[F(0)]*8))
        assert stated == local
        if stated:
            cartier_residues.append([a,b])
assert len(cartier_residues) == 7


def round_and_unload(m):
    """Remove forced exceptional fixed components until relatively nef."""
    D = add(scale(M,m),*[scale(v,-ceil(m*t)) for v,t in zip(EXC,FRACTIONAL)])
    sub = [0]*len(EXC)
    for _ in range(100):
        changes = False
        for i,v in enumerate(EXC):
            ip = sum((x*y for x,y in zip(D,EXCG[i])),F(0))
            if ip < 0:
                mult = ceil(ip/EXC_GRAM[i][i])
                D = add(D,scale(v,-mult))
                sub[i] += mult
                changes = True
        if not changes:
            return D,sub
    raise RuntimeError('Exceptional unloading failed to terminate')


BASKET = [(1,2)]*7+[(1,3)]*2+[(1,4)]*3+[(1,5)]+[(2,5)]*2+[(3,7)]


def threefold_restriction_euler(m):
    """RR Euler difference at any integer m; no positive-degree vanishing input."""
    cubic_difference = F(2*m*m-10*m+15,420)
    correction = sum((F((j*b%r)*(r-j*b%r),2*r)
                      for b,r in BASKET for j in range(m-4,m)),F(0))
    return cubic_difference-16+correction


period = []
for m in range(105):
    D,sub = round_and_unload(m)
    chi = 2+(dot(D,D)-dot(D,E))/2
    target = threefold_restriction_euler(m)
    assert chi == target and chi.denominator == 1
    assert all(sum((x*y for x,y in zip(D,gv)),F(0)) >= 0 for gv in EXCG)
    # This period shift proves the quadratic-plus-periodic continuation.
    Dnext,subnext = round_and_unload(m+105)
    assert subnext == sub and Dnext == add(D,scale(H,105))
    expected_shift = F((m+105)*(m+100)-m*(m-5),210)
    assert threefold_restriction_euler(m+105)-target == expected_shift
    period.append({'residue':m,'unloading':sub,'relatively_nef_divisor':[str(x) for x in D],
                   'square':str(dot(D,D)),'canonical_intersection':str(dot(D,E)),
                   'surface_Euler_characteristic':int(chi),'threefold_RR_difference':int(target)})

assert round_and_unload(5)[0] == E
low_generic_data = []
for m in range(1,5):
    degree = m-ceil(5*m/7)-ceil(m/7)
    group_multiple = 4*m-5*ceil(5*m/7)
    assert degree < 0 or (degree == 0 and group_multiple != 0)
    low_generic_data.append({'m':m,'generic_fibre_degree':degree,'Pic0_multiple_of_P':group_multiple})

# Rational cohomology and the rank-four integral complement.
# R is primitive in unimodular H2(W,Z) by the Cl(D) calculation above.
# Pic(D)+T has index two in R-perp; the characteristic parity picks the
# gluing (N+v)/2, where v^2=10, rather than (N+u)/2 with u^2=6.
COHOMOLOGY_GRAM = [[15,0,0,0],[0,-70,0,-35],[0,0,6,0],[0,-35,0,-15]]
assert determinant(COHOMOLOGY_GRAM) == -15750
assert (-70+10)//4 == -15 and (-70+6)//4 == -16
assert (-15-5)%2 == 0 and (-16-5)%2 == 1

out = {
    'status':'PASS',
    'scope':'Full marked canonical polarization and exact all-degree RR compatibility on the explicit quartic K3; no ambient threefold existence or exclusion',
    'basis_order':LABELS,'NS_W_Gram':G,'NS_W_determinant':60,
    'A_5P':[str(x) for x in A],'J':[str(x) for x in J],'M_J_minus_E':[str(x) for x in M],
    'H_pullback':[str(x) for x in H],
    'H_square':'1/105','H_E':'1/21','H_F':'1/7',
    'exceptional_order':EXC_NAMES,'exceptional_vectors':[[str(x) for x in v] for v in EXC],
    'exceptional_Gram':[[str(x) for x in row] for row in EXC_GRAM],
    'exceptional_determinant':-15750,
    'fractional_corrections':[str(x) for x in FRACTIONAL],
    'discrepancies':[str(x) for x in DISCREPANCY],
    'fibre_component_degrees':{name:str(dot(H,v)) for name,v in fibre_components.items()},
    'class_group_map':CL_MAP,'class_group':'Z H + Z R; 5(P+R)=24E, E=5H, P=24H-R',
    'primitive_exceptional_lattice':True,
    'exceptional_M_R_basis_change_determinant':int(determinant(UNIMODULAR_COMPLETION)),
    'class_group_intersection_matrix':[['1/105','2/35'],['2/35','-2/35']],
    'R_pullback':[str(x) for x in RP],
    'Cartier_conditions':['a divisible by 15','b divisible by 5','b-a divisible by 7'],
    'Cartier_residues_a_mod105_b_mod35':cartier_residues,
    'Pic_basis':['15(H+R)','35R'],'Pic_Gram':[[15,0],[0,-70]],'Pic_index_in_Cl':525,
    'Pic_pullback_basis':[[str(x) for x in v] for v in [PIC_L,PIC_N]],
    'H2_D_basis':['L','N','u','(N+v)/2'],'H2_D_Gram':COHOMOLOGY_GRAM,
    'H2_D_determinant':-15750,'H3_D':'0','H1_D_regular_locus':'0',
    'RR_period':105,'RR_period_rows':period,
    'RR_all_degree_conclusion':'Euler characteristics agree for every integer m; for m>=6 both equal P_m-P_(m-4)',
    'low_generic_fibre_tests':low_generic_data,
    'h0_degrees_0_through_30':[1,0,0,0,0,1]+[int(threefold_restriction_euler(m)) for m in range(6,31)],
    'Hilbert_series':'Hilb B(t)=(1-t^4)Hilb R_expected(t)+t^5',
    'H1_surface_root_powers':'one dimensional precisely at m=1 and m=4; zero at all other integer m',
}
path=Path(__file__).with_suffix('.json')
path.write_text(json.dumps(out,indent=2)+'\n',encoding='utf-8')
print('PASS: full fifth root; H^2=1/105; 19 exact exceptional curves; primitive Cl quotient')
print('PASS: Cartier lattice diag(15,-70); rank-four cohomology discriminant 15750')
print('PASS: all 105 RR residues and period shifts; exact all-degree Hilbert compatibility')
print('Receipt:',path)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/extract_weight16_class.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/extract_weight16_class.py'] = (
r'''
#!/usr/bin/env python3
"""Lift the one possible surface anti tangent class to an exact Q cocycle."""
import os
os.environ['SURFACE_SHIFT']='16'
import quartic_surface_tangent as M
import quartic_surface_exact as Q
from flint import fmpq,fmpq_mat
from fractions import Fraction
import pickle,json,time

def rows(T):
    yield from T.module_constraint_rows()
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                yield from T.associator_rows(i,j,k)
                if i<j<k:yield from T.associator_rows(j,i,k)

start=time.monotonic()
assert M.variables==Q.variables
for d,p in set((d,p)for off,d,p in M.offsets.values()):assert M.basis(d,p)[0]==Q.basis(d,p)[0]
exact=list(rows(Q));modular=list(rows(M))
assert len(exact)==len(modular)
E=M.Elimination();selected=[]
for i,r in enumerate(modular):
    if E.add(r):selected.append(i)
n=len(Q.variables)
mat=fmpq_mat([[fmpq(exact[i].get(j,0).numerator,exact[i].get(j,Fraction(0)).denominator)for j in range(n)]for i in selected])
rr,rank=mat.rref();piv=[next(j for j in range(n)if rr[i,j])for i in range(rank)]
free=[j for j in range(n)if j not in set(piv)]
vectors=[]
for f in free:
    v={f:Fraction(1)}
    for i,j in enumerate(piv):
        if rr[i,f]:v[j]=-Fraction(str(rr[i,f]))
    assert all(sum((c*v.get(j,0)for j,c in row.items()),Fraction(0))==0 for row in exact)
    vectors.append(v)
gauges=pickle.loads((M.HERE/'quartic_anti_shift16_gauge_vectors.pkl').read_bytes())
G=M.Elimination()
for g in gauges:G.add(g)
g_rank=len(G.piv);chosen=None
for v in vectors:
    vm={j:M.coeff(c)for j,c in v.items()}
    if G.add(vm):chosen=v;break
assert chosen is not None and len(vectors)==g_rank+1
terms=[]
for var,c in sorted(chosen.items()):
    i,j,k=M.variables[var];off,d,p=M.offsets[i,j]
    out=M.basis(d,p)[0][k]
    terms.append({'pair':[i,j],'pair_names':[M.names[i],M.names[j]],'output':list(out),
                  'output_name':M.names[out[4]],'coefficient':str(c)})
result={'status':'EXACT_NONZERO_SURFACE_WEIGHT_MINUS16_CLASS','shift':16,'variables':n,
        'exact_rows_checked':len(exact),'exact_rank_Q':rank,'exact_kernel_dimension_Q':len(vectors),
        'exact_gauge_dimension':g_rank,'class_dimension_Q':1,'terms':terms,
        'seconds':round(time.monotonic()-start,3)}
(M.HERE/'quartic_surface_weight16_class.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/obstruct_weight16.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/obstruct_weight16.py'] = (
r'''
#!/usr/bin/env python3
"""Lift the exceptional anti surface class through the forced first normal jet.

The module deformation in degree -20 is included explicitly.  The
normalization transport is differentiated in both the normal parameter
and the anti deformation, so this does not freeze the module.
"""
import os,pickle,json,time
os.environ['SURFACE_SHIFT']='20';os.environ['TANGENT_PARITY']='1'
import surface_module_transport as C
T=C.T
from functools import lru_cache

def rawcoords(v,d,p):return C.raw_from_coords(v,d,p)
def normalize_raw(v,d,p):return rawcoords(T.normalize(v,d,p),d,p)
ETA1=[C.raw_terms(r['terms'],1,8)for r in C.DATA['relations']]
L1=C.Transport(ETA1,shift=4,eps=0)
MU0=T.mult
MU1={(0,i):{}for i in range(20)}
first={}
for key,terms in T.S['multiplication'].items():
    first[tuple(map(int,key.split(',')))]=T.clean({(0,*t['base_exponents'],t['output']):T.coeff(t['coefficient'])for t in terms if t['a_power']==1})
for key,terms in T.C['mixed_products'].items():
    i,j=map(int,key.split(','));first[i,j+8]=C.raw_terms(terms,1,8)
for key,terms in T.C['anti_products'].items():
    first[tuple(i+8 for i in map(int,key.split(',')))]=C.raw_terms(terms,1,0)
for (i,j),raw in first.items():
    d=T.weights[i]+T.weights[j];p=T.parity[i]^T.parity[j]
    v=T.normalize(raw,d-4,p);T.addto(v,L1.apply(C.BASE_RAW[i,j],d,p))
    MU1[i,j]=rawcoords(v,d-4,p)

PSI={ij:{}for ij in MU0}
pc=json.loads((C.HERE/'quartic_surface_weight16_class.json').read_text())
for term in pc['terms']:
    PSI[tuple(term['pair'])][tuple(term['output'])]=T.coeff(term['coefficient'])

def prod(raw,j,table):
    out={}
    for m,c in raw.items():T.addto(out,T.shift(table[min(m[4],j),max(m[4],j)],m[:4]),c)
    return out

GAUGE_INDEX=os.environ.get('PSI_GAUGE_INDEX')
if GAUGE_INDEX is not None:
    gd=json.loads((C.HERE/'surface_semilinear_1_16.json').read_text())
    hv=gd['map_basis'][int(GAUGE_INDEX)];hm={i:{}for i in range(20)}
    for label,c in hv.items():
        typ,i,k=gd['labels'][int(label)];assert typ=='h'
        hm[i][T.basis(T.weights[i]-16,T.parity[i]^1)[0][k]]=T.coeff(c)
    def hraw(raw):
        out={}
        for m,c in raw.items():T.addto(out,T.shift(hm[m[4]],m[:4]),c)
        return out
    for (i,j),raw in MU0.items():
        out=hraw(raw);T.addto(out,prod(hm[i],j,MU0),-1);T.addto(out,prod(hm[j],i,MU0),-1)
        PSI[i,j]=normalize_raw(out,T.weights[i]+T.weights[j]-16,T.parity[i]^T.parity[j]^1)

def module_known(ell,j):
    rd=C.RDEG[ell];d=rd+T.weights[j];p=1^T.parity[j]
    out=prod(ETA1[ell],j,PSI)
    T.addto(out,rawcoords(L1.apply(prod(C.RELS[ell],j,PSI),d-16,p^1),d-20,p^1))
    return T.normalize(out,d-20,p^1)

def assoc_known(i,j,k):
    d=T.weights[i]+T.weights[j]+T.weights[k];p=T.parity[i]^T.parity[j]^T.parity[k]
    ij=min(i,j),max(i,j);jk=min(j,k),max(j,k)
    out=prod(MU1[ij],k,PSI)
    T.addto(out,prod(PSI[ij],k,MU1))
    T.addto(out,prod(MU1[jk],i,PSI),-1)
    T.addto(out,prod(PSI[jk],i,MU1),-1)
    zer=prod(MU0[ij],k,PSI)
    T.addto(zer,prod(PSI[ij],k,MU0))
    T.addto(zer,prod(MU0[jk],i,PSI),-1)
    T.addto(zer,prod(PSI[jk],i,MU0),-1)
    T.addto(out,rawcoords(L1.apply(zer,d-16,p^1),d-20,p^1))
    return T.normalize(out,d-20,p^1)

N=len(T.variables)+len(C.ETAS)
def module_labeled_rows():
    for ell,(rd,rel)in enumerate(zip(C.RDEG,C.RELS)):
        for j in range(1,20):
            rows={};prod0={}
            for m,c in rel.items():
                T.addrows(rows,T.delta_rows(m[4],j,m[:4],c))
                T.addto(prod0,T.shift(MU0[min(m[4],j),max(m[4],j)],m[:4]),c)
            for k,L in enumerate(C.LIFT):
                v=L.apply(prod0,rd+T.weights[j],1^T.parity[j])
                T.addto(v,T.normalize(prod(C.ETAS[k][ell],j,MU0),rd+T.weights[j]-20,T.parity[j]))
                T.addrows(rows,((i,len(T.variables)+k,c)for i,c in v.items()))
            T.addrows(rows,((i,N,c)for i,c in module_known(ell,j).items()))
            for coord,r in rows.items():
                if r:yield (ell,j,coord),r

def module_rows():
    yield from (row for label,row in module_labeled_rows())

def assoc_rows(i,j,k):
    rows={};ij=min(i,j),max(i,j);jk=min(j,k),max(j,k)
    for m,c in MU0[ij].items():T.addrows(rows,T.delta_rows(m[4],k,m[:4],c))
    for m,c in MU0[jk].items():T.addrows(rows,T.delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in [(i,j,k,1),(j,k,i,-1)]:
        if aa>bb:aa,bb=bb,aa
        off,d,p=T.offsets[aa,bb]
        for l in range(len(T.basis(d,p)[0])):
            T.addrows(rows,((r,off+l,sign*v)for r,v in T.multiplied_basis(d,p,l,cc).items()))
    raw=prod(MU0[ij],k,MU0);T.addto(raw,prod(MU0[jk],i,MU0),-1)
    d=T.weights[i]+T.weights[j]+T.weights[k];p=T.parity[i]^T.parity[j]^T.parity[k]
    for module_index,L in enumerate(C.LIFT):
        T.addrows(rows,((r,len(T.variables)+module_index,c)for r,c in L.apply(raw,d,p).items()))
    T.addrows(rows,((r,N,c)for r,c in assoc_known(i,j,k).items()))
    yield from (r for r in rows.values()if r)

def all_rows():
    yield from module_rows()
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                yield from assoc_rows(i,j,k)
                if i<j<k:yield from assoc_rows(j,i,k)

if __name__=='__main__':
    start=time.monotonic();E=T.Elimination()
    for r in all_rows():E.add(r)
    free=[j for j in range(N+1)if j not in E.piv];vv=[]
    for j in free:
        v={j:T.coeff(1)}
        for i,row in sorted(E.piv.items(),reverse=True):
            c=-sum(cc*v.get(k,0)for k,cc in row.items()if k!=i)
            if not C.EXACT:c%=T.P
            if c:v[i]=c
        vv.append(v)
    result={'exact':C.EXACT,'prime':None if C.EXACT else T.P,'variables':N+1,'rows':E.rows,
            'rank':len(E.piv),'kernel_dimension':len(vv),
            'weight16_class_projection':[str(v.get(N,0))for v in vv],
            'module_weight20_projection':[str(v.get(len(T.variables),0))for v in vv],
            'seconds':round(time.monotonic()-start,3)}
    suffix=''if GAUGE_INDEX is None else '_gauge'+GAUGE_INDEX
    (C.HERE/('weight16_first_normal_obstruction'+suffix+'.json')).write_text(json.dumps(result,indent=2)+'\n')
    with open(C.HERE/('weight16_first_normal_obstruction'+suffix+'.pkl'),'wb')as f:pickle.dump(vv,f)
    print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/quartic_surface_anti_gauge.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/quartic_surface_anti_gauge.py'] = (
r'''
#!/usr/bin/env python3
"""Exact rational A-module gauge directions for the anti tangent calculation."""
import quartic_surface_tangent as T
from fractions import Fraction as Q
from collections import defaultdict
from pathlib import Path
import json,pickle

labels=[];gaugeoffs={}
for i in range(1,20):
    d,p=T.weights[i]-T.SHIFT,T.parity[i]^1
    gaugeoffs[i]=len(labels)
    labels.extend((i,k) for k in range(len(T.basis(d,p)[0])))

def addq(z,v,c=Q(1)):
    for m,x in v.items():
        y=z.get(m,Q(0))+c*x
        if y:z[m]=y
        else:z.pop(m,None)

rows=[]
for rel in T.K['relations']:
    local={}
    for term in rel['terms']:
        if term['exponents'][0]:continue
        i=term['basis']+8;ex=term['exponents'];c=Q(term['coefficient'])
        for k,m in enumerate(T.basis(T.weights[i]-T.SHIFT,0)[0]):
            mm=tuple(m[j]+ex[j] for j in range(4))+(m[4],)
            rr=local.setdefault(mm,{})
            rr[gaugeoffs[i]+k]=rr.get(gaugeoffs[i]+k,Q(0))+c
    rows.extend(r for r in local.values() if r)

piv={}
for row in rows:
    row=dict(row)
    while row:
        m=min(row);c=row[m]
        if m not in piv:
            piv[m]={j:x/c for j,x in row.items()};break
        addq(row,piv[m],-c)

free=[i for i in range(len(labels)) if i not in piv]
h_basis=[]
for f in free:
    h={f:Q(1)}
    for i,row in sorted(piv.items(),reverse=True):
        v=-sum((c*h.get(j,Q(0)) for j,c in row.items() if j!=i),Q(0))
        if v:h[i]=v
    assert all(sum((c*h.get(j,Q(0)) for j,c in row.items()),Q(0))==0 for row in rows)
    h_basis.append(h)

def image_h(h,element,d,p):
    out={}
    for m,c in element.items():
        i=m[4]
        if i==0:continue
        off=gaugeoffs[i]
        for k in range(len(T.basis(T.weights[i]-T.SHIFT,T.parity[i]^1)[0])):
            cc=h.get(off+k,0)
            if cc:T.addto(out,T.shifted_basis(T.weights[i]-T.SHIFT,T.parity[i]^1,k,m[:4]),c*cc)
    return out

def coboundary(hq):
    h={j:T.coeff(c) for j,c in hq.items()};out={}
    for i in range(1,20):
        for j in range(i,20):
            off,d,p=T.offsets[i,j]
            v=image_h(h,T.mult[i,j],d,p)
            for ii,jj in ((i,j),(j,i)):
                oo=gaugeoffs[ii];dd=T.weights[ii]-T.SHIFT;pp=T.parity[ii]^1
                for k in range(len(T.basis(dd,pp)[0])):
                    c=h.get(oo+k,0)
                    if c:T.addto(v,T.multiplied_basis(dd,pp,k,jj),-c)
            for k,c in v.items():out[off+k]=c
    return out

images=[coboundary(h) for h in h_basis]
ep=T.Elimination()
for im in images:ep.add(im)

cp=T.HERE/(T.PREFIX+'_tangent_rank_checkpoint.pkl')
annihilation=None
if cp.exists():
    cs=pickle.loads(cp.read_bytes())
    annihilation=all(sum(c*im.get(j,0) for j,c in row.items())%T.P==0 for row in cs.values() for im in images)
    assert annihilation

receipt={
 'status':'PASS_EXACT_RATIONAL_GAUGE_SPACE',
 'raw_A_module_endomorphism_unknowns':len(labels),
 'exact_module_constraint_rank':len(piv),
 'exact_A_module_endomorphism_dimension':len(h_basis),
 'prime':T.P,'shift':T.SHIFT,
 'coboundary_rank_mod_prime':len(ep.piv),
 'all_gauges_annihilate_current_constraint_checkpoint':annihilation,
 'labels':labels,
 'exact_rational_h_basis':[{str(j):str(c) for j,c in h.items()} for h in h_basis],
}
(T.HERE/('quartic_'+T.PREFIX+'_gauge.json')).write_text(json.dumps(receipt,indent=2)+'\n')
with open(T.HERE/('quartic_'+T.PREFIX+'_gauge_vectors.pkl'),'wb') as f:pickle.dump(images,f)
print(json.dumps({k:v for k,v in receipt.items() if k not in ('labels','exact_rational_h_basis')},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/quartic_surface_exact.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/quartic_surface_exact.py'] = (
r'''
#!/usr/bin/env python3
"""Negative-weight deck-anti fixed-module tangent of the deficient quartic surface.

This uses the fixed A-module and imposes its entire presented kernel.
It never discards the five indispensable module relations.  Arithmetic
of a rank calculation is modulo a specified good prime; all input
coefficients are exact rationals, with every denominator checked.
"""
from pathlib import Path
from fractions import Fraction
from functools import lru_cache
from collections import defaultdict
import json, os, sys, time, pickle, hashlib

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
_input_default=HERE/'inputs'
SRC=Path(os.environ.get('QUARTIC_TANGENT_INPUTS',str(_input_default)))
PRIME=int(os.environ.get('TANGENT_PRIME','65521'))
P=PRIME
EPS=int(os.environ.get('TANGENT_PARITY','1'))
SHIFT=int(os.environ.get('SURFACE_SHIFT','4'))
PREFIX=('anti' if EPS else 'invariant')+'_shift'+str(SHIFT)
pw=(4,10,12,14)
S=json.loads((SRC/'quartic_candidate_S.json').read_text())
C=json.loads((SRC/'quartic_normal_cover_full_products.json').read_text())
K=json.loads((SRC/'quartic_anti_module_relations.json').read_text())
weights=tuple(S['basis_weights'])+tuple(C['anti_weights'])
parity=(0,)*8+(1,)*12
names=tuple(S['basis'])+tuple(C['anti_names'])
ZERO=(0,0,0,0)

def coeff(s):return Fraction(s)
def clean(v):return {k:x for k,x in v.items() if x}
def addto(z,v,c=1):
    for m,x in v.items():
        y=z.get(m,0)+c*x
        if y:z[m]=y
        else:z.pop(m,None)
def scale(v,c):return clean({m:x*c for m,x in v.items()})
def shift(v,ex):
    return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):x for m,x in v.items()}
def dec(rows,offset=0):
    return clean({tuple(t['exponents'])+(t['basis']+offset,):coeff(t['coefficient']) for t in rows if t['exponents'][0]==0})
def decS(rows):
    return clean({(t['a_power'],*t['base_exponents'],t['output']):coeff(t['coefficient']) for t in rows if t['a_power']==0})
X=[dec(r) for r in C['anti_numerators']]
mult={}
for i in range(20):mult[0,i]={(*ZERO,i):1}
for k,v in S['multiplication'].items():mult[tuple(map(int,k.split(',')))]=decS(v)
for k,v in C['mixed_products'].items():
    i,j=map(int,k.split(','));mult[i,j+8]=dec(v,8)
for k,v in C['anti_products'].items():
    i,j=map(int,k.split(','));mult[i+8,j+8]=dec(v)
rels=[(r['degree'],dec(r['terms'],8)) for r in K['relations']]

@lru_cache(None)
def monomials(d):
    out=[]
    for a in range(1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return tuple(out)

@lru_cache(None)
def basis(d,p):
    labels=[];piv={}
    if p==0:
        for j,w in enumerate(weights[:8]):
            labels.extend((*ex,j) for ex in monomials(d-w))
        return tuple(labels),{m:i for i,m in enumerate(labels)},{}
    for j,w in enumerate(weights[8:]):
        for ex in monomials(d-w):
            v=shift(X[j],ex); rep={len(labels):1}
            while v:
                m=min(v);c=v[m]
                if m not in piv:
                    inv=Fraction(1)/c
                    piv[m]=(scale(v,inv),scale(rep,inv))
                    labels.append((*ex,j+8));break
                vv,rr=piv[m];addto(v,vv,-c);addto(rep,rr,-c)
    expected=sum(len(monomials(d-w)) for w in weights[8:])
    expected-=sum(len(monomials(d-w)) for w in (27,29,31,37,40))
    expected+=len(monomials(d-41))
    assert len(labels)==expected,('bad prime or basis',d,len(labels),expected)
    return tuple(labels),{},piv

def normalize(v,d,p):
    labels,index,piv=basis(d,p)
    if not p:return {index[m]:x for m,x in v.items() if x}
    n={}
    for m,c in v.items():
        assert m[4]>=8
        addto(n,shift(X[m[4]-8],m[:4]),c)
    ans={}
    while n:
        m=min(n);c=n[m]
        if m not in piv:raise ArithmeticError(('normalization failed',d,m))
        vv,rr=piv[m];addto(n,vv,-c);addto(ans,rr,c)
    return ans

@lru_cache(None)
def shifted_basis(d,p,k,ex):
    m=basis(d,p)[0][k]
    new=tuple(m[i]+ex[i] for i in range(4))+(m[4],)
    dd=d+sum(ex[i]*pw[i] for i in range(4))
    return normalize({new:1},dd,p)

@lru_cache(None)
def multiplied_basis(d,p,k,j):
    m=basis(d,p)[0][k]
    prod=shift(mult[min(m[4],j),max(m[4],j)],m[:4])
    return normalize(prod,d+weights[j],p^parity[j])

variables=[];offsets={}
for i in range(1,20):
    for j in range(i,20):
        d=weights[i]+weights[j]-SHIFT;p=parity[i]^parity[j]^EPS
        offsets[i,j]=(len(variables),d,p)
        variables.extend((i,j,k) for k in range(len(basis(d,p)[0])))

def delta_rows(i,j,ex=ZERO,c=1):
    if i==0 or j==0:return
    if i>j:i,j=j,i
    off,d,p=offsets[i,j]
    for k in range(len(basis(d,p)[0])):
        for row,v in shifted_basis(d,p,k,ex).items():
            yield row,off+k,c*v

def addrows(rows,entries):
    for row,col,v in entries:
        if not v:continue
        line=rows.setdefault(row,{})
        z=line.get(col,0)+v
        if z:line[col]=z
        else:line.pop(col,None)

def module_constraint_rows():
    for d,rel in rels:
        for j in range(1,20):
            rows={}
            for m,c in rel.items():addrows(rows,delta_rows(m[4],j,m[:4],c))
            for rr in rows.values():
                if rr:yield rr

def associator_rows(i,j,k):
    """delta(mu(i,j),k)+mu(delta(i,j),k)-delta(i,mu(j,k))-mu(i,delta(j,k))."""
    rows={}
    for m,c in mult[min(i,j),max(i,j)].items():
        addrows(rows,delta_rows(m[4],k,m[:4],c))
    for m,c in mult[min(j,k),max(j,k)].items():
        addrows(rows,delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in ((i,j,k,1),(j,k,i,-1)):
        if aa>bb:aa,bb=bb,aa
        off,d,p=offsets[aa,bb]
        for l in range(len(basis(d,p)[0])):
            for row,v in multiplied_basis(d,p,l,cc).items():
                addrows(rows,((row,off+l,sign*v),))
    return [r for r in rows.values() if r]

class Elimination:
    def __init__(self):self.piv={};self.rows=0;self.start=time.time()
    def add(self,row):
        self.rows+=1;row=dict(row)
        while row:
            m=min(row);c=row[m]
            if m not in self.piv:
                inv=Fraction(1)/c;self.piv[m]=scale(row,inv);return True
            addto(row,self.piv[m],-c)
        return False
    def status(self,label):
        print(label,'rows',self.rows,'rank',len(self.piv),'nullity',len(variables)-len(self.piv),'seconds',round(time.time()-self.start,2),flush=True)

def main():
    print('prime',P,'parity',EPS,'unknowns',len(variables),'basis caches',basis.cache_info(),flush=True)
    mode=sys.argv[1] if len(sys.argv)>1 else 'count'
    if mode=='count':return
    elim=Elimination()
    for row in module_constraint_rows():elim.add(row)
    elim.status('module relations')
    with open(HERE/(PREFIX+'_module_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
    if mode=='module':return
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                for row in associator_rows(i,j,k):elim.add(row)
                if i<j<k:
                    for row in associator_rows(j,i,k):elim.add(row)
        elim.status('associator max '+str(k)+' '+names[k])
        with open(HERE/(PREFIX+'_tangent_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
        if mode=='proof' and len(variables)-len(elim.piv)==int(os.environ.get('SURFACE_TARGET','-1')):
            break
    receipt={'prime':P,'parity':EPS,'shift':SHIFT,'variables':len(variables),'constraint_rows':elim.rows,'constraint_rank':len(elim.piv),'nullity_upper_bound':len(variables)-len(elim.piv),'last_associator_generator_index':k,'last_associator_generator_name':names[k],'all_associators_imposed':k==19,'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [SRC/'quartic_candidate_S.json',SRC/'quartic_normal_cover_full_products.json',SRC/'quartic_anti_module_relations.json']},'scope':'Fixed A0-module, negative-weight commutative associative multiplication tangent. All module relations and the indicated prefix of associativity equations imposed. A rank lower bound plus independently verified rational gauge cocycles suffices to prove vanishing.'}
    (HERE/('quartic_'+PREFIX+'_tangent_rank.json')).write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(receipt,indent=2),flush=True)

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/quartic_surface_tangent.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/quartic_surface_tangent.py'] = (
r'''
#!/usr/bin/env python3
"""Negative-weight deck-anti fixed-module tangent of the deficient quartic surface.

This uses the fixed A-module and imposes its entire presented kernel.
It never discards the five indispensable module relations.  Arithmetic
of a rank calculation is modulo a specified good prime; all input
coefficients are exact rationals, with every denominator checked.
"""
from pathlib import Path
from fractions import Fraction
from functools import lru_cache
from collections import defaultdict
import json, os, sys, time, pickle, hashlib

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
_input_default=HERE/'inputs'
SRC=Path(os.environ.get('QUARTIC_TANGENT_INPUTS',str(_input_default)))
PRIME=int(os.environ.get('TANGENT_PRIME','65521'))
P=PRIME
EPS=int(os.environ.get('TANGENT_PARITY','1'))
SHIFT=int(os.environ.get('SURFACE_SHIFT','4'))
PREFIX=('anti' if EPS else 'invariant')+'_shift'+str(SHIFT)
pw=(4,10,12,14)
S=json.loads((SRC/'quartic_candidate_S.json').read_text())
C=json.loads((SRC/'quartic_normal_cover_full_products.json').read_text())
K=json.loads((SRC/'quartic_anti_module_relations.json').read_text())
weights=tuple(S['basis_weights'])+tuple(C['anti_weights'])
parity=(0,)*8+(1,)*12
names=tuple(S['basis'])+tuple(C['anti_names'])
ZERO=(0,0,0,0)

def coeff(s):
    q=Fraction(s)
    if q.denominator%P==0: raise ArithmeticError(('bad denominator',s,P))
    return q.numerator%P*pow(q.denominator%P,-1,P)%P

def clean(v):return {k:x%P for k,x in v.items() if x%P}
def addto(z,v,c=1):
    for m,x in v.items():
        y=(z.get(m,0)+c*x)%P
        if y:z[m]=y
        else:z.pop(m,None)
def scale(v,c):return clean({m:x*c for m,x in v.items()})
def shift(v,ex):
    return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):x for m,x in v.items()}
def dec(rows,offset=0):
    return clean({tuple(t['exponents'])+(t['basis']+offset,):coeff(t['coefficient']) for t in rows if t['exponents'][0]==0})
def decS(rows):
    return clean({(t['a_power'],*t['base_exponents'],t['output']):coeff(t['coefficient']) for t in rows if t['a_power']==0})
X=[dec(r) for r in C['anti_numerators']]
mult={}
for i in range(20):mult[0,i]={(*ZERO,i):1}
for k,v in S['multiplication'].items():mult[tuple(map(int,k.split(',')))]=decS(v)
for k,v in C['mixed_products'].items():
    i,j=map(int,k.split(','));mult[i,j+8]=dec(v,8)
for k,v in C['anti_products'].items():
    i,j=map(int,k.split(','));mult[i+8,j+8]=dec(v)
rels=[(r['degree'],dec(r['terms'],8)) for r in K['relations']]

@lru_cache(None)
def monomials(d):
    out=[]
    for a in range(1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return tuple(out)

@lru_cache(None)
def basis(d,p):
    labels=[];piv={}
    if p==0:
        for j,w in enumerate(weights[:8]):
            labels.extend((*ex,j) for ex in monomials(d-w))
        return tuple(labels),{m:i for i,m in enumerate(labels)},{}
    for j,w in enumerate(weights[8:]):
        for ex in monomials(d-w):
            v=shift(X[j],ex); rep={len(labels):1}
            while v:
                m=min(v);c=v[m]
                if m not in piv:
                    inv=pow(c,-1,P)
                    piv[m]=(scale(v,inv),scale(rep,inv))
                    labels.append((*ex,j+8));break
                vv,rr=piv[m];addto(v,vv,-c);addto(rep,rr,-c)
    expected=sum(len(monomials(d-w)) for w in weights[8:])
    expected-=sum(len(monomials(d-w)) for w in (27,29,31,37,40))
    expected+=len(monomials(d-41))
    assert len(labels)==expected,('bad prime or basis',d,len(labels),expected)
    return tuple(labels),{},piv

def normalize(v,d,p):
    labels,index,piv=basis(d,p)
    if not p:return {index[m]:x for m,x in v.items() if x}
    n={}
    for m,c in v.items():
        assert m[4]>=8
        addto(n,shift(X[m[4]-8],m[:4]),c)
    ans={}
    while n:
        m=min(n);c=n[m]
        if m not in piv:raise ArithmeticError(('normalization failed',d,m))
        vv,rr=piv[m];addto(n,vv,-c);addto(ans,rr,c)
    return ans

@lru_cache(None)
def shifted_basis(d,p,k,ex):
    m=basis(d,p)[0][k]
    new=tuple(m[i]+ex[i] for i in range(4))+(m[4],)
    dd=d+sum(ex[i]*pw[i] for i in range(4))
    return normalize({new:1},dd,p)

@lru_cache(None)
def multiplied_basis(d,p,k,j):
    m=basis(d,p)[0][k]
    prod=shift(mult[min(m[4],j),max(m[4],j)],m[:4])
    return normalize(prod,d+weights[j],p^parity[j])

variables=[];offsets={}
for i in range(1,20):
    for j in range(i,20):
        d=weights[i]+weights[j]-SHIFT;p=parity[i]^parity[j]^EPS
        offsets[i,j]=(len(variables),d,p)
        variables.extend((i,j,k) for k in range(len(basis(d,p)[0])))

def delta_rows(i,j,ex=ZERO,c=1):
    if i==0 or j==0:return
    if i>j:i,j=j,i
    off,d,p=offsets[i,j]
    for k in range(len(basis(d,p)[0])):
        for row,v in shifted_basis(d,p,k,ex).items():
            yield row,off+k,c*v%P

def addrows(rows,entries):
    for row,col,v in entries:
        if not v:continue
        line=rows.setdefault(row,{})
        z=(line.get(col,0)+v)%P
        if z:line[col]=z
        else:line.pop(col,None)

def module_constraint_rows():
    for d,rel in rels:
        for j in range(1,20):
            rows={}
            for m,c in rel.items():addrows(rows,delta_rows(m[4],j,m[:4],c))
            for rr in rows.values():
                if rr:yield rr

def associator_rows(i,j,k):
    """delta(mu(i,j),k)+mu(delta(i,j),k)-delta(i,mu(j,k))-mu(i,delta(j,k))."""
    rows={}
    for m,c in mult[min(i,j),max(i,j)].items():
        addrows(rows,delta_rows(m[4],k,m[:4],c))
    for m,c in mult[min(j,k),max(j,k)].items():
        addrows(rows,delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in ((i,j,k,1),(j,k,i,-1)):
        if aa>bb:aa,bb=bb,aa
        off,d,p=offsets[aa,bb]
        for l in range(len(basis(d,p)[0])):
            for row,v in multiplied_basis(d,p,l,cc).items():
                addrows(rows,((row,off+l,sign*v%P),))
    return [r for r in rows.values() if r]

class Elimination:
    def __init__(self):self.piv={};self.rows=0;self.start=time.time()
    def add(self,row):
        self.rows+=1;row=dict(row)
        while row:
            m=min(row);c=row[m]
            if m not in self.piv:
                inv=pow(c,-1,P);self.piv[m]=scale(row,inv);return True
            addto(row,self.piv[m],-c)
        return False
    def status(self,label):
        print(label,'rows',self.rows,'rank',len(self.piv),'nullity',len(variables)-len(self.piv),'seconds',round(time.time()-self.start,2),flush=True)

def main():
    print('prime',P,'parity',EPS,'unknowns',len(variables),'basis caches',basis.cache_info(),flush=True)
    mode=sys.argv[1] if len(sys.argv)>1 else 'count'
    if mode=='count':return
    elim=Elimination()
    for row in module_constraint_rows():elim.add(row)
    elim.status('module relations')
    with open(HERE/(PREFIX+'_module_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
    if mode=='module':return
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                for row in associator_rows(i,j,k):elim.add(row)
                if i<j<k:
                    for row in associator_rows(j,i,k):elim.add(row)
        elim.status('associator max '+str(k)+' '+names[k])
        with open(HERE/(PREFIX+'_tangent_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
        if mode=='proof' and len(variables)-len(elim.piv)==int(os.environ.get('SURFACE_TARGET','-1')):
            break
    receipt={'prime':P,'parity':EPS,'shift':SHIFT,'variables':len(variables),'constraint_rows':elim.rows,'constraint_rank':len(elim.piv),'nullity_upper_bound':len(variables)-len(elim.piv),'last_associator_generator_index':k,'last_associator_generator_name':names[k],'all_associators_imposed':k==19,'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [SRC/'quartic_candidate_S.json',SRC/'quartic_normal_cover_full_products.json',SRC/'quartic_anti_module_relations.json']},'scope':'Fixed A0-module, negative-weight commutative associative multiplication tangent. All module relations and the indicated prefix of associativity equations imposed. A rank lower bound plus independently verified rational gauge cocycles suffices to prove vanishing.'}
    (HERE/('quartic_'+PREFIX+'_tangent_rank.json')).write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(receipt,indent=2),flush=True)

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/surface_first_polar.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/surface_first_polar.py'] = (
r'''
#!/usr/bin/env python3
"""All invariant first normal jets together with a lifted polar derivation.

The actual quotient B^- and both underlying-module smoothing classes are
included.  The input first-order multiplication space was solved over Q.
"""
import os,pickle,json,time
os.environ['EXACT']='1';os.environ['SURFACE_SHIFT']='4';os.environ['TANGENT_PARITY']='0'
import surface_module_transport as C
T=C.T
from fractions import Fraction as Q
from functools import lru_cache

V=pickle.loads((C.HERE/'surface_coupled_0_4_exact.pkl').read_bytes())
def coords_raw(v,d,p):return C.raw_from_coords(v,d,p)
def normalized_raw(v,d,p):return coords_raw(T.normalize(v,d,p),d,p)
def product(raw,j):return C.raw_product_by_generator(raw,j)

D0={0:{}}
for i in range(1,20):
    raw=normalized_raw(T.mult[min(i,8),max(i,8)],T.weights[i]+15,T.parity[i]^1)
    assert all(m[1]>0 for m in raw)
    D0[i]={(m[0],m[1]-1,m[2],m[3],m[4]):-T.weights[i]*c for m,c in raw.items()}
DP0={i:{(0,0,0,0,7+i):Q(-T.pw[i])}for i in range(1,4)}

def d0raw(raw):
    out={}
    for m,c in raw.items():
        T.addto(out,T.shift(D0[m[4]],m[:4]),c)
        for j in range(1,4):
            if not m[j]:continue
            ex=tuple(m[k]-int(k==j)for k in range(4))
            T.addto(out,T.shift(product(DP0[j],m[4]),ex),c*m[j])
    return out

labels=[];offs={};poffs={}
for i in range(1,20):
    offs[i]=len(labels)
    labels.extend(('h',i,k)for k in range(len(T.basis(T.weights[i]+1,T.parity[i]^1)[0])))
for i in range(1,4):
    poffs[i]=len(labels)
    labels.extend(('p',i,k)for k in range(len(T.basis(T.pw[i]+1,1)[0])))
NH=len(labels)

def d1raw(h,raw):
    out={}
    for m,c in raw.items():
        i=m[4]
        if i:
            for k,lab in enumerate(T.basis(T.weights[i]+1,T.parity[i]^1)[0]):
                cc=h.get(offs[i]+k,0)
                if cc:T.addto(out,T.shift({lab:cc},m[:4]),c)
        for j in range(1,4):
            if not m[j]:continue
            ex=tuple(m[k]-int(k==j)for k in range(4))
            for k,lab in enumerate(T.basis(T.pw[j]+1,1)[0]):
                cc=h.get(poffs[j]+k,0)
                if cc:T.addto(out,T.shift(product({lab:cc},i),ex),c*m[j])
    return out

@lru_cache(None)
def firstpair(vno,i,j):
    if not i or not j:return {}
    if i>j:i,j=j,i
    off,d,p=T.offsets[i,j];v=V[vno]
    return {lab:v[off+k]for k,lab in enumerate(T.basis(d,p)[0])if off+k in v}

def firstproduct(vno,raw,j):
    out={}
    for m,c in raw.items():T.addto(out,T.shift(firstpair(vno,m[4],j),m[:4]),c)
    return out

def transport(vno,raw,d,p):
    out={}
    for j,L in enumerate(C.LIFT):
        c=V[vno].get(len(T.variables)+j,0)
        if c:T.addto(out,coords_raw(L.apply(raw,d,p),d-4,p),c)
    return out

def dextra(vno,raw,d,p):
    # d and p describe the input; the output has degree d+1, parity p+1.
    out=transport(vno,d0raw(raw),d+5,p^1)
    for m,c in raw.items():
        for j in range(1,4):
            if not m[j]:continue
            ex=tuple(m[k]-int(k==j)for k in range(4))
            T.addto(out,T.shift(firstproduct(vno,DP0[j],m[4]),ex),c*m[j])
    return out

def append_column(rows,col,raw,d,p):
    for k,c in T.normalize(raw,d,p).items():
        rows.setdefault(k,{})[col]=c

def all_rows():
    for rd,rel in zip(C.RDEG,C.RELS):
        rows={}
        for h in range(NH):append_column(rows,h,d1raw({h:Q(1)},rel),rd+1,0)
        for vno,v in enumerate(V):
            raw=dextra(vno,rel,rd,1)
            for j,eta in enumerate(C.ETAS):
                cc=v.get(len(T.variables)+j,0)
                if cc:T.addto(raw,d0raw(eta[C.RDEG.index(rd)]),cc)
            append_column(rows,NH+vno,raw,rd+1,0)
        yield from (r for r in rows.values()if r)
    for i in range(1,20):
        for j in range(i,20):
            rows={};d=T.weights[i]+T.weights[j];p=T.parity[i]^T.parity[j]
            mu=T.mult[i,j]
            for h in range(NH):
                raw=d1raw({h:Q(1)},mu)
                for ii,jj in [(i,j),(j,i)]:
                    r=d1raw({h:Q(1)},{(0,0,0,0,ii):Q(1)})
                    T.addto(raw,product(r,jj),-1)
                append_column(rows,h,raw,d+1,p^1)
            rhs0=product(D0[i],j);T.addto(rhs0,product(D0[j],i))
            for vno in range(len(V)):
                raw=dextra(vno,mu,d,p)
                T.addto(raw,d0raw(firstpair(vno,i,j)))
                T.addto(raw,firstproduct(vno,D0[i],j),-1)
                T.addto(raw,firstproduct(vno,D0[j],i),-1)
                T.addto(raw,transport(vno,rhs0,d+5,p^1),-1)
                append_column(rows,NH+vno,raw,d+1,p^1)
            yield from (r for r in rows.values()if r)

if __name__=='__main__':
    start=time.monotonic();rows=list(all_rows());E=T.Elimination()
    for r in rows:E.add(r)
    n=NH+len(V);free=[j for j in range(n)if j not in E.piv];vectors=[]
    for j in free:
        v={j:Q(1)}
        for i,row in sorted(E.piv.items(),reverse=True):
            c=-sum((cc*v.get(k,0)for k,cc in row.items()if k!=i),Q(0))
            if c:v[i]=c
        assert all(sum((c*v.get(j,0)for j,c in r.items()),Q(0))==0 for r in rows)
        vectors.append(v)
    dindex=offs[11]+T.basis(21,0)[0].index((0,0,0,0,4))
    observations=[]
    for v in vectors:
        mod=sum((v.get(NH+k,0)*V[k].get(len(T.variables),0)for k in range(len(V))),Q(0))
        observations.append({'first_normal_module_scale':str(mod),'D1_d20_s21':str(v.get(dindex,0)),
                             'multiplication_kernel_coordinates':{str(k):str(v[NH+k])for k in range(len(V))if NH+k in v}})
    result={'unknown_derivative_values':NH,'multiplication_kernel_dimension':len(V),
            'equation_rows':len(rows),'rank_Q':len(E.piv),'kernel_dimension_Q':len(vectors),
            'kernel_observations':observations,'labels':labels,'seconds':round(time.monotonic()-start,3)}
    (C.HERE/'surface_first_polar.json').write_text(json.dumps(result,indent=2)+'\n')
    with open(C.HERE/'surface_first_polar.pkl','wb')as f:pickle.dump({'kernel':vectors,'rows':rows},f)
    print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/surface_module_ext.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/surface_module_ext.py'] = (
r'''
#!/usr/bin/env python3
"""Exact homogeneous module Ext for the deficient surface presentation."""
import os,json,pickle
import quartic_surface_exact as T
from fractions import Fraction as Q
from flint import fmpq,fmpq_mat

MODULE_INPUT=T.HERE/'inputs/module.json'
if not MODULE_INPUT.exists():MODULE_INPUT=T.HERE.parent/'inputs/module.json'
D=json.loads(MODULE_INPUT.read_text())
RDEG=D['relation_degrees'];R=[]
for rel in D['relations']:
    R.append({tuple(t['exponents'])+(t['generator']+8,):Q(t['coefficient'])for t in rel['terms']if t['exponents'][0]==0})
TARGET=1^T.EPS
F0=[(i,k)for i in range(8,20)for k in range(len(T.basis(T.weights[i]-T.SHIFT,TARGET)[0]))]
F1=[(i,k)for i,rd in enumerate(RDEG)for k in range(len(T.basis(rd-T.SHIFT,TARGET)[0]))]
F2=list(range(len(T.basis(41-T.SHIFT,TARGET)[0])))
I0={lab:j for j,lab in enumerate(F0)};I1={lab:j for j,lab in enumerate(F1)}
M0=[[Q(0)for _ in F0]for _ in F1]
for ell,rel in enumerate(R):
    for m,c in rel.items():
        i=m[4]
        for k in range(len(T.basis(T.weights[i]-T.SHIFT,TARGET)[0])):
            for row,x in T.shifted_basis(T.weights[i]-T.SHIFT,TARGET,k,m[:4]).items():
                M0[I1[ell,row]][I0[i,k]]+=c*x
M1=[[Q(0)for _ in F1]for _ in F2]
D2=[((0,0,0,1),Q(-1)),((0,0,1,0),Q(1)),((0,1,0,0),Q(-1))]
for i,(ex,c)in enumerate(D2):
    for k in range(len(T.basis(RDEG[i]-T.SHIFT,TARGET)[0])):
        for row,x in T.shifted_basis(RDEG[i]-T.SHIFT,TARGET,k,ex).items():M1[row][I1[i,k]]+=c*x

def mat(mm,n):return fmpq_mat([[fmpq(x.numerator,x.denominator)for x in row]for row in mm])if mm else fmpq_mat(0,n)
def rank(mm,n):return mat(mm,n).rank()
product=mat(M1,len(F1))*mat(M0,len(F0))
assert all(product[i,j]==0 for i in range(len(F2))for j in range(len(F0)))
r0=rank(M0,len(F0));r1=rank(M1,len(F1))
result={'parity':T.EPS,'shift':T.SHIFT,'Hom_dimensions':[len(F0),len(F1),len(F2)],
        'differential_ranks_Q':[r0,r1],'Ext1_dimension_Q':len(F1)-r0-r1}
if(T.EPS,T.SHIFT)==(0,4):
    eta=[{tuple((0,*t['exponents'][1:]))+(t['generator']+8,):Q(t['coefficient'])for t in rel['terms']if t['exponents'][0]==1}for rel in D['relations']]
    v1=[Q(0)for _ in F1];v2=v1.copy()
    for ell,raw in enumerate(eta):
        for k,c in T.normalize(raw,RDEG[ell]-4,1).items():(v1 if ell<4 else v2)[I1[ell,k]]=c
    assert all(sum((c*v1[j]for j,c in enumerate(row)),Q(0))==0 for row in M1)
    assert all(sum((c*v2[j]for j,c in enumerate(row)),Q(0))==0 for row in M1)
    ext_rank=rank([row+[v1[i],v2[i]]for i,row in enumerate(M0)],len(F0)+2)-r0
    result['two_explicit_Koszul_smoothing_classes_independent']=ext_rank==2
    assert ext_rank==2 and result['Ext1_dimension_Q']==2
elif T.EPS==1 and T.SHIFT in [16,20,40]:
    ell=3 if T.SHIFT==16 else 4
    out={16:4,20:3,40:0}[T.SHIFT]
    k=T.basis(RDEG[ell]-T.SHIFT,0)[0].index((0,0,0,0,out))
    v=[Q(0)for _ in F1];v[I1[ell,k]]=Q(1)
    assert all(sum((c*v[j]for j,c in enumerate(row)),Q(0))==0 for row in M1)
    ext_rank=rank([row+[v[i]]for i,row in enumerate(M0)],len(F0)+1)-r0
    result['specified_exceptional_module_class_is_a_basis']=ext_rank==1
    assert ext_rank==1 and result['Ext1_dimension_Q']==1
(T.HERE/f'surface_module_ext_{T.EPS}_{T.SHIFT}.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/surface_module_transport.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/surface_module_transport.py'] = (
r'''
#!/usr/bin/env python3
"""First-order multiplication with the exceptional module classes included.

The transported A0-action is calculated from a full presentation, rather
than silently freezing a nontrivially deformed module.  EXACT=1 selects Q.
"""
import os,json,pickle,time
from pathlib import Path
from functools import lru_cache
if os.environ.get('EXACT')=='1':
    import quartic_surface_exact as T
    EXACT=True
else:
    import quartic_surface_tangent as T
    EXACT=False
HERE=Path(__file__).resolve().parent
MODULE_INPUT=HERE/'inputs/module.json'
if not MODULE_INPUT.exists():MODULE_INPUT=HERE.parent/'inputs/module.json'
DATA=json.loads(MODULE_INPUT.read_text())
EPS=T.EPS;SHIFT=T.SHIFT

def raw_terms(terms,power,offset):
    out={}
    for t in terms:
        if t['exponents'][0]==power:
            m=(0,*t['exponents'][1:],t.get('generator',t.get('basis'))+offset)
            out[m]=T.coeff(t['coefficient'])
    return out
RELS=[raw_terms(r['terms'],0,8)for r in DATA['relations']]
RDEG=DATA['relation_degrees']
T.rels=list(zip(RDEG,RELS))
if (EPS,SHIFT)==(0,4):
    e=[raw_terms(r['terms'],1,8)for r in DATA['relations']]
    ETAS=[e[:4]+[{}],[{},{},{},{},e[4]]]
    ETA_NAMES=['Koszul_two_module_smoothing','Koszul_three_module_smoothing']
elif EPS==1 and SHIFT in [16,20,40]:
    e=[{}for _ in RELS]
    e[3 if SHIFT==16 else 4]={(0,0,0,0,{16:4,20:3,40:0}[SHIFT]):T.coeff(1)}
    ETAS=[e];ETA_NAMES=[{16:'relation37_to_s21',20:'relation40_to_r20',40:'relation40_to_unit'}[SHIFT]]
else:raise ValueError(('No module-class specification',EPS,SHIFT))

def raw_from_coords(v,d,p):return {T.basis(d,p)[0][i]:c for i,c in v.items()}
BASE_RAW={ij:dict(v)for ij,v in T.mult.items()}
NORM={ij:raw_from_coords(T.normalize(v,T.weights[ij[0]]+T.weights[ij[1]],T.parity[ij[0]]^T.parity[ij[1]]),
                        T.weights[ij[0]]+T.weights[ij[1]],T.parity[ij[0]]^T.parity[ij[1]])
      for ij,v in BASE_RAW.items()}
T.mult=NORM
T.multiplied_basis.cache_clear()

class Transport:
    def __init__(self,eta,shift=SHIFT,eps=EPS):
        self.eta=eta;self.shift=shift;self.eps=eps
    @lru_cache(None)
    def table(self,d):
        piv={}
        def insert(v,im):
            v=dict(v);im=dict(im)
            while v:
                m=min(v);c=v[m]
                if m not in piv:
                    inv=T.coeff(1)/c if EXACT else pow(c,-1,T.P)
                    piv[m]=(T.scale(v,inv),T.scale(im,inv));return
                vv,ii=piv[m];T.addto(v,vv,-c);T.addto(im,ii,-c)
            assert not im,('module cocycle is incompatible',d,im)
        for m in T.basis(d,1)[0]:insert({m:T.coeff(1)},{})
        for r,rd,e in zip(RELS,RDEG,self.eta):
            for ex in T.monomials(d-rd):
                im=T.normalize(T.shift(e,ex),d-self.shift,1^self.eps)
                insert(T.shift(r,ex),T.scale(im,-1))
        return piv
    def apply(self,raw,d,p):
        if not p or not raw:return {}
        piv=self.table(d);v=dict(raw);out={}
        while v:
            m=min(v);c=v[m]
            assert m in piv,('raw module vector not spanned',d,m)
            vv,ii=piv[m];T.addto(v,vv,-c);T.addto(out,ii,c)
        return out
LIFT=[Transport(e)for e in ETAS]

def raw_product_by_generator(v,j):
    out={}
    for m,c in v.items():T.addto(out,T.shift(NORM[min(m[4],j),max(m[4],j)],m[:4]),c)
    return out

def module_labeled_rows():
    for ell,(rd,rel)in enumerate(zip(RDEG,RELS)):
        for j in range(1,20):
            rows={};prod={}
            for m,c in rel.items():
                T.addrows(rows,T.delta_rows(m[4],j,m[:4],c))
                T.addto(prod,T.shift(NORM[min(m[4],j),max(m[4],j)],m[:4]),c)
            for k,L in enumerate(LIFT):
                v=L.apply(prod,rd+T.weights[j],1^T.parity[j])
                T.addto(v,T.normalize(raw_product_by_generator(ETAS[k][ell],j),rd+T.weights[j]-SHIFT,1^T.parity[j]^EPS))
                T.addrows(rows,((i,len(T.variables)+k,c)for i,c in v.items()))
            for coord,row in rows.items():
                if row:yield (ell,j,coord),row

def module_rows():
    yield from (row for label,row in module_labeled_rows())

def associator_rows(i,j,k):
    # Reconstruct row labels: T.associator_rows normally discards labels.
    rows={}
    for m,c in NORM[min(i,j),max(i,j)].items():T.addrows(rows,T.delta_rows(m[4],k,m[:4],c))
    for m,c in NORM[min(j,k),max(j,k)].items():T.addrows(rows,T.delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in [(i,j,k,1),(j,k,i,-1)]:
        if aa>bb:aa,bb=bb,aa
        off,d,p=T.offsets[aa,bb]
        for l in range(len(T.basis(d,p)[0])):
            T.addrows(rows,((row,off+l,sign*v)for row,v in T.multiplied_basis(d,p,l,cc).items()))
    raw=raw_product_by_generator(NORM[min(i,j),max(i,j)],k)
    T.addto(raw,raw_product_by_generator(NORM[min(j,k),max(j,k)],i),-1)
    d=T.weights[i]+T.weights[j]+T.weights[k];p=T.parity[i]^T.parity[j]^T.parity[k]
    for t,L in enumerate(LIFT):
        v=L.apply(raw,d,p)
        T.addrows(rows,((row,len(T.variables)+t,c)for row,c in v.items()))
    yield from (r for r in rows.values()if r)

def all_rows():
    yield from module_rows()
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                yield from associator_rows(i,j,k)
                if i<j<k:yield from associator_rows(j,i,k)

def actual_first_order():
    assert (EPS,SHIFT)==(0,4)
    first={(0,i):{}for i in range(20)}
    for key,terms in T.S['multiplication'].items():
        first[tuple(map(int,key.split(',')))]=T.clean({(0,*t['base_exponents'],t['output']):T.coeff(t['coefficient'])for t in terms if t['a_power']==1})
    for key,terms in T.C['mixed_products'].items():
        i,j=map(int,key.split(','));first[i,j+8]=raw_terms(terms,1,8)
    for key,terms in T.C['anti_products'].items():
        first[tuple(i+8 for i in map(int,key.split(',')))]=raw_terms(terms,1,0)
    out={len(T.variables)+j:T.coeff(1)for j in range(2)}
    for ij,(off,d,p)in T.offsets.items():
        v=T.normalize(first[ij],d,p)
        for L in LIFT:T.addto(v,L.apply(BASE_RAW[ij],d+SHIFT,p))
        for k,c in v.items():out[off+k]=c
    return out

if __name__=='__main__':
    start=time.monotonic();E=T.Elimination();actual=actual_first_order()if(EPS,SHIFT)==(0,4)else None
    for row in all_rows():
        if actual is not None:
            val=sum(c*actual.get(j,0)for j,c in row.items())
            assert (val==0 if EXACT else val%T.P==0),('actual first-order lift fails',row,val)
        E.add(row)
    n=len(T.variables)+len(ETAS)
    result={'parity':EPS,'shift':SHIFT,'exact':EXACT,'prime':None if EXACT else T.P,
            'multiplication_variables':len(T.variables),'module_variables':ETA_NAMES,
            'total_variables':n,'constraint_rows':E.rows,'constraint_rank':len(E.piv),
            'kernel_dimension':n-len(E.piv),'actual_first_order_verified':actual is not None,
            'seconds':round(time.monotonic()-start,3)}
    (HERE/f'surface_coupled_{EPS}_{SHIFT}.json').write_text(json.dumps(result,indent=2)+'\n')
    with open(HERE/f'surface_coupled_{EPS}_{SHIFT}.pkl','wb')as f:pickle.dump(E.piv,f)
    print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/surface_semilinear.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/surface_semilinear.py'] = (
r'''
#!/usr/bin/env python3
"""Exact homogeneous semilinear maps and derivations of the surface ring.

The degree is -SURFACE_SHIFT and parity TANGENT_PARITY.  Every permitted
value on each of the three polynomial parameters is included.
"""
import os,json,pickle
from fractions import Fraction as Q
from pathlib import Path
import quartic_surface_exact as T

labels=[];h_off={};param_off={}
for i in range(1,20):
    h_off[i]=len(labels)
    labels.extend(('h',i,k)for k in range(len(T.basis(T.weights[i]-T.SHIFT,T.parity[i]^T.EPS)[0])))
HRAW=len(labels)
for i in range(1,4):
    param_off[i]=len(labels)
    labels.extend(('D',i,k)for k in range(len(T.basis(T.pw[i]-T.SHIFT,T.EPS)[0])))

def coords_raw(v,d,p):return {T.basis(d,p)[0][j]:c for j,c in v.items()}

def product_by_generator(raw,j):
    out={}
    for m,c in raw.items():
        T.addto(out,T.shift(T.mult[min(m[4],j),max(m[4],j)],m[:4]),c)
    return out

def image_h(v,raw,d,p):
    out={}
    for m,c in raw.items():
        ex=m[:4];i=m[4]
        if i:
            dd=T.weights[i]-T.SHIFT;pp=T.parity[i]^T.EPS
            for k in range(len(T.basis(dd,pp)[0])):
                cc=v.get(h_off[i]+k,0)
                if cc:T.addto(out,T.shifted_basis(dd,pp,k,ex),c*cc)
        for par in range(1,4):
            if not ex[par]:continue
            ee=tuple(ex[j]-int(j==par)for j in range(4))
            dd=T.pw[par]-T.SHIFT
            for k in range(len(T.basis(dd,T.EPS)[0])):
                cc=v.get(param_off[par]+k,0)
                if not cc:continue
                prod=T.multiplied_basis(dd,T.EPS,k,i)
                prod=coords_raw(prod,dd+T.weights[i],T.EPS^T.parity[i])
                T.addto(out,T.normalize(T.shift(prod,ee),d,p),c*ex[par]*cc)
    return out

def module_rows():
    for rd,rel in T.rels:
        rows={};d=rd-T.SHIFT;p=1^T.EPS
        for j in range(len(labels)):
            for k,c in image_h({j:Q(1)},rel,d,p).items():
                rows.setdefault(k,{})[j]=c
        yield from (r for r in rows.values()if r)

def kernel(rows,n):
    E=T.Elimination()
    for row in rows:E.add(row)
    free=[j for j in range(n)if j not in E.piv]
    vectors=[]
    for j in free:
        v={j:Q(1)}
        for i,row in sorted(E.piv.items(),reverse=True):
            val=-sum((c*v.get(k,0)for k,c in row.items()if k!=i),Q(0))
            if val:v[i]=val
        vectors.append(v)
    return vectors,E

def coboundary(v):
    out={}
    for i in range(1,20):
        for j in range(i,20):
            off,d,p=T.offsets[i,j]
            vv=image_h(v,T.mult[i,j],d,p)
            for ii,jj in [(i,j),(j,i)]:
                dd=T.weights[ii]-T.SHIFT;pp=T.parity[ii]^T.EPS
                for k in range(len(T.basis(dd,pp)[0])):
                    cc=v.get(h_off[ii]+k,0)
                    if cc:T.addto(vv,T.multiplied_basis(dd,pp,k,jj),-cc)
            for k,c in vv.items():out[off+k]=c
    return out

if __name__=='__main__':
    rows=list(module_rows());basis,E=kernel(rows,len(labels))
    images=[coboundary(v)for v in basis]
    C=T.Elimination()
    for v in images:C.add(v)
    result={'parity':T.EPS,'shift':T.SHIFT,'raw_map_unknowns':HRAW,
            'base_derivation_unknowns':len(labels)-HRAW,'module_constraint_rank':len(E.piv),
            'semilinear_dimension':len(basis),'coboundary_rank_Q':len(C.piv),
            'derivation_dimension_Q':len(basis)-len(C.piv),'labels':labels,
            'map_basis':[{str(j):str(c)for j,c in v.items()}for v in basis]}
    p=T.HERE/f'surface_semilinear_{T.EPS}_{T.SHIFT}.json'
    p.write_text(json.dumps(result,indent=2)+'\n')
    with open(p.with_suffix('.pkl'),'wb')as f:pickle.dump({'basis':basis,'images':images},f)
    print(json.dumps({k:v for k,v in result.items()if k not in ('labels','map_basis')},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/verify_quartic_recognition_short.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/verify_quartic_recognition_short.py'] = (
r'''
#!/usr/bin/env python3
"""Reconstruct the two short recognition witnesses over exact rationals.

No stored rank matrix and no optional package is used.  The equations
are rebuilt from the actual surface products and presented module.
"""
import os,sys,json,subprocess
from pathlib import Path
from fractions import Fraction as Q
HERE=Path(__file__).resolve().parent
mode=sys.argv[1]if len(sys.argv)>1 else 'all'
if mode=='all':
    result={}
    for task in ['normal','exceptional']:
        r=subprocess.run([sys.executable,__file__,task],check=True,text=True,capture_output=True)
        result[task]=json.loads(r.stdout)
    print(json.dumps({'status':'PASS_EXACT_SHORT_QUARTIC_RECOGNITION_WITNESSES','checks':result},indent=2))
    raise SystemExit
os.environ['EXACT']='1'
if mode=='normal':
    os.environ['TANGENT_PARITY']='0';os.environ['SURFACE_SHIFT']='4'
    import surface_module_transport as C
    T=C.T;rows=dict(C.module_labeled_rows())
    certificate=json.loads((HERE/'first_normal_module_scales_equal_short.json').read_text())
    expected={len(T.variables):Q(1),len(T.variables)+1:Q(-1)}
elif mode=='exceptional':
    import obstruct_weight16 as O
    T=O.T;rows=dict(O.module_labeled_rows())
    certificate=json.loads((HERE/'weight16_module_obstruction_short.json').read_text())
    expected={O.N:Q(1)}
else:raise ValueError(mode)
combination={}
for item in certificate['support']:
    key=(item['relation_index'],item['multiplier_index'],item['output_coordinate'])
    row=rows[key]
    assert row=={int(k):Q(v)for k,v in item['equation'].items()}
    T.addto(combination,row,Q(item['coefficient']))
assert combination==expected
print(json.dumps({'status':'PASS_EXACT_Q','equations_used':len(certificate['support']),
                  'result':{str(k):str(c)for k,c in combination.items()}},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/verify_surface_all_weights.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/verify_surface_all_weights.py'] = (
r'''
#!/usr/bin/env python3
"""Rebuild every fixed-module anti rank and exact rational gauge space.

This is a standard-library-only replay.  It also verifies the displayed
weight -16 representative against every rational equation.
"""
import os,sys,json,subprocess,time
from pathlib import Path
HERE=Path(__file__).resolve().parent
start=time.monotonic()
EXPECTED={4:(794,784,10),8:(665,657,8),12:(532,528,4),16:(432,426,5),
20:(326,324,2),24:(243,241,2),28:(177,177,0),32:(120,120,0),
36:(90,89,1),40:(44,44,0),44:(33,33,0),48:(17,17,0),52:(11,11,0),
56:(8,8,0),60:(1,1,0),64:(1,1,0),68:(1,1,0),72:(0,0,0),76:(0,0,0),80:(0,0,0)}
out=[]
for shift,(n,rank,gauge)in EXPECTED.items():
    env=dict(os.environ,TANGENT_PARITY='1',SURFACE_SHIFT=str(shift))
    for script,args in [('quartic_surface_tangent.py',['all']),('quartic_surface_anti_gauge.py',[])]:
        result=subprocess.run([sys.executable,str(HERE/script),*args],env=env,text=True,capture_output=True)
        if result.returncode:raise RuntimeError(result.stdout+result.stderr)
    r=json.loads((HERE/f'quartic_anti_shift{shift}_tangent_rank.json').read_text())
    g=json.loads((HERE/f'quartic_anti_shift{shift}_gauge.json').read_text())
    assert (r['variables'],r['constraint_rank'],g['coboundary_rank_mod_prime'])==(n,rank,gauge)
    assert r['all_associators_imposed'] and g['all_gauges_annihilate_current_constraint_checkpoint']
    out.append({'shift':shift,'variables':n,'rank_mod_65521':rank,'rational_gauge_rank':gauge,
                'fixed_module_anti_T1_dimension':n-rank-gauge})
os.environ['TANGENT_PARITY']='1';os.environ['SURFACE_SHIFT']='16'
import quartic_surface_exact as Q
from fractions import Fraction
p=json.loads((HERE/'quartic_surface_weight16_class.json').read_text());psi={}
for term in p['terms']:
    i,j=term['pair'];off,d,par=Q.offsets[i,j]
    k=Q.basis(d,par)[0].index(tuple(term['output']));psi[off+k]=Fraction(term['coefficient'])
def rows():
    yield from Q.module_constraint_rows()
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                yield from Q.associator_rows(i,j,k)
                if i<j<k:yield from Q.associator_rows(j,i,k)
count=0
for row in rows():
    count+=1
    assert sum((Fraction(c)*psi.get(j,0)for j,c in row.items()),Fraction(0))==0
result={'status':'PASS_ALL_NEGATIVE_WEIGHT_ANTI_RANKS_AND_RATIONAL_GAUGES',
        'weights':out,'weight16_class_exact_Q_equations_checked':count,
        'seconds':round(time.monotonic()-start,3)}
(HERE/'surface_all_weights_verification.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_recognition/verify_surface_coupled.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_recognition/verify_surface_coupled.py'] = (
r'''
#!/usr/bin/env python3
"""Exact rational kernel of the coupled surface module/algebra complex."""
import os,pickle,json,time
os.environ['EXACT']='1'
import surface_module_transport as C
from fractions import Fraction as Q
from flint import fmpq,fmpq_mat
import quartic_surface_tangent as M

start=time.monotonic();rows=list(C.all_rows());E=M.Elimination();selected=[]
for i,row in enumerate(rows):
    if E.add({j:M.coeff(c)for j,c in row.items()}):selected.append(i)
n=len(C.T.variables)+len(C.ETAS)
mat=fmpq_mat([[fmpq(Q(rows[i].get(j,0)).numerator,Q(rows[i].get(j,0)).denominator)for j in range(n)]for i in selected])
rr,rank=mat.rref();piv=[next(j for j in range(n)if rr[i,j])for i in range(rank)]
free=[j for j in range(n)if j not in set(piv)];vectors=[]
for f in free:
    v={f:Q(1)}
    for i,j in enumerate(piv):
        if rr[i,f]:v[j]=-Q(str(rr[i,f]))
    assert all(sum((Q(c)*v.get(j,0)for j,c in row.items()),Q(0))==0 for row in rows)
    vectors.append(v)
module_projection=[[str(v.get(len(C.T.variables)+j,Q(0)))for j in range(len(C.ETAS))]for v in vectors]
result={'parity':C.EPS,'shift':C.SHIFT,'variables':n,'exact_constraint_rows':len(rows),
        'exact_rank_Q':rank,'exact_kernel_dimension_Q':len(vectors),
        'module_projection_of_kernel_basis':module_projection,
        'every_kernel_vector_verified_against_every_Q_equation':True,
        'seconds':round(time.monotonic()-start,3)}
out=C.HERE/f'surface_coupled_{C.EPS}_{C.SHIFT}_exact.json'
out.write_text(json.dumps(result,indent=2)+'\n')
with open(out.with_suffix('.pkl'),'wb')as f:pickle.dump(vectors,f)
print(json.dumps(result,indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quartic_tate_descent.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quartic_tate_descent.py'] = (
r'''
#!/usr/bin/env python3
"""Exact identities for the uniform marked-K3 quadratic descent."""
from fractions import Fraction as Q
from pathlib import Path
import json
from collections import defaultdict


class Poly:
    def __init__(self, data=0):
        self.d={k:Q(v) for k,v in data.items() if v} if isinstance(data,dict) else ({(0,0,0):Q(data)} if data else {})
    def __add__(self,other):
        other=other if isinstance(other,Poly) else Poly(other)
        d=defaultdict(Q,self.d)
        for k,v in other.d.items():d[k]+=v
        return Poly(d)
    __radd__=__add__
    def __neg__(self):return Poly({k:-v for k,v in self.d.items()})
    def __sub__(self,other):return self+-Poly(other) if not isinstance(other,Poly) else self+-other
    def __rsub__(self,other):return -self+other
    def __mul__(self,other):
        other=other if isinstance(other,Poly) else Poly(other)
        d=defaultdict(Q)
        for k,v in self.d.items():
            for l,w in other.d.items():d[tuple(x+y for x,y in zip(k,l))]+=v*w
        return Poly(d)
    __rmul__=__mul__
    def __truediv__(self,value):return self*Q(1,value)
    def __pow__(self,n):
        out=Poly(1)
        for _ in range(n):out=out*self
        return out
    def diff(self,j):
        return Poly({tuple(e-1 if k==j else e for k,e in enumerate(v)):c*v[j]
                     for v,c in self.d.items() if v[j]})
    def value(self,vals):return sum(c*vals[0]**e[0]*vals[1]**e[1]*vals[2]**e[2] for e,c in self.d.items())
    def degree(self,j):return max(e[j] for e in self.d)
    def __bool__(self):return bool(self.d)

HERE=Path(__file__).resolve().parent
states=json.loads((HERE/'quartic_marked_frames.json').read_text())['labelled_height_states']
assert len(states)==13
rows=[]
for state in states:
    orders=[]
    for name,j in zip(state['roots'],state['P_components']):
        if name=='D5':
            assert j in (4,5)
            orders.append((1,2))
        elif name[0]=='A':
            n=int(name[1:])+1
            if j==0:orders.append((0,0));continue
            depth=min(j,n-j)
            jj=2*j%n
            depth2=min(jj,n-jj)
            orders.append((min(depth,depth2),depth))
        else:raise AssertionError(name)
    assert sum(x for x,y in orders)==4
    assert sum(y for x,y in orders)==6
    assert all(0<=y-x<=x for x,y in orders)
    mode='odd fourfold intersection' if state['multiples_intersection'][3]=='1' else ('single I1-star' if 'D5' in state['roots'] else 'survivor')
    rows.append({'roots':state['roots'],'orders_a2_a3':orders,'reason':mode})
assert sum(r['reason']=='odd fourfold intersection' for r in rows)==10
assert sum(r['reason']=='single I1-star' for r in rows)==2
assert sum(r['reason']=='survivor' for r in rows)==1

A=Poly({(1,0,0):1});B=Poly({(0,1,0):1});t=Poly({(0,0,1):1})
C=A*A+4*B
c4=C*C-24*A*B
c6=-C**3+36*A*B*C-216*B*B
point=(Q(9,8),Q(27,256),Q(0))
assert c4.value(point)==c6.value(point)==0
jac=c4.diff(0)*c6.diff(1)-c4.diff(1)*c6.diff(0)
assert jac.value(point)==-Q(59049,4096)

a1=(9*t*t-8)/8
b=t*t-1
q=Q(27,256)*t*t
a2=b*q;a3=a2*b
b2=a1*a1+4*a2;b4=a1*a3;b6=a3*a3;b8=a2*a3*a3
delta=-b2*b2*b8-8*b4**3-27*b6*b6+9*b2*b4*b6
expected=-Q(19683,68719476736)*t**8*(t*t-1)**5*(81*t*t-80)
assert not delta-expected
c4=b2*b2-24*b4
c6=-b2**3+36*b2*b4-216*b6
assert not c4**3-c6**2-1728*delta
assert c4.degree(2)==6 and c6.degree(2)==10 and delta.degree(2)==20
out={'status':'PASS','frame_count':13,'uniform_divisibility_orders':rows,
     'cusp_normalization':['9/8','27/256'],'cusp_Jacobian':'-59049/4096',
     'surviving_Weierstrass_discriminant':'-19683/68719476736*t^8*(t^2-1)^5*(81*t^2-80)',
     'orders_at_infinity_c4_c6_delta':[2,2,4],
     'proof_scope':'Exact coefficient identities. The paper proves global coordinate regularity, marked component orders, and the literal base-change argument.'}
(HERE/'quartic_tate_descent.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS: all13 frames satisfy b|a2; ten parity deletions, two unique-I1* deletions, one rigid marked equation.')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_companion_scan.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_companion_scan.py'] = (
r'''
#!/usr/bin/env python3
"""Every simultaneous character state for a degree-one/two invisible prime.
The visible component has (IK²T,IKT²)=(8,4). Relative matchings at all
repeated basket entries are enumerated, not guessed from separate states.
"""
from itertools import product,combinations_with_replacement
from pathlib import Path
import json
I=840
blocks=[(8,16,[(4,1,2),(2,3,8)]),(3,3,[(2,1,3)]),
        (5,5,[(1,1,5),(2,2,5)]),(7,7,[(1,3,7)])]

def residues(entries,chars):
 n=M=0
 for (b,r),i in zip(entries,chars):
  n+=(I//r)*b*b*i;v=b*i%r;M-=(I//r)*v*(r-v)
 return n,M

results={};block_counts=[]
for nmod,mmod,groups in blocks:
 entries=[(b,r)for c,b,r in groups for _ in range(c)]
 visible=[]
 for groupchars in product(*(list(combinations_with_replacement(range(r),c))for c,b,r in groups)):
  chars=sum((tuple(x)for x in groupchars),())
  n,M=residues(entries,chars)
  if n%nmod==8%nmod and M%mmod==4%mmod:visible.append(chars)
 block_counts.append(len(visible))
 for degree in [1,2]:
  states={}
  for t in visible:
   for f in product(*(range(r)for b,r in entries)):
    n,M=residues(entries,f)
    if n%nmod!=degree%nmod:continue
    l=sum((I//r)*b*b*x*y for (b,r),x,y in zip(entries,t,f))%nmod
    states.setdefault((M%mmod,l),{'T':t,'F':f})
  results[degree,nmod]=(mmod,states)
assert block_counts==[3,1,2,1]
survivors=[]
for degree,lo in [(1,-71),(2,-102)]:
 for N in range(lo,degree*degree//2+1):
  if degree==2 and N==2:continue # Hodge-null invisible prime, ruled out geometrically.
  for l in range(37):
   if (8*degree-2*l)**2>56*(degree*degree-2*N):continue
   if all((N%mmod,l%nmod)in states for (d,nmod),(mmod,states)in results.items()if d==degree):
    survivors.append({'degree':degree,'self':N,'mixed':l,
      'block_witnesses':[results[degree,nmod][1][N%mmod,l%nmod]for nmod,mmod,g in blocks]})
assert [(r['degree'],r['self'],r['mixed'])for r in survivors]==[(1,-59,18),(2,-68,36),(2,-40,8),(2,-26,36)]
out={'status':'PASS','visible_block_counts':block_counts,'survivors':survivors,
     'bounds':{'degree1_self_min':-71,'degree2_self_min':-102,'mixed_min':0,'mixed_max':36},
     'scope':'All simultaneous necessary RR/Hodge states; the negative self bound and null invisibility exclusion are separate geometric lemmas.'}
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_cover_necessity.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_cover_necessity.py'] = (
r'''
#!/usr/bin/env python3
"""Rebuild all seven necessary cover coefficients and the missing degree-six
rank from the printed rational invariant table. This checks necessity,
not just a proposed solution, after the explicitly declared top-basis change.
"""
from finite_algebra import Algebra,add,scale,shift,clean,ZERO
from fractions import Fraction as Q
import sympy as s
from pathlib import Path
import json,time
st=time.monotonic();A=Algebra('quintic');HERE=Path(__file__).resolve().parent
unit=lambda i:{(ZERO,i):Q(1)}
def term(ex,i=0,c=Q(1)):return {(tuple(ex),i):c}
tau,h2,h3,h6,g2,gbz,g4=s.symbols('tau h2 h3 h6 g2 gbz g4')
VV=(tau,h2,h3,h6,g2,gbz,g4)
F=add(A.F,term((4,1,0,0),c=tau-s.Rational(2207,4400)))
H=add(A.H,term((2,1,1,0),c=h2+s.Rational(71,440)),term((3,0,0,0),4,h3+s.Rational(1,220)),term((6,0,0,0),c=h6+s.Rational(1,48400)))
G=add(A.G,term((2,0,0,0),2,g2-s.Rational(1,55)),term((2,1,0,1),c=gbz-s.Rational(9123,4400)),term((4,0,1,0),c=g4-s.Rational(203,24200)))
E=add(A.product(H,H),scale(A.product(F,G),-1))
psi=add(A.products[1,2],scale(unit(3),-1))
correction={}
for (ex,i),c in E.items():
 if i==3:correction=add(correction,shift(psi,ex,-c))
E=add(E,correction)
E=clean({k:s.expand(v)for k,v in E.items()})
expected=[g2/4+h3,g2/2+h3-s.Rational(1,220),g2/2+h2+s.Rational(67,440),gbz-s.Rational(9123,4400),-2*g2-4*h3+tau-s.Rational(2127,4400),h3*h3+h6,-g4/4+h3*h3-s.Rational(23,440)*h3+s.Rational(89,48400)]
located=[]
for f in expected:
 witnesses=[]
 for mon,c in E.items():
  r=s.cancel(c/f)
  if not r.free_symbols and r!=0:witnesses.append({'monomial':[list(mon[0]),mon[1]],'multiple':str(r)})
 assert witnesses,f
 located.append({'equation':str(f),'witnesses':witnesses})
sol={tau:s.Rational(2207,4400),h2:-s.Rational(71,440),h3:-s.Rational(1,220),h6:-s.Rational(1,48400),g2:s.Rational(1,55),gbz:s.Rational(9123,4400),g4:s.Rational(203,24200)}
assert all(s.expand(c.subs(sol))==0 for c in E.values())
assert len(E)==18
# All source coefficients for H*x20-F*y22.
x=[term((0,1,1,0)),term((4,0,0,0)),term((1,0,0,0),4)]
y=[term((0,1,0,1)),term((2,0,1,0)),unit(2)]
cols=[A.product(A.H,x0)for x0 in x]+[scale(A.product(A.F,y0),-1)for y0 in y]
rows=sorted(set().union(*(c.keys()for c in cols)))
mat=s.Matrix([[s.Rational(c.get(r,Q(0)))for c in cols]for r in rows])
idx=mat.T.rref()[1];minor=mat[list(idx),:]
assert len(idx)==6 and minor.det()!=0
receipt={'status':'PASS','field':'QQ','coefficient_equations':len(E),'all_seven_necessary_equations_are_actual_rows':located,'solution':{str(k):str(v)for k,v in sol.items()},'all_18_coefficients_zero_at_solution':True,'missing_degree6':{'source_bases':['bu,a^4,ae','bz,a^2u,k'],'target_rows':[ [list(rows[i][0]),rows[i][1]]for i in idx],'minor':[[str(v)for v in minor.row(i)]for i in range(6)],'determinant':str(minor.det()),'rank':6},'seconds':round(time.monotonic()-st,3)}
(HERE/'quintic_cover_necessity.json').write_text(json.dumps(receipt,indent=2)+'\n')
print('All seven cover coefficients necessary and unique: PASS; 18 coefficient rows')
print('Missing degree-six determinant:',minor.det())

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_derivation.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_derivation.py'] = (
r'''
#!/usr/bin/env python3
"""Check the printed global derivation on every invariant product and all
12 normalized anti generators, with exact rational polynomial arithmetic.
SymPy is only used to parse the literally printed coefficient formulas.
"""
from finite_algebra import Algebra,decode,add,scale,shift,clean,ZERO
from fractions import Fraction as Q
from collections import defaultdict
from pathlib import Path
import sympy as s
import json,time
start=time.monotonic();A=Algebra('quintic');HERE=Path(__file__).resolve().parent
symbols=s.symbols('a b u z q k t e f j l w p v y r21 K23 r24 r25 r27 M27 r31 r34')
a,b,u,z,q,k,t,e,f,j,l,w,p,v,y,r21,K23,r24,r25,r27,M27,r31,r34=symbols
inv=[s.S.One,q,k,t,e,f,j,l];anti=[w,p,v,y,r21,K23,r24,r25,r27,M27,r31,r34]
index={x:i for i,x in enumerate(inv[1:],1)}|{x:i+8 for i,x in enumerate(anti)}
unit=lambda i:{(ZERO,i):Q(1)}
MU={key:value for key,value in A.products.items()}
for (i,j),v0 in A.mixed.items():MU[i,j+8]={(ex,k0+8):c for (ex,k0),c in v0.items()}
for (i,j),v0 in A.anti.items():MU[i+8,j+8]=v0
for i in range(20):MU[0,i]=unit(i)
def mul(x,y):
 out=defaultdict(Q)
 for (ex,i),c in x.items():
  for (ey,j),d in y.items():
   for (ez,h),v0 in MU[min(i,j),max(i,j)].items():
    out[(tuple(ex[k]+ey[k]+ez[k] for k in range(4)),h)]+=c*d*v0
 return clean(out)
def parse(expr):
 expr=s.sympify(expr,locals={str(x):x for x in symbols});out={}
 for ex,c in s.Poly(s.expand(expr),*symbols).terms():
  term={(tuple(ex[:4]),0):Q(str(c))}
  for x,power in zip(symbols[4:],ex[4:]):
   for _ in range(power):term=mul(term,unit(index[x]))
  out=add(out,term)
 return out
DS={0:{},1:parse('-10423*a**2*w/550-18*r24'),2:parse('-33*a*K23/2+9*a**2*v/44-22*p*u'),
4:parse('6*a*p-15*r21'),5:parse('26*a*y/11-19*r25'),6:parse('-a*b*w-21*r27'),
7:parse('-197*a**3*p/440-309*a*b*v/110+481*a*u*w/110-25*r31')}
DP=[{},parse('8*w'),parse('-12*v'),parse('-14*y')]
def deriv(x):
 out={}
 for (ex,i),c in x.items():
  out=add(out,shift(DS[i],ex,c))
  for j,n in enumerate(ex):
   if not n:continue
   ey=tuple(ex[k]-int(k==j) for k in range(4))
   out=add(out,scale(mul({(ey,i):Q(1)},DP[j]),c*n))
 return out
psi=add(A.products[1,2],scale(unit(3),-1))
DS[3]=add(mul(DS[1],unit(2)),mul(unit(1),DS[2]),scale(deriv(psi),-1))
values=[
'-283*a**4/880+17*a*e/2+14*b*u',
'59*a**2*u/220-16*k','39*a**2*z/4-18*u**2','49*a**2*b**2/8-29*a*j/2-20*u*z',
'173*a**3*u/220-31*a*b*z/2+6*a*k-21*e*u',
'-61*a**3*z/440-69*a*u**2/55-23*b*j+23*e*z-9*a**2*f/40+37*a*b**3/4',
'-27*a**6/24200-17*a**3*e/440-37*a*l/2-24*q*u-207197*a**2*b*u/4400',
'-335397*a**3*b**2/8800-63*a**2*j/11-39*a*b*q/2-25*f*u+26*a*u*z/11',
'-31069*a**5*b/176000-3*a**3*q/40-43*a*z**2/2-27*j*u+a**2*b*e/8+47*a*b**2*u/4',
'-1073657*a**5*b/1936000-130*a*z**2/11-27*b*l+27*f*z-9*a**3*q/40+589*a**2*b*e/440+521*a*b**2*u/88',
'-8807*a**5*u/48400-465573*a**3*b*z/8800+17*a**3*k/110-31*l*u-9*a**2*b*f/8+919*a**2*e*u/220+4949*a*b*u**2/440-51*a*q*z/2',
'10423*a**8/26620000+10423*a**5*e/121000-10423*a**3*l/1100-34*k*q-171*a**2*b**2*z/440-8587*a**2*b*k/440-46*a**2*q*u/55-9*a*b**2*f/4+623723*a**4*b*u/968000-63*a*b*e*u/44']
for i,v0 in enumerate(values):DS[8+i]=parse(v0)
def embed(v0):
 assert all(i>=8 for ex,i in v0)
 return add(*(shift(A.numerators[i-8],ex,c) for (ex,i),c in v0.items()))
for (i,j),val in A.products.items():
 err=add(deriv(val),scale(mul(DS[i],unit(j)),-1),scale(mul(unit(i),DS[j]),-1))
 assert not embed(err),(i,j)
for i,xg in enumerate(A.numerators):
 err=add(mul(unit(8),deriv(xg)),scale(mul(xg,DS[8]),-1),scale(mul(A.F,DS[8+i]),-1))
 assert not err,i
receipt={'status':'PASS','field':'QQ','invariant_products_differentiated':36,'full_normalization_generators_checked':12,'auxiliary_top_basis_differentiated':True,'seconds':round(time.monotonic()-start,3)}
(HERE/'quintic_derivation.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_extension/cochains.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_extension/cochains.py'] = (
r'''
"""Exact/sparse relative associative deformations of U in weight -5.

An A-free basis is retained. A=C[b8,u12,z14] has no available degree -5
coordinate changes. This computes first-order flat graded deformations,
not existence of an all-order canonical extension.
"""
from pathlib import Path
from collections import defaultdict
from fractions import Fraction as F
import itertools,json,sys,time
import sympy as s
HERE=Path(__file__).resolve().parent
data=json.loads((HERE/'invariant_surface_structure.json').read_text())
b,u,z=s.symbols('b u z');ww=data['basis_weights'];n=len(ww)
PARAMW=[8,12,14]
prime=1000000007
exact='--exact' in sys.argv
shift=int(sys.argv[sys.argv.index('--shift')+1]) if '--shift' in sys.argv else 5
def scalar(x):
    q=F(str(x))
    return q if exact else q.numerator*pow(q.denominator,-1,prime)%prime
def clean(x):return x if exact else x%prime
def pair(i,j):return (min(i,j),max(i,j))
M={}
for key,values in data['multiplication'].items():
    i,j=map(int,key.split(','));allterms=[]
    for l,st in enumerate(values):
        for ex,co in s.Poly(s.sympify(st,locals={'b':b,'u':u,'z':z}),b,u,z).terms():
            if co:allterms.append((l,ex,scalar(co)))
    M[i,j]=allterms

def mons(d):
    if d<0:return []
    out=[]
    for i in range(d//8+1):
        for j in range((d-8*i)//12+1):
            r=d-8*i-12*j
            if r%14==0:out.append((i,j,r//14))
    return out
def exadd(a,b):return tuple(x+y for x,y in zip(a,b))

# Check original algebra associativity with no rational-function denominators.
for i in range(1,n):
  for j in range(1,n):
    for k in range(i+1,n):
      terms=defaultdict(lambda:0)
      for h,ex,c in M[pair(i,j)]:
        for l,ey,d in M[pair(h,k)]:terms[l,exadd(ex,ey)]+=c*d
      for h,ex,c in M[pair(j,k)]:
        for l,ey,d in M[pair(i,h)]:terms[l,exadd(ex,ey)]-=c*d
      assert all(clean(v)==0 for v in terms.values()),('original associativity',i,j,k)
print('Original associativity PASS',flush=True)

unknown=[];D={}
for i in range(1,n):
  for j in range(i,n):
    terms=[]
    for l in range(n):
      for ex in mons(ww[i]+ww[j]-ww[l]-shift):
        ident=len(unknown);unknown.append((i,j,l,ex));terms.append((l,ex,ident))
    D[i,j]=terms
D.update({(0,i):[] for i in range(n)})
print('Unknown coefficients:',len(unknown),flush=True)

pivots={};equation_count=0
def addrow(row):
    global equation_count
    row={k:clean(v) for k,v in row.items() if clean(v)}
    if not row:return
    equation_count+=1
    while row:
        lead=min(row)
        if lead not in pivots:
            inv=1/row[lead] if exact else pow(row[lead],-1,prime)
            pivots[lead]={k:clean(v*inv) for k,v in row.items()}
            return
        coeff=row[lead]
        for k,v in pivots[lead].items():
            val=clean(row.get(k,0)-coeff*v)
            if val:row[k]=val
            else:row.pop(k,None)

triples=0
for i in range(1,n):
  for j in range(1,n):
    for k in range(i+1,n):
      eq=defaultdict(lambda:defaultdict(lambda:0))
      for h,ex,var in D[pair(i,j)]:
        for l,ey,c in M[pair(h,k)]:eq[l,exadd(ex,ey)][var]+=c
      for h,ex,c in M[pair(i,j)]:
        for l,ey,var in D[pair(h,k)]:eq[l,exadd(ex,ey)][var]+=c
      for h,ex,var in D[pair(j,k)]:
        for l,ey,c in M[pair(i,h)]:eq[l,exadd(ex,ey)][var]-=c
      for h,ex,c in M[pair(j,k)]:
        for l,ey,var in D[pair(i,h)]:eq[l,exadd(ex,ey)][var]-=c
      for row in eq.values():addrow(row)
      triples+=1
      if triples%25==0:print('triples',triples,'rank',len(pivots),'equations',equation_count,flush=True)
print('Linearized associativity rank',len(pivots),'kernel',len(unknown)-len(pivots),flush=True)

free=[i for i in range(len(unknown)) if i not in pivots]
def kernelvec(freevar):
    v={freevar:scalar(1)}
    for lead,row in sorted(pivots.items(),reverse=True):
        val=clean(-sum(co*v.get(k,0) for k,co in row.items() if k!=lead))
        if val:v[lead]=val
    return v
null=[kernelvec(f) for f in free]
gauges=[]
for i in range(1,n):
  for l in range(n):
    for ex in mons(ww[i]-ww[l]-shift):gauges.append((i,l,ex))
print('Gauge coefficients',len(gauges),gauges,flush=True)

# Boundary of an A-linear basis change v_i -> v_i + epsilon h_i.
uid={(i,j,l,tuple(ex)):t for t,(i,j,l,ex) in enumerate(unknown)}
gauge_vectors=[]
for gi,gl,gex in gauges:
  vec=defaultdict(lambda:0)
  for i in range(1,n):
    for j in range(i,n):
      if i==gi:
        for l,ex,c in M[pair(gl,j)]:vec[uid[i,j,l,exadd(ex,gex)]]+=c
      if j==gi:
        for l,ex,c in M[pair(i,gl)]:vec[uid[i,j,l,exadd(ex,gex)]]+=c
      for h,ex,c in M[pair(i,j)]:
        if h==gi:vec[uid[i,j,gl,exadd(ex,gex)]]-=c
  vec={k:clean(v) for k,v in vec.items() if clean(v)}
  assert all(clean(sum(c*vec.get(j,0) for j,c in row.items()))==0 for row in pivots.values())
  gauge_vectors.append(vec)

oldpiv=pivots;pivots={};oldcount=equation_count;equation_count=0
for v in gauge_vectors:addrow(v)
gauge_rank=len(pivots)
quotient_basis=[]
for v in null:
    before=len(pivots);addrow(v)
    if len(pivots)>before:quotient_basis.append(v)
res={'status':'PASS','arithmetic':'QQ' if exact else f'F_{prime}',
     'weight':-shift,'basis':data['basis'],'basis_weights':ww,
     'unknowns':len(unknown),'associativity_equations':oldcount,
     'associativity_rank':len(oldpiv),'cocycle_dimension':len(null),
     'gauge_parameters':len(gauges),'gauge_rank':gauge_rank,
     'T1_relative_dimension':len(null)-gauge_rank,
     'scope':'First-order A-free graded commutative associative deformations in weight -5; no all-order or canonical-threefold existence assertion.',
     'quotient_representatives':[
       [{'pair':[data['basis'][unknown[i][0]],data['basis'][unknown[i][1]]],
         'output':data['basis'][unknown[i][2]],'parameter_exponents':unknown[i][3],'coefficient':str(c)}
        for i,c in sorted(v.items())] for v in quotient_basis]}
out=HERE/(('negative_weight_deformations_exact' if exact else 'negative_weight_deformations_modular')+('' if shift==5 else '_'+str(shift))+'.json')
out.write_text(json.dumps(res,indent=2)+'\n')
print(json.dumps({k:v for k,v in res.items() if k!='quotient_representatives'},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_extension/extend.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_extension/extend.py'] = (
r'''
"""All weighted associative extensions of the invariant surface in degree 5.

Normalize the unique nonzero first-order class to mu1(e,e)=l. The only
other essential graded jet is parameter c in weight -10. Later free
coefficients are gauge terms. Exact obstruction polynomials in c are
retained, not discarded. This does not automatically prove normality or
the existence of the double canonical cover.
"""
from pathlib import Path
from fractions import Fraction as F
from collections import defaultdict
import json,sys,time
import sympy as s
HERE=Path(__file__).resolve().parent
data=json.loads((HERE/'invariant_surface_structure.json').read_text())
b,u,z,c=s.symbols('b u z c');names=data['basis'];ww=data['basis_weights'];n=8

def trim(a):
    a=list(a)
    while a and not a[-1]:a.pop()
    return tuple(a)
def pc(a):return () if not a else (F(a),)
def pa(a,b):
    out=[F(0)]*max(len(a),len(b))
    for i,v in enumerate(a):out[i]+=v
    for i,v in enumerate(b):out[i]+=v
    return trim(out)
def ps(a,t):return trim([v*t for v in a]) if t else ()
def pm(a,b):
    if not a or not b:return ()
    out=[F(0)]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b):out[i+j]+=x*y
    return trim(out)
def expr(a):return sum(s.Rational(x.numerator,x.denominator)*c**i for i,x in enumerate(a))
def tup(e):
    p=s.Poly(e,c,domain=s.QQ)
    if p.is_zero:return ()
    return trim([F(str(p.nth(i))) for i in range(p.degree()+1)])
modulus=()
def mod(a):
    if not modulus:return a
    aa=list(a);d=len(modulus)-1
    while len(aa)>d:
        v=aa[-1]/modulus[-1];off=len(aa)-len(modulus)
        for j,x in enumerate(modulus):aa[off+j]-=v*x
        while aa and not aa[-1]:aa.pop()
    return trim(aa)
def pair(i,j):return (min(i,j),max(i,j))
def exadd(a,b):return tuple(x+y for x,y in zip(a,b))
def mons(d):
    if d<0:return []
    return [(i,j,(d-8*i-12*j)//14) for i in range(d//8+1)
            for j in range((d-8*i)//12+1) if (d-8*i-12*j)%14==0]
def empty():return {pair(i,j):[] for i in range(n) for j in range(i,n)}
M0=empty()
for key,values in data['multiplication'].items():
    ij=tuple(map(int,key.split(',')))
    for l,st in enumerate(values):
        for ex,co in s.Poly(s.sympify(st,locals={'b':b,'u':u,'z':z}),b,u,z).terms():
            if co:M0[ij].append((l,ex,pc(str(co))))

def rep(filename,scale=F(1),parameter=False):
    rows=json.loads((HERE/filename).read_text())['quotient_representatives']
    assert len(rows)==1
    out=empty()
    for row in rows[0]:
        ij=pair(*[names.index(x) for x in row['pair']]);co=pc(F(row['coefficient'])*scale)
        if parameter:co=(F(0),)+co
        out[ij].append((names.index(row['output']),tuple(row['parameter_exponents']),co))
    return out
M1=rep('negative_weight_deformations_exact.json',F(7,22))
M=[M0,M1]
essential2=rep('negative_weight_deformations_exact_10.json',parameter=True)

def addmul(A,B):
    out=empty()
    for ij in out:
        dd=defaultdict(tuple)
        for l,ex,co in A[ij]+B[ij]:dd[l,ex]=pa(dd[l,ex],co)
        out[ij]=[(l,ex,mod(co)) for (l,ex),co in dd.items() if mod(co)]
    return out
def reduce_M():
    for mm in M:
        for ij,rows in mm.items():mm[ij]=[(l,ex,mod(co)) for l,ex,co in rows if mod(co)]

receipts=[];constraints=[]
witness_saved=False
for order in range(2,25):
    shift=5*order
    if order==5:
        checkpoint={'basis':names,'basis_weights':ww,'parameters':['b','u','z'],
            'multiplications':[{','.join(map(str,ij)):[{'output':l,'base_exponents':ex,'coefficient_polynomial':[str(x) for x in co]} for l,ex,co in mm[ij]] for ij in mm} for mm in M]}
        (HERE/'pre_order5_multiplication.json').write_text(json.dumps(checkpoint,indent=2)+'\n')
    unknown=[];D={(0,i):[] for i in range(n)}
    for i in range(1,n):
      for j in range(i,n):
        terms=[]
        for l in range(n):
          for ex in mons(ww[i]+ww[j]-ww[l]-shift):
            ident=len(unknown);unknown.append((i,j,l,ex));terms.append((l,ex,ident))
        D[i,j]=terms
    piv={};obstructions=[];eqcount=0;source_rows=[]
    def addrow(row,rhs,label):
        global witness_saved
        row={k:F(v) for k,v in row.items() if v};rhs=mod(rhs)
        combo={}
        if order==5:
            idx=len(source_rows);combo={idx:F(1)}
            source_rows.append({'label':label,'row':{str(k):str(v) for k,v in row.items()},'rhs':[str(v) for v in rhs]})
        while row:
            lead=min(row)
            if lead not in piv:
                val=row[lead]
                piv[lead]=({k:v/val for k,v in row.items()},ps(rhs,1/val),{k:v/val for k,v in combo.items()})
                return
            coeff=row[lead];pr,rr,cc=piv[lead]
            for h,v in cc.items():
                nv=combo.get(h,F(0))-coeff*v
                if nv:combo[h]=nv
                else:combo.pop(h,None)
            for k,v in pr.items():
                val=row.get(k,F(0))-coeff*v
                if val:row[k]=val
                else:row.pop(k,None)
            rhs=mod(pa(rhs,ps(rr,-coeff)))
        if rhs:
            obstructions.append(rhs)
            if order==5 and not witness_saved and len(rhs)==2:
                used=sorted(combo)
                witness={'status':'EXACT_LINEAR_OBSTRUCTION','order':order,
                    'unknowns':[(i,j,l,ex) for i,j,l,ex in unknown],
                    'obstruction':[str(x) for x in rhs],
                    'linear_combination':[{'coefficient':str(combo[h]),'source':source_rows[h]} for h in used]}
                (HERE/'order5_obstruction_witness.json').write_text(json.dumps(witness,indent=2)+'\n')
                witness_saved=True
    for i in range(1,n):
      for j in range(1,n):
        for k in range(i+1,n):
          eq=defaultdict(lambda:defaultdict(lambda:F(0)))
          known=defaultdict(tuple)
          for h,ex,var in D[pair(i,j)]:
            for l,ey,co in M0[pair(h,k)]:eq[l,exadd(ex,ey)][var]+=co[0]
          for h,ex,co in M0[pair(i,j)]:
            for l,ey,var in D[pair(h,k)]:eq[l,exadd(ex,ey)][var]+=co[0]
          for h,ex,var in D[pair(j,k)]:
            for l,ey,co in M0[pair(i,h)]:eq[l,exadd(ex,ey)][var]-=co[0]
          for h,ex,co in M0[pair(j,k)]:
            for l,ey,var in D[pair(i,h)]:eq[l,exadd(ex,ey)][var]-=co[0]
          for p in range(1,order):
            if p>=len(M) or order-p>=len(M):continue
            A=M[order-p];BB=M[p]
            for h,ex,co in A[pair(i,j)]:
              for l,ey,dd in BB[pair(h,k)]:
                key=l,exadd(ex,ey);known[key]=pa(known[key],pm(co,dd))
            for h,ex,co in A[pair(j,k)]:
              for l,ey,dd in BB[pair(i,h)]:
                key=l,exadd(ex,ey);known[key]=pa(known[key],ps(pm(co,dd),-1))
          for key in set(eq)|set(known):
              eqcount+=1;addrow(eq.get(key,{}),ps(known.get(key,()),-1),{'triple':[i,j,k],'output':key[0],'base_exponents':key[1]})
    if order==5:
        (HERE/'order5_all_rows.json').write_text(json.dumps({'unknowns':unknown,'rows':source_rows},indent=2)+'\n')
    if obstructions:
        g=s.Poly(expr(obstructions[0]),c,domain=s.QQ)
        for ob in obstructions[1:]:g=s.gcd(g,s.Poly(expr(ob),c,domain=s.QQ))
        if modulus:g=s.gcd(g,s.Poly(expr(modulus),c,domain=s.QQ))
        g=g.monic();modulus=tup(g.as_expr());constraints.append({'order':order,'gcd':str(g.as_expr()),'count':len(obstructions)})
        print('OBSTRUCTION order',order,'gcd',g.as_expr(),'count',len(obstructions),flush=True)
        if g.degree()==0:
            res={'status':'OBSTRUCTED','first_impossible_order':order,'constraints':constraints,'receipts':receipts}
            (HERE/'invariant_extension_lift.json').write_text(json.dumps(res,indent=2)+'\n')
            raise SystemExit(0)
        reduce_M()
    solution={}
    for lead,(row,rhs,cc) in sorted(piv.items(),reverse=True):
        val=mod(rhs)
        for k,co in row.items():
            if k!=lead:val=pa(val,ps(solution.get(k,()),-co))
        val=mod(val)
        if val:solution[lead]=val
    new=empty()
    for idx,co in solution.items():
        i,j,l,ex=unknown[idx];new[i,j].append((l,ex,co))
    if order==2:new=addmul(new,essential2)
    M.append(new)
    entry={'order':order,'unknowns':len(unknown),'rank':len(piv),'free_gauge_or_parameter':len(unknown)-len(piv),
           'equation_rows':eqcount,'nonzero_terms':sum(len(v) for v in new.values()),'modulus':str(expr(modulus)) if modulus else None}
    receipts.append(entry)
    print(json.dumps(entry),flush=True)

out={'status':'ASSOCIATIVE_FAMILY','first_class_normalized':'mu1(e,e)=l','essential_second_parameter':'c',
     'parameter_constraint':str(expr(modulus)) if modulus else None,'constraints':constraints,'receipts':receipts,
     'basis':names,'basis_weights':ww,'parameters':['a5','b8','u12','z14'],
     'multiplication':{','.join(map(str,ij)):[{'a_power':order,'output':l,'base_exponents':ex,'coefficient_polynomial':[str(x) for x in co]}
        for order,mm in enumerate(M) for l,ex,co in mm[ij]] for ij in M0},
     'scope':'Exact weighted associative algebra, not a canonical threefold or normal double-cover construction.'}
(HERE/'invariant_extension_lift.json').write_text(json.dumps(out,indent=2)+'\n')
print('ASSOCIATIVE FAMILY BUILT. Constraint:',out['parameter_constraint'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_extension/replay.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_extension/replay.py'] = (
r'''
#!/usr/bin/env python3
"""Rebuild every weighted extension space and the unique associative table.
Run with any Python environment containing SymPy. No historic rank output
or precomputed higher jet is accepted as an input.
"""
from pathlib import Path
from concurrent.futures import ThreadPoolExecutor
from fractions import Fraction as Q
from collections import defaultdict
import subprocess,sys,json,time
HERE=Path(__file__).resolve().parent
start=time.monotonic()
def run(n):
 with (HERE/f'cochains{5*n}.log').open('w')as out:
  subprocess.run([sys.executable,str(HERE/'cochains.py'),'--exact','--shift',str(5*n)],stdout=out,stderr=subprocess.STDOUT,check=True)
 filename='negative_weight_deformations_exact'+(''if n==1 else '_'+str(5*n))+'.json'
 return json.loads((HERE/filename).read_text())
with ThreadPoolExecutor(max_workers=2)as pool:rows=list(pool.map(run,range(1,17)))
expected=[(134,127,6),(108,101,6),(80,78,2),(59,58,1),(45,43,2),(27,27,0),(20,20,0),(15,14,1),(6,6,0),(7,7,0),(2,2,0),(1,1,0),(2,2,0),(0,0,0),(0,0,0),(1,1,0)]
assert [(r['unknowns'],r['associativity_rank'],r['gauge_rank'])for r in rows]==expected
with (HERE/'extension.log').open('w')as out:
 subprocess.run([sys.executable,str(HERE/'extend.py')],stdout=out,stderr=subprocess.STDOUT,check=True)
ext=json.loads((HERE/'invariant_extension_lift.json').read_text())
actual=json.loads((HERE.parents[1]/'data/quintic_invariant.json').read_text())
def decode(rows):
 d=defaultdict(Q)
 for r in rows:
  c=Q(r['coefficient'])if 'coefficient'in r else sum(Q(x)*(-Q(259,880))**i for i,x in enumerate(r['coefficient_polynomial']))
  d[(r['a_power'],*r['base_exponents'],r['output'])]+=c
 return {k:v for k,v in d.items()if v}
assert ext['parameter_constraint']=='c + 259/880'
assert all(decode(ext['multiplication'][key])==decode(val)for key,val in actual['multiplication'].items())
subprocess.run([sys.executable,str(HERE/'verify_five_row_witness.py')],check=True)
receipt={'status':'PASS','all_negative_weights_rebuilt':list(range(-5,-81,-5)),'linear_dimensions':expected,'forced_c':'-259/880','all_associator_orders_checked':24,'all_36_ambient_products_equal_printed_table':True,'seconds':round(time.monotonic()-start,3)}
(HERE/'replay_receipt.json').write_text(json.dumps(receipt,indent=2)+'\n')
print(json.dumps(receipt,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_extension/verify_five_row_witness.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_extension/verify_five_row_witness.py'] = (
r'''
#!/usr/bin/env python3
"""Locate the paper's five obstruction rows among freshly reconstructed
order-five associator coefficients, and check their exact combination."""
from pathlib import Path
from fractions import Fraction as Q
import json
HERE=Path(__file__).resolve().parent
d=json.loads((HERE/'order5_all_rows.json').read_text())
unknown=[(i,j,k,tuple(ex))for i,j,k,ex in d['unknowns']]
X=[unknown.index(x)for x in [(1,2,4,(0,0,0)),(1,3,5,(0,0,1)),(1,4,0,(1,0,0)),(4,7,4,(0,0,0)),(5,6,4,(0,0,0)),(5,7,5,(0,0,0))]]
x0,x1,x4,x40,x41,x42=X
L=[{x4:Q(1),x40:Q(2),x0:Q(2)},{x41:Q(4,11),x0:-Q(4,11)},
{x4:Q(1),x42:Q(2)},{x42:-Q(1),x40:Q(1),x1:Q(1)},{x41:Q(1),x1:-Q(1)}]
R=[(Q(758473,408375),Q(50443,5940),Q(224,27)),(-Q(518,166375),-Q(32,3025),Q(0)),
(Q(11740153,6534000),Q(9851,1188),Q(224,27)),(Q(23909,136125),Q(2776,2475),Q(16,9)),(-Q(812,5445),-Q(512,495),-Q(16,9))]
found=[]
for target,rhs in zip(L,R):
 good=[]
 for row in d['rows']:
  val={int(k):Q(v)for k,v in row['row'].items()if Q(v)}
  if set(val)!=set(target):continue
  k=min(val);sc=val[k]/target[k]
  rr=tuple(Q(v)/sc for v in row['rhs']);rr=rr+(Q(0),)*(3-len(rr))
  if all(val[j]==sc*x for j,x in target.items())and rr==rhs:good.append({'source':row['label'],'multiple':str(sc)})
 assert good,(target,rhs)
 found.append(good[0])
co=[-Q(1,2),-Q(11,4),Q(1,2),Q(1),Q(1)]
assert all(sum(c*row.get(j,0)for c,row in zip(co,L)) == 0 for j in X)
total=tuple(sum(c*r[k]for c,r in zip(co,R))for k in range(3))
assert total==(Q(9,550)*Q(259,880),Q(9,550),0)
res={'status':'PASS','all_five_rows_located_in_fresh_associators':found,'combined_left_side':'0','combined_right_side':'9/550*(c+259/880)'}
(HERE/'five_row_witness.json').write_text(json.dumps(res,indent=2)+'\n')
print('Five actual associator rows and their obstruction combination: PASS')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_jet_identities.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_jet_identities.py'] = (
r'''
#!/usr/bin/env python3
"""Universal quintic polar identities in independent jet variables over QQ.
No candidate ring or geometric example is input. The divisions by a are
performed exactly; this checks the universal covariants used in recognition.
"""
from pathlib import Path
import sympy as s
import json,time
st=time.monotonic();Q=s.Rational
A=s.symbols('a0:7'); B=s.symbols('b0:7'); C=s.symbols('rho0:5')
a,th,ga,et=A[:4]; b=B[0];rho=C[0]
def D(f):
 return s.expand(sum(s.diff(f,x)*y for seq in (A,B,C) for x,y in zip(seq,seq[1:])))
def DA(f,j):return s.expand(5*a*D(f)-j*th*f)
def DB(f,j):return s.expand(8*b*D(f)-j*B[1]*f)
def div(f,n):
 p=s.Poly(s.expand(f),a)
 assert all(p.nth(i)==0 for i in range(n))
 return s.expand(f/a**n)
def check(f):assert s.expand(f)==0,s.factor(f)
u=th**2-Q(10,11)*a*ga+a*a*rho/11
v=-DA(u,12)/12
curv=div(DA(v,18)+18*u*u,2)
check(curv.subs(a,0)-(Q(975,121)*ga**2-Q(325,33)*th*et+Q(104,33)*th**2*rho))
d=DA(b,8); e=div(DA(d,14)-112*u*b,1)
j=div(u*d+8*v*b,1); g=div(DA(e,15)-255*j,1)
r=div(v*d+8*u*u*b,1);qa=div(r+u*e/17,1)
h=div(DA(g,16)-7344*qa+Q(39168,13)*curv*b,1)
qb=div(704*b*b*u-11*DB(a,5)**2+10*a*DB(DB(a,5),14),2)/64
check(qb-(b*b*rho-Q(25,4)*b*B[2]+Q(425,64)*B[1]**2))
check((e*e/1088-th*th*qb+2*th*b*g/216-b*b*Q(17,39)*curv).subs(a,0))
JJ=div(e*e-Q(34,27)*d*g-1088*u*qb-Q(18496,39)*b*b*curv+Q(136,513)*a*b*h,2)
J_expected=625*B[2]**2-Q(21250,27)*B[1]*B[3]+Q(85000,513)*b*B[4]-Q(13600,513)*C[2]*b*b+Q(8500,513)*C[1]*b*B[1]+Q(10625,27)*rho*B[1]**2-Q(191000,513)*rho*b*B[2]+Q(576,19)*rho*rho*b*b
check(JJ-J_expected)
check(DB(a,5)+d)
check(DB(d,14)+Q(88,85)*b*e+Q(896,85)*a*qb)
check(b*DB(e,15)+Q(16,15)*b*b*g+24*d*qb+Q(20,3)*a*DB(qb,18))
check(d*d/64-b*b*u-a*b*e/68-a*a*qb/17)
# The actual degree-39 derivative character identity, before using h_D=0.
p0=g/216;z0=Q(17,39)*curv
char_expr=-Q(85,112)*b*b*DB(z0,14)-b*e*p0/8-e*th*qb/8+Q(85,144)*th*th*DB(qb,18)-Q(17,2736)*th*b*b*h
check(char_expr.subs(a,0))
# The exact transverse ODE on the canonical-root b=1 chart.
root={b:1,**{x:0 for x in B[1:]}}
groot=s.expand(g.subs(root));vroot=s.expand(v.subs(root));Jroot=s.expand(JJ.subs(root));hroot=s.expand(h.subs(root))
check(groot-(-5100*et+2820*th*rho+290*a*C[1])/11)
check(Jroot+Q(13600,513)*C[2]-Q(576,19)*rho**2)
pp,rr,JJJ,hh=s.symbols('p r J h')
etexpr=-Q(198,425)*pp+Q(47,85)*th*rho+Q(29,510)*a*rr
r2=Q(486,425)*rho**2-Q(513,13600)*JJJ
a4=(143*hh+596220*ga*rho+94810*th*rr+62750*a*r2-51840*a*rho*rho)/484500
lhs=D(groot)/216
lhs=lhs.subs({A[4]:a4,et:etexpr,C[2]:r2,C[1]:rr},simultaneous=True)
target=-Q(16,11)*ga*rho+Q(8,9)*th*rr+Q(48,935)*a*rho*rho+a*JJJ/170-Q(13,20520)*hh
check(lhs-target)
# Literal five-row order-five obstruction combination in QQ[c].
c=s.symbols('c')
R=[Q(758473,408375)+Q(50443,5940)*c+Q(224,27)*c*c,
 -Q(518,166375)-Q(32,3025)*c,
 Q(11740153,6534000)+Q(9851,1188)*c+Q(224,27)*c*c,
 Q(23909,136125)+Q(2776,2475)*c+Q(16,9)*c*c,
 -Q(812,5445)-Q(512,495)*c-Q(16,9)*c*c]
check(-R[0]/2-Q(11,4)*R[1]+R[2]/2+R[3]+R[4]-Q(9,550)*(c+Q(259,880)))
res={'status':'PASS','field':'QQ','independent_jet_variables':[str(x) for x in A+B+C],
 'normal_divisions':['s14','e15','j21','g16','r27','qaux22','h17','Q18','J20'],
 'identities':['curvature restriction','actual Q formula','actual surface square','J20 polynomial','three Db identities','exact d14 square','degree39 character identity','transverse ODE','five-row obstruction combination'],
 'seconds':round(time.monotonic()-st,3)}
Path(__file__).with_suffix('.json').write_text(json.dumps(res,indent=2)+'\n')
print(json.dumps(res,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_k3_gap.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_k3_gap.py'] = (
r'''
#!/usr/bin/env python3
"""Self-contained inverse-Cartan enumeration for a Du Val K3 of square 1/84.
All classes, including nonprimitive ones, are generated from root matrices.
No stored candidate/profile list is read.
"""
from fractions import Fraction as Q
from pathlib import Path
import hashlib
import json

HERE = Path(__file__).resolve().parent



def inverse(matrix):
    n = len(matrix)
    a = [[Q(x) for x in row] + [Q(i == j) for j in range(n)]
         for i, row in enumerate(matrix)]
    det = Q(1)
    for j in range(n):
        pivot = next(i for i in range(j, n) if a[i][j])
        if pivot != j:
            a[pivot], a[j] = a[j], a[pivot]
            det = -det
        scale = a[j][j]
        det *= scale
        a[j] = [x / scale for x in a[j]]
        for i in range(n):
            if i != j:
                scale = a[i][j]
                a[i] = [x - scale*y for x, y in zip(a[i], a[j])]
    return [row[n:] for row in a], det


def local(kind, rank, node):
    cartan = [[2*int(i == j) for j in range(rank)] for i in range(rank)]
    if kind == 'A':
        edges = [(i, i+1) for i in range(rank-1)]
    elif kind == 'D':
        edges = [(i, i+1) for i in range(rank-3)] + [(rank-3, rank-2), (rank-3, rank-1)]
    else:
        edges = [(i, i+1) for i in range(rank-2)] + [(2, rank-1)]
    for i, j in edges:
        cartan[i][j] = cartan[j][i] = -1
    inv, det = inverse(cartan)
    # Minimum-norm representatives of every discriminant coset for ADE.
    norms = {(Q(0),)*rank: Q(0)}
    for j in range(rank):
        coset = tuple(inv[i][j] % 1 for i in range(rank))
        norm = inv[j][j]
        norms[coset] = min(norms.get(coset, norm), norm)
    assert len(norms) == det
    if node is None:
        node = min((j for j in range(rank)
                    if any(inv[i][j].denominator != 1 for i in range(rank))),
                   key=lambda j: inv[j][j])
    weights = [inv[i][node] for i in range(rank)]
    return tuple(norms[tuple(m*x % 1 for x in weights)] for m in range(1, 15))


def all_tail_classes(rank):
    classes = []
    for n in range(1, rank+1):
        for node in range(1, (n+1)//2+1):
            classes.append((f'A{n}({node})', n, local('A', n, node-1)))
    for n in range(4, rank+1):
        classes.append((f'D{n}(vector)', n, local('D', n, 0)))
        classes.append((f'D{n}(spin)', n, local('D', n, n-1)))
    for n in (6, 7):
        if n <= rank:
            classes.append((f'E{n}', n, local('E', n, None)))
    return classes


def tails(rank):
    classes = all_tail_classes(rank)
    result = []

    def enumerate_multiplicities(index, left, factors):
        if index == len(classes):
            result.append(factors)
            return
        item = classes[index]
        for multiplicity in range(left//item[1]+1):
            enumerate_multiplicities(index+1, left-multiplicity*item[1],
                                     factors+[item]*multiplicity)

    enumerate_multiplicities(0, rank, [])
    return result


def main():
    tests = 0
    raw = []
    tail_counts = {}
    for order in (7, 14):
        tail_list = tails(20-order)
        tail_counts[str(order)] = len(tail_list)
        # Reversal identifies i and order-i. Exclude classes of order 1 or 2,
        # which carry no seven-primary discriminant component.
        for i in range(1, order//2+1):
            if i % 7 == 0:
                continue
            seed = (f'A{order-1}({i})', order-1, local('A', order-1, i-1))
            for tail in tail_list:
                tests += 1
                factors = [seed]+tail
                norms = [sum((x[2][m-1] for x in factors), Q(0)) for m in range(1, 15)]
                if ((norms[0]-Q(1, 84))/2).denominator != 1:
                    continue
                dimensions = [2+(Q(m*m, 84)-norms[m-1])/2 for m in range(1, 15)]
                assert all(x.denominator == 1 for x in dimensions)
                raw.append({'factors': sorted(x[0] for x in factors),
                            'rank': sum(x[1] for x in factors),
                            'norms': list(map(str, norms)),
                            'h': list(map(int, dimensions)),
                            'negative': min(dimensions) < 0})
    key = lambda r: (tuple(r['factors']), r['rank'], tuple(r['h']), r['negative'])
    assert tests == 9480
    assert len(raw) == 17 and len({key(r) for r in raw}) == 17
    assert sum(r['negative'] for r in raw) == 4
    assert all(r['h'][3] == 1 for r in raw)
    assert all(r['norms'][3] == '46/21' for r in raw)
    output = {'audit': 'PASS', 'H_squared': '1/84', 'root_rank_bound': 19,
              'mandatory_seeds': 'A6(i), 1<=i<=3, or A13(i), 1<=i<=6',
              'tail_counts': tail_counts, 'norm_tests': tests,
              'distinct_integral_profiles': 17, 'negative_profiles': 4,
              'nonnegative_profiles': 13, 'universal_h0_4': 1,
              'universal_degree_four_norm': '46/21',
              'method': 'inverse Cartan discriminant cosets; independent multiplicity vectors',
              'verifier_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              'scope': 'Du Val K3 with nef and big Weil polarization; geometric transfer is a separate lemma',
              'profiles': raw}
    (HERE/'quintic_k3_gap.json').write_text(json.dumps(output, indent=2)+'\n')
    print('PASS: inverse-Cartan audit, 9480 tests, 17 integral / 13 nonnegative profiles, all h0(4H)=1.')


if __name__ == '__main__':
    main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_local_geometry.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_local_geometry.py'] = (
r'''
#!/usr/bin/env python3
"""Independent small exact audit from the final associative multiplication table.

No construction helper or exported geometric certificate is imported. Requires
sympy. All outputs go into this audit directory, using the printed table.
"""
from pathlib import Path
import json
import sympy as s

HERE=Path(__file__).resolve().parent
DATA=HERE.parent/'data/quintic_invariant.json'
source=json.loads(DATA.read_text())['multiplication']
table={k:[dict(t,coefficient_polynomial=[t['coefficient']])for t in v] for k,v in source.items()}
b,u,z,q,k,t,e,f,j,l=xs=s.symbols('b u z q k t e f j l')
base=[s.S.One,q,k,t,e,f,j,l]
relations=[]
for i in range(1,8):
    for h in range(i,8):
        rhs=0
        for term in table[f'{i},{h}']:
            assert len(term['coefficient_polynomial'])==1
            B,U,Z=term['base_exponents']
            rhs+=s.Rational(term['coefficient_polynomial'][0])*b**B*u**U*z**Z*base[term['output']]
        relations.append(s.expand(base[i]*base[h]-rhs))

axis={b:0,u:0,z:0,q:0,k:0,f:0,j:0}
actual=s.groebner([r.subs(axis) for r in relations],t,l,e)
expected=[t,l-e**2+s.Rational(7,220)*e+s.Rational(1,2420),(20*e-1)*(110*e+1)**2]
expected_gb=s.groebner(expected,t,l,e)
assert all(actual.reduce(p)[1]==0 for p in expected)
assert all(expected_gb.reduce(p.as_expr())[1]==0 for p in actual.polys)

F=b*b*u+b*e+q/4+s.Rational(2207,4400)*b
G=z*q+b**4/4-s.Rational(3,44)*u*u*b+b*f/10-s.Rational(2,11)*u*e+k/55+s.Rational(9123,4400)*b*z+s.Rational(203,24200)*u
H=-b*k+l/2-s.Rational(71,440)*b*u-e/220-s.Rational(1,48400)
Y2=u*z*z-s.Rational(7,16)*b*b*z-s.Rational(9597,70400)*b*u-s.Rational(3,484000)-u*q/16-b*k/8-e/1600+z*j-l/80
jac=s.Matrix(relations).jacobian(xs)
weights=[8,12,14,18,22,40,15,19,21,25]
points=[]
for ev in [s.Rational(1,20),-s.Rational(1,110)]:
    lv=ev*ev-s.Rational(7,220)*ev-s.Rational(1,2420)
    at=dict(axis);at.update({t:0,e:ev,l:lv})
    assert all(r.subs(at)==0 for r in relations)
    J=jac.subs(at)
    characters={}
    for ch in range(5):
        columns=[i for i,w in enumerate(weights) if w%5==ch]
        characters[ch]=len(columns)-J[:,columns].rank()
    extra=s.Matrix([F,G,H,z]).jacobian(xs).subs(at)
    params=s.Matrix([b,u,z]).jacobian(xs)
    points.append({'e':str(ev),'l':str(lv),'jacobian_rank':J.rank(),'cotangent_characters':characters,
                   'augmented_rank_F_G_H_z':J.col_join(extra).rank(),
                   'augmented_rank_b_u_z':J.col_join(params).rank(),
                   'y20_square':str(Y2.subs(at))})
assert points[0]['jacobian_rank']==7 and points[0]['augmented_rank_b_u_z']==10
assert points[0]['cotangent_characters']=={0:0,1:0,2:1,3:1,4:1}
assert points[0]['y20_square']=='-169/3872000'
assert points[1]['jacobian_rank']==6 and points[1]['augmented_rank_F_G_H_z']==10
assert points[1]['cotangent_characters']=={0:1,1:0,2:1,3:1,4:1}

# Independently derive the second no-zero polynomial from the actual e^2 row.
e_rhs=s.S.Zero
for term in table['4,4']:
    B,U,Z=term['base_exponents']
    e_rhs+=s.Rational(term['coefficient_polynomial'][0])*b**B*u**U*z**Z*base[term['output']]
qsub=-4*b*b*u-4*b*e-s.Rational(2207,1100)*b
lsub=2*b*k+s.Rational(71,220)*b*u+e/110+s.Rational(1,24200)
ksub=-4*b*u*u-2*u*e+2*b*z+s.Rational(61,440)*u
res=s.expand((e*e-e_rhs).subs({q:qsub,l:lsub},simultaneous=True))
res=s.expand(res.subs(k,ksub))
res=s.factor(res.subs({e:s.Rational(283,7480)-s.Rational(28,17)*b*u,z:s.Rational(24,13)*u*u},simultaneous=True))
poly=1252204800*b*b*u*u+44801900*b*u+415233
assert s.cancel(res+poly/s.Integer(727355200))==0

out={'status':'PASS','fixed_scheme':[str(p) for p in expected],'points':points,
     'e_squared_nozero_residual':str(res),'scope':'Fixed scheme, cotangent bases/characters, etale unit, and no-zero product arithmetic from the final table. Global associativity and all-derivation identities are independent parent-audit inputs.'}
(HERE/'quintic_local_geometry.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_marked_scans.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_marked_scans.py'] = (
r'''
#!/usr/bin/env python3
"""Exhaustive marked rational-curve necessary tests for the quintic.
No stored candidate list: primitive fractions, adjunction, congruence,
and section costs are enumerated directly in denominator 840.
"""
from fractions import Fraction as Q
from math import gcd
from pathlib import Path
import json
I=840
MARKS=[(r,k)for r in range(2,9)for k in range(1,r)if gcd(r,k)==1]

def scan(c,wmax,j=None):
 c=Q(c);maxdef=2*I+c*wmax;out=[]
 def visit(start,marks,degree,defect,cost):
  w=degree%I
  if marks and 0<w<=wmax and defect<=2*I+c*w and (j is None or cost<=j*w):
   out.append({'w':w,'marks':[f'{k}/{r}'for r,k in marks],
               'defect':str(Q(defect,I)),
               'section_cost':None if j is None else str(Q(cost,I))})
  for i in range(start,len(MARKS)):
   r,k=MARKS[i];d=I-I//r
   if defect+d>maxdef:continue
   visit(i,marks+[(r,k)],degree+k*(I//r),defect+d,
         cost+(0 if j is None else (j*k%r)*(I//r)))
 visit(0,[],0,0,0)
 return sorted(out,key=lambda x:(x['w'],x['marks']))

out={}
for name,c,wmax,j in [('intrinsic18',12,18,None),('conductor35',6,35,None),
 ('half_boundary12',Q(7,2),12,None),('intrinsic12',12,12,None),
 ('normality_k2',6,30,7),('normality_k3',6,20,8),('normality_k4',6,15,9),
 ('polar_j1',12,60,7),('polar_j2',9,30,8),('polar_j3',8,20,9),
 ('polar_j4',Q(15,2),15,10),('polar_j5',Q(36,5),12,11)]:
 out[name]=scan(c,wmax,j)
assert sorted(set(r['w']for r in out['intrinsic18']))==[12,15]
assert sorted(set(r['w']for r in out['conductor35']))==[15,20,21,24,28,30,35]
assert out['half_boundary12']==[]
assert out['intrinsic12']==[{'w':12,'marks':['1/2','4/5','5/7'],'defect':'151/70','section_cost':None}]
assert len(out['normality_k2'])==4 and len(out['normality_k3'])==1 and not out['normality_k4']
assert len(out['polar_j1'])==32 and len(out['polar_j2'])==5
assert not out['polar_j3'] and not out['polar_j4'] and not out['polar_j5']
first=out['polar_j1'];second=[r for r in first if '7/8'not in r['marks']and all(not x.endswith('/6')for x in r['marks'])]
assert len(second)==21 and all(any(x.endswith('/7')for x in r['marks'])for r in second)
assert min(r['w']for r in second)==24
# Every polar branch above the unique seventh source is accounted for.
patterns=[['4/7'],['1/7','3/7'],['3/7','4/7','4/7']]
partitions=[]
for i,r in enumerate(second):
 for rows in ([r],):
  if sorted(x for rr in rows for x in rr['marks']if x.endswith('/7'))in patterns:
   partitions.append(rows)
 for s in second[i:]:
  if r['w']+s['w']<=60 and sorted(x for rr in [r,s]for x in rr['marks']if x.endswith('/7'))in patterns:
   partitions.append([r,s])
assert len(partitions)==3 and all(len(x)==1 and x[0]['w']==60 for x in partitions)
out.update(status='PASS',first_jet_after_local_tests=second,complete_seventh_partitions=partitions)
Path(__file__).with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps({'status':'PASS','scan_counts':{k:len(v)for k,v in out.items()if isinstance(v,list)}},indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_surface_algebra.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_surface_algebra.py'] = (
r'''
#!/usr/bin/env python3
"""Independent rational identities for the quintic central surface.
The matrices are printed in the paper. SymPy is used only for exact QQ
polynomial arithmetic; the only input JSON comparison is with the separately
printed ambient multiplication table. Normality uses the geometric proof.
"""
from pathlib import Path
from itertools import combinations, product
import json, time, hashlib
import sympy as s
START=time.monotonic(); HERE=Path(__file__).resolve().parent
th,b,z,P,q=s.symbols('theta b z P q'); Q=s.Rational
simp=lambda x:s.cancel(s.expand(x))
zero=lambda M:all(simp(x)==0 for x in M)
I=s.eye(4)
PM=s.Matrix([[0,b**3/4,7*th*z/11,3*b*b*th*th/44-z*z],
 [b,0,3*th*th/11,-7*th*z/11],[-th*z/b,-b*th*th/4+z*z/b,0,-b**3/4],[-th*th/b,th*z/b,-b,0]])
QM=s.Matrix([[4*th**2*z/(11*b),-th*(b*b*th*th+4*z*z)/(11*b),b*z,-7*b**3*th/22],
 [4*th**3/(11*b),-4*th*th*z/(11*b),14*b*th/11,-b*z],
 [z,-b*b*th/2,-4*th*th*z/(11*b),th*(b*b*th*th+4*z*z)/(11*b)],
 [2*th,-z,-4*th**3/(11*b),4*th*th*z/(11*b)]])
HM=s.Matrix([[0,0,0,-b],[0,0,b,0],[0,b,0,0],[-b,0,0,0]])
PP=s.Matrix([[0,b*b*th/4,b**3/4,4*th*z/11,3*b*th**3/44,3*b*b*th*th/44-4*z*z/11],
 [0,0,0,3*b*th/11,-4*th*z/11,-7*b*z/11],[b,z,0,0,0,0],
 [0,-th**3/4,-b*th*th/4,0,-b*b*th/4,-b**3/4],[-th,0,z,0,0,0],[0,0,0,-b,-z,0]])
QQ=s.Matrix([[0,-th**4/11,-b*th**3/11,-3*b*z/11,-7*b*b*th*th/22+8*z*z/11,-7*b**3*th/22],
 [4*th*th/11,0,-4*th*z/11,14*b*b/11,3*b*z/11,0],[0,0,0,0,0,-b*z],
 [-z,-b*th*th/2,-b*b*th/2,0,th**4/11,b*th**3/11],[2*b,z,0,-4*th*th/11,0,4*th*z/11],[0,0,-z,0,0,0]])
V=s.Matrix([[1,z/b,0,0,0,0],[0,th/b,1,0,0,0],
 [0,0,0,1,z/b,0],[0,0,0,0,th/b,1]])
assert zero(V*PP-PM*V) and zero(V*QQ-QM*V)
assert zero(PM*QM-QM*PM) and zero(PM.T*HM-HM*PM) and zero(QM.T*HM-HM*QM)
A=b**4/4-3*th**4*b/44
B=b*z*z-7*th*th*b**3/11-4*th**6/121
C=-8*th*z/11
assert zero(PM**2-z*QM-A*I) and zero(QM**2-C*PM-B*I)
TM_P=s.Matrix([[0,A,0,z*B],[1,0,0,z*C],[0,z,0,A],[0,0,1,0]])
TM_Q=s.Matrix([[0,0,B,C*A],[0,0,C,B],[1,0,0,C*z],[0,1,0,0]])
assert zero(TM_P*TM_Q-TM_Q*TM_P)
h=lambda x,y:(x.T*HM*y)[0]
def oddprod(x,y):
 c3=h(x,y)
 return s.Matrix([h(PM*QM*x,y)+8*th*z*z*c3/11,h(QM*x,y),h(PM*x,y),c3]).applyfunc(simp)
def oddact(v): return v[0]*I+v[1]*PM+v[2]*QM+v[3]*(PM*QM)
def evenact(v): return v[0]*I+v[1]*TM_P+v[2]*TM_Q+v[3]*(TM_P*TM_Q)
odd_products={}
for i,j in combinations(range(6),2): odd_products[(i,j)]=oddprod(V[:,i],V[:,j])
for i in range(6): odd_products[(i,i)]=oddprod(V[:,i],V[:,i])
for v in odd_products.values():
 for c in v: assert not s.denom(c).free_symbols, c
for i,j,k in product(range(4),repeat=3):
 assert zero(oddact(oddprod(I[:,i],I[:,j]))*I[:,k]-oddact(oddprod(I[:,j],I[:,k]))*I[:,i])
assert zero(odd_products[(0,0)]-s.Matrix([b*b*z,-2*b*th,th*th,0]))
print('matrix actions, 21 polynomial odd products, 64 odd associators: PASS',flush=True)
# Complete central-fibre comparison in one faithful localization.
def mul(x,y):
 xe,xo=x[:4,0],x[4:,0]; ye,yo=y[:4,0],y[4:,0]
 return s.Matrix.vstack(evenact(xe)*ye+oddprod(xo,yo),oddact(xe)*yo+oddact(ye)*xo).applyfunc(simp)
one=s.Matrix([1,0,0,0,0,0,0,0]); bz=s.zeros(4,1)
SB=[one,s.Matrix.vstack(I[:,2],bz),s.Matrix.vstack(th*I[:,1],bz),s.Matrix.vstack(th*I[:,3],bz),
 s.Matrix.vstack(bz,I[:,0]),s.Matrix.vstack(bz,I[:,2]),s.Matrix.vstack(bz,V[:,1]),s.Matrix.vstack(bz,V[:,4])]
source=HERE.parent/'data'/'quintic_invariant.json'; data=json.loads(source.read_text())
for key,terms in data['multiplication'].items():
 i,j=map(int,key.split(',')); out=s.zeros(8,1)
 for term in terms:
  if 'a_power' in term:
   ap=term['a_power']; ex=term['base_exponents']; ix=term['output']
  else: ap,*ex=term['exponents']; ix=term['basis']
  if ap: continue
  coeff=Q(term['coefficient'])*b**ex[0]*th**(2*ex[1])*z**ex[2]
  out+=coeff*SB[ix]
 assert zero(mul(SB[i],SB[j])-out),key
print('36 ambient central-fibre products: PASS',flush=True)
f=P*P-z*q-A; g=q*q-B-C*P
# Exhaustive even singular locus on theta=1.
vars=(q,P,z,b)
fg=[f.subs(th,1),g.subs(th,1)]
J=s.Matrix([[s.diff(v,x) for x in (b,z,P,q)] for v in fg])
minors=[J[:,list(c)].det() for c in combinations(range(4),2)]
G=s.groebner(fg+minors,*vars,order='lex')
target=[q-(99*b**5+33*b*b)*z/10,P-(99*b**4+43*b)*z/20,
 z*z-(99*b**5+53*b*b)/20,b**6+17*b**3/33+Q(16,1089)]
GT=s.groebner(target,*vars,order='lex')
assert all(G.reduce(x)[1]==0 for x in target)
assert all(GT.reduce(x.as_expr())[1]==0 for x in G.polys)
oddpoly=[sum(v[t]*[1,P,q,P*q][t] for t in range(4)).subs(th,1)
 for (i,j),v in odd_products.items() if i in (0,2,3,5) and j in (0,2,3,5)]
GO=s.groebner(fg+oddpoly,*vars,order='lex')
assert all(GO.reduce(x)[1]==0 for x in target)
assert all(GT.reduce(x.as_expr())[1]==0 for x in GO.polys)
mat=(PM-P*I).row_join(QM-q*I).subs(th,1)
for rows in combinations(range(4),3):
 for cols in combinations(range(8),3):
  num=s.fraction(simp(mat.extract(rows,cols).det()))[0]
  assert GT.reduce(num)[1]==0
min2=[]
for rows in combinations(range(4),2):
 for cols in combinations(range(8),2):
  num=s.fraction(simp(mat.extract(rows,cols).det()))[0]
  red=GT.reduce(num)[1]
  if red: min2.append(red)
assert list(s.groebner(target+min2,*vars,order='lex'))==[1]
print('theta=1 singular ideal, odd-product ideal and fibre ranks: PASS',flush=True)
for sign in (-1,1):
 at={th:0,b:1,z:0,q:0,P:Q(sign,2)}
 assert ((PM-P*I).row_join(QM-q*I)).subs(at).rank()==2
 lin=[]
 for v in odd_products.values():
  expr=sum(v[t]*[1,P,q,P*q][t] for t in range(4))
  lin.append([s.diff(expr,x).subs(at) for x in (th,z,q)])
 assert s.Matrix(lin).rank()==3
print('two theta=0 orbit points: PASS',flush=True)
receipt={'status':'PASS','field':'QQ','global_action_lifts':2,'polynomial_odd_products':21,
 'odd_associator_triples':64,'central_fibre_products':36,'even_singular_points_theta1':12,
 'three_by_three_minors':224,'odd_fibre_dimension':2,
 'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
 'seconds':round(time.monotonic()-START,3)}
(HERE/'quintic_surface_algebra.json').write_text(json.dumps(receipt,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_surface_commutator.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_surface_commutator.py'] = (
r'''
#!/usr/bin/env python3
"""Exact reconstruction of the printed 15-parameter action matrices."""
from pathlib import Path
import json,time
import sympy as s
HERE=Path(__file__).resolve().parent
theta,b,z=s.symbols('theta b z')
aq0,aq1,aq2,alpha,bp0,bp1,bp3,bp4,bq1,B,C,cp0,cp2,cq1,d=s.symbols(
    'aq0 aq1 aq2 alpha bp0 bp1 bp3 bp4 bq1 B C cp0 cp2 cq1 d')
Up=s.Matrix([[0,0],[b,b*b]])
Vp=s.Matrix([[-b*bp4*theta**2-bp3*z*theta,
              b*b*bp1*theta**2+b*(bp0+bp4)*z*theta-z*z],
             [-(2*bp3+1)*theta**2,b*bp4*theta**2+bp3*z*theta]])
Wp=s.Matrix([[-(b*cp2*theta**2+z*theta)/b,
              (b*b*cp0*theta**2+2*b*cp2*z*theta+z*z)/b],
             [-theta**2/b,(b*cp2*theta**2+z*theta)/b]])
Uq=s.Matrix([[-aq0*theta**3-aq2*z*theta**2/b,
              aq1*b*theta**3+(aq0+alpha)*z*theta**2+aq2*z*z*theta/b],
             [-aq2*theta**3/b,alpha*theta**3+aq2*z*theta**2/b]])
Vq=s.Matrix([[b*(z-C*b*theta),b*b*(z+bq1*b*theta)],
             [b*(B+1)*theta,-b*(z-C*b*theta)]])
Wq=s.Matrix([[z-d*b*theta,b*(z+cq1*b*theta)],
             [2*theta,-z+d*b*theta]])
def adj(M):return M.trace()*s.eye(2)-M
P=Up.row_join(Vp).col_join(Wp.row_join(adj(Up)))
Q=Uq.row_join(Vq).col_join(Wq.row_join(adj(Uq)))
co=[]
for expr in b*b*(P*Q-Q*P):
    for c in s.Poly(s.expand(expr),theta,b,z).coeffs():
        if c!=0:co.append(c)
co=list(dict.fromkeys(co))
solutions={aq0:-alpha-B*d+C,
 aq1:(B*d*d-2*C*d+C+d*d-d)/2,
 aq2:(B-1)/2,
 bp0:(-B*d+2*C+d-1)/2,
 bp1:C*(1-d),bp3:-(B+1)/2,bp4:(B*d+d-1)/2,
 bq1:-C,cp0:d*(d-1),cp2:s.Rational(1,2)-d,cq1:-d}
expected=[x-y for x,y in solutions.items()]
variables=tuple(solutions)+(alpha,B,C,d)
print(f'commutator: {len(co)} distinct coefficient equations in15parameters',flush=True)
assert all(s.expand(c.subs(solutions))==0 for c in co)
start=time.monotonic()
gb=s.groebner(co,*variables,order='lex',domain=s.QQ)
ge=s.groebner(expected,*variables,order='lex',domain=s.QQ)
assert list(gb)==list(ge)
assert len(gb.polys)==11
result={'status':'PASS','independent_input':'The 15-parameter blocks printed in the self-contained paper.',
        'distinct_commutator_coefficients':len(co),'variables':[str(x) for x in variables],
        'reduced_groebner_basis':[str(x) for x in gb],
        'solution_graph':{str(x):str(y) for x,y in solutions.items()},
        'ideals_equal_over_QQ':True,'exceptional_components_discarded':False,
        'elapsed_seconds':round(time.monotonic()-start,3)}
(HERE/'quintic_surface_commutator.json').write_text(json.dumps(result,indent=2)+'\n')
print('Equal reduced Groebner bases: complete4-parameter solution graph PASS',flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_surface_endomorphisms.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_surface_endomorphisms.py'] = (
r'''
#!/usr/bin/env python3
"""Enumerate the printed Koszul endomorphism spaces over QQ."""
from fractions import Fraction as Q
from collections import defaultdict
from pathlib import Path
import json
HERE=Path(__file__).resolve().parent
g=(7,10,11);rd=14;pw=(3,4,7)
rel=[((0,0,1),1),((0,1,0),-1),((1,0,0),1)]
def monomials(d):
    if d<0:return []
    return [(a,b,(d-3*a-4*b)//7)for a in range(d//3+1)
            for b in range((d-3*a)//4+1)if (d-3*a-4*b)%7==0]
def rank(rows):
    piv={}
    for rr in rows:
        r={i:Q(c)for i,c in rr.items()if c}
        while r:
            k=min(r);v=r[k]
            if k not in piv:
                piv[k]={j:c/v for j,c in r.items()};break
            for j,c in piv[k].items():
                r[j]=r.get(j,Q())-v*c
                if not r[j]:r.pop(j)
    return len(piv)
def check(d):
    cols=[]
    for i in range(3):
        for j in range(3):
            cols.extend(('L',i,j,e)for e in monomials(d+g[j]-g[i]))
    cols.extend(('lambda',0,0,e)for e in monomials(d))
    eq=defaultdict(dict);tr=defaultdict(dict)
    for col,(kind,i,j,e)in enumerate(cols):
        if kind=='L':
            er,sg=rel[j];key=(i,*(a+b for a,b in zip(e,er)))
            eq[key][col]=sg
            if i==j:tr[e][col]=1
        else:
            for i,(er,sg)in enumerate(rel):
                eq[i,*(a+b for a,b in zip(e,er))][col]=-sg
            tr[e][col]=-1
    r=rank(eq.values());rt=rank(list(eq.values())+list(tr.values()))
    gauge=sum(len(monomials(d+gi-rd))for gi in g)
    return {'degree':d,'raw_unknowns':len(cols),'constraint_rank':r,
            'constraint_with_trace_rank':rt,'relation_gauge_dimension':gauge,
            'End_dimension':len(cols)-r-gauge,
            'trace_free_dimension':len(cols)-rt-gauge}
rs=[check(d)for d in (6,7,8,9,10,11)]
assert [r['End_dimension']for r in rs]==[4,6,4,4,7,7]
assert [r['trace_free_dimension']for r in rs]==[3,4,3,3,5,5]
z=[check(d)for d in (-2,0,2)]
assert [r['End_dimension']for r in z]==[0,2,0]
out={'status':'PASS','arithmetic':'exact rational Gaussian elimination',
     'parameter_weights':pw,'generator_weights':g,'relation_degree':rd,
     'results':rs,'degree_zero_cross_maps':z,
     'scope':'Exhaustive monomials for Lr=lambda r, quotient by r phi, and trace L-lambda.'}
(HERE/'quintic_surface_endomorphisms.json').write_text(json.dumps(out,indent=2)+'\n')
print('Six End/traceless dimensions and degree0 cross-map assertions: PASS')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/quintic_torsion_and_visible_states.py
# ========================================================================
SOURCES['classification/exceptional/certificates/quintic_torsion_and_visible_states.py'] = (
r'''
#!/usr/bin/env python3
"""Complete torsion-profile and first-visible-divisor character enumeration.

The search is over every grouped local character, with exact scaled
integers. It certifies necessary numerical lists only; geometric exclusions
and torsion group arguments are proved in the accompanying report.
"""
from fractions import Fraction as Q
from itertools import combinations_with_replacement,product
from pathlib import Path
import json
HERE=Path(__file__).resolve().parent
I=840
GROUPS=[(4,1,2),(2,1,3),(1,1,5),(2,2,5),(1,3,7),(2,3,8)]
P={m:int(Q(m*(m-1)*(2*m-1),5040)-2*(2*m-1)+
       sum(n*sum((Q((b*j%r)*(r-b*j%r),2*r) for j in range(1,m)),Q())
           for n,b,r in GROUPS)) for m in range(2,32)}

def phi_scaled(b,r,i):
    x=b*i%r
    return (I//r)*x*(r-x)

tables=[]
for n,b,r in GROUPS:
    tab=[]
    for chars in combinations_with_replacement(range(r),n):
        nres=sum((I//r)*b*b*i for i in chars)%I
        mres=-sum(phi_scaled(b,r,i) for i in chars)%(2*I)
        profile=[sum(phi_scaled(b,r,i+j) for i in chars) for j in range(-31,32)]
        tab.append((chars,nres,mres,profile))
    tables.append(tab)

zero=[];profiles=[];visible={};count=0
q0=[sum(n*phi_scaled(b,r,j) for n,b,r in GROUPS) for j in range(-31,32)]
for entries in product(*tables):
    count+=1
    nres=sum(x[1] for x in entries)%I
    mres=sum(x[2] for x in entries)%(2*I)
    if 1<=nres<=10:
        M=mres if mres<=nres*nres//2 else mres-2*I
        if -nres<=M<=nres*nres//2:
            visible.setdefault((nres,M),[]).append([list(x[0]) for x in entries])
    if nres or mres:continue
    chars=[list(x[0]) for x in entries]
    q=[sum(x[3][j] for x in entries) for j in range(63)]
    C=Q(q[31],2*I);assert C.denominator==1
    def hilbert(m,x,inverse=False):
        if not inverse:
            return P[m]+x-2+C+Q(sum(q[31+j]-q0[31+j] for j in range(1,m)),2*I)
        return P[m]+2-x+Q(sum(q[31-j]-q0[31+j] for j in range(1,m)),2*I)
    lower=max(-hilbert(m,0) for m in range(2,9))
    upper=min(hilbert(m,0,True) for m in range(2,9))
    assert lower.denominator==upper.denominator==1
    z={'characters':chars,'C':int(C),'x_interval':[int(lower),int(upper)]}
    zero.append(z)
    for x in range(int(lower),int(upper)+1):
        h=[hilbert(m,x) for m in range(2,32)]
        hi=[hilbert(m,x,True) for m in range(2,32)]
        assert all(t.denominator==1 for t in h+hi)
        profiles.append({**z,'x':x,'y':int(4-C-x),
                         'H2_to_H31':[int(t) for t in h],
                         'inverse_H2_to_H31':[int(t) for t in hi]})
assert count==567000 and len(zero)==25 and len(profiles)==7
expected=[(2,2),(4,8),(6,18),(7,-7),(8,4),(8,32),(9,9),(10,8),(10,22),(10,50)]
assert sorted(visible)==expected
for f in profiles:
    print('profile',f['characters'],'C',f['C'],'(x,y)',(f['x'],f['y']),
          'H5,6,11',[f['H2_to_H31'][m-2] for m in (5,6,11)])
receipt={'status':'PASS','grouped_assignments':count,'zero_congruence_count':len(zero),
         'surviving_profile_count':len(profiles),'groups':GROUPS,
         'zero_congruence_states':zero,'surviving_profiles':profiles,
         'first_visible_numerical_states':[
             {'n':n,'M':M,'number_of_character_states':len(visible[n,M]),
              'characters':visible[n,M]} for n,M in sorted(visible)],
         'plurigenera':P,
         'scope':'Independent exact numerical audit; no geometric exclusion is inferred solely from these lists.'}
(HERE/'quintic_torsion_and_visible_states.json').write_text(json.dumps(receipt,indent=2)+'\n')
print('567000 states,25zero-congruence states,7profiles,10visible pairs: PASS')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/replay_exceptional.py
# ========================================================================
SOURCES['classification/exceptional/certificates/replay_exceptional.py'] = (
r'''
#!/usr/bin/env python3
"""Reconstruct the exceptional-model certificates from portable source data.

The default group is the short algebra/geometric-arithmetic audit.  Full
rigidity is deliberately explicit because four large sparse systems take
several minutes.  Every rank computation starts afresh; no checkpoint is
used as an input.  Checkpoints written by a rank job are consumed only by
the gauge verification immediately following that job.
"""
import argparse
import concurrent.futures
import json
import os
from pathlib import Path
import subprocess
import sys
import time

HERE = Path(__file__).resolve().parent
LOG = HERE / 'replay_logs'


def execute(label, script, args=(), env=None):
    LOG.mkdir(exist_ok=True)
    started = time.monotonic()
    command = [sys.executable, str(HERE / script), *map(str, args)]
    variables = dict(os.environ)
    variables.update(env or {})
    print('RUN', label, flush=True)
    with (LOG / (label + '.log')).open('w') as handle:
        result = subprocess.run(command, env=variables, stdout=handle,
                                stderr=subprocess.STDOUT, text=True)
    if result.returncode:
        raise RuntimeError(f'{label} failed; see {LOG / (label + ".log")}')
    record = {'task': label, 'script': script, 'args': list(args),
              'environment': env or {}, 'exit_code': 0,
              'seconds': round(time.monotonic() - started, 3)}
    print('PASS', label, record['seconds'], 'seconds', flush=True)
    return record


def core():
    names = [
        'finite_algebra', 'quartic_marked_frames', 'quartic_tate_descent',
        'quartic_polarization', 'quartic_equivariant_surface',
        'quintic_torsion_and_visible_states', 'quintic_marked_scans',
        'quintic_companion_scan', 'quintic_k3_gap',
        'quintic_surface_algebra', 'quintic_surface_commutator',
        'quintic_surface_endomorphisms', 'quintic_jet_identities',
        'quintic_derivation', 'quintic_local_geometry',
        'quintic_cover_necessity',
    ]
    return [execute(name, name + '.py') for name in names]


def quartic_recognition():
    records = [execute('quartic_short_recognition',
                       'quartic_recognition/verify_quartic_recognition_short.py'),
               execute('quartic_all_negative_weights',
                       'quartic_recognition/verify_surface_all_weights.py')]
    # The moving-module cochains must be included before concluding that
    # every arbitrary extension admits the surface involution.
    for parity, shift in [(0, 4), (1, 16), (1, 20), (1, 40)]:
        environment = {'TANGENT_PARITY': str(parity), 'SURFACE_SHIFT': str(shift)}
        records.append(execute(f'quartic_module_{parity}_{shift}',
                               'quartic_recognition/surface_module_ext.py',
                               env=environment))
        records.append(execute(f'quartic_coupled_{parity}_{shift}',
                               'quartic_recognition/verify_surface_coupled.py',
                               env=environment))
    return records


def quintic_recognition():
    return [execute('quintic_all_extensions', 'quintic_extension/replay.py')]


def quartic_construction():
    return [execute('quartic_local_construction',
                    'construction/quintic/run_quartic_quintic_certificates.py',
                    ['--full-local-jacobian', '--cover-search'])]


def rigidity(workers):
    records = [execute('quartic_exact_module', 'rigidity/maps/quartic_module_ext.py'),
               execute('quintic_exact_module', 'rigidity/maps/e030/e030_exact_module.py')]

    def sector(model, parity):
        environment = {'TANGENT_PARITY': str(parity)}
        if model == 'quartic':
            tangent = 'rigidity/uniqueness/quartic_anti_tangent.py'
            gauge = ('rigidity/uniqueness/quartic_anti_gauge.py' if parity else
                     'rigidity/maps/quartic_invariant_gauge.py')
        else:
            tangent = 'rigidity/uniqueness/e030/e030_tangent.py'
            gauge = 'rigidity/maps/e030/e030_absolute_gauge.py'
        # 'proof' always constructs and eliminates the coefficient rows.
        return [execute(f'{model}_tangent_{parity}', tangent, ['proof'], environment),
                execute(f'{model}_gauge_{parity}', gauge, env=environment)]

    with concurrent.futures.ThreadPoolExecutor(max_workers=workers) as pool:
        jobs = [pool.submit(sector, model, parity)
                for model in ('quartic', 'quintic') for parity in (0, 1)]
        for job in jobs:
            records.extend(job.result())
    records.append(execute('global_rigidity_summary', 'rigidity/summarize_rigidity.py'))
    return records


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--group', choices=['core', 'quartic-recognition',
                        'quintic-recognition', 'quartic-construction',
                        'rigidity', 'all'], default='core')
    parser.add_argument('--workers', type=int, choices=[1, 2, 3, 4], default=2)
    options = parser.parse_args()
    started = time.monotonic()
    groups = {'core': core, 'quartic-recognition': quartic_recognition,
              'quintic-recognition': quintic_recognition,
              'quartic-construction': quartic_construction,
              'rigidity': lambda: rigidity(options.workers)}
    records = []
    for group, function in groups.items():
        if options.group in ('all', group):
            records.extend(function())
    result = {'status': 'PASS', 'group': options.group,
              'seconds': round(time.monotonic() - started, 3), 'tasks': records,
              'scope': 'Exact finite identities and rank certificates. '
                       'Geometric exhaustiveness and deformation comparison '
                       'are proved in the accompanying text.'}
    (HERE / ('replay_' + options.group + '_receipt.json')).write_text(
        json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2), flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/maps/e030/e030_absolute_gauge.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/maps/e030/e030_absolute_gauge.py'] = (
r'''
#!/usr/bin/env python3
"""Both absolute degree-zero gauge spaces of the complete E030 ring.

Run with TANGENT_PARITY=0 or1.  Parity1 includes the genuinely R-valued
frame derivation D(z14)=w14; this requires the full cover products.
All relation-compatible generator images are solved exactly over Q.
"""
from e030_exact_module import *
import pickle

EPS=T.EPS;PREFIX='anti'if EPS else'invariant'
PARAMS=([(3,(0,0,0,0,8))]if EPS else[(j,tuple(int(i==j)for i in range(4))+(0,))for j in range(4)])
PARAM_NAMES=['D(z14)=w14']if EPS else['D(a5)=a5','D(b8)=b8','D(u12)=u12','D(z14)=z14']
labels=[];offs={}
for i in range(1,20):
    offs[i]=len(labels)
    labels.extend((i,k)for k in range(len(T.basis(T.weights[i],T.parity[i]^EPS)[0])))
NRAW=len(labels);NPAR=len(PARAMS)

def pdiff(ex,j):
    variable,value=PARAMS[j]
    if not ex[variable]:return None
    return ex[variable],tuple(ex[k]-int(k==variable)+value[k]for k in range(4)),value[4]

def addq(z,v,c=Q(1)):
    for m,x in v.items():
        y=z.get(m,Q(0))+c*x
        if y:z[m]=y
        else:z.pop(m,None)

rows=[]
for rel in T.K['relations']:
    local={};p=1^EPS
    for term in rel['terms']:
        i=term['basis']+8;ex=tuple(term['exponents']);c=Q(term['coefficient'])
        for k,m in enumerate(T.basis(T.weights[i],p)[0]):
            v=shift(represented({m:Q(1)},p),ex)
            for mm,cc in v.items():
                rr=local.setdefault(mm,{})
                rr[offs[i]+k]=rr.get(offs[i]+k,Q(0))+c*cc
        for par in range(NPAR):
            diff=pdiff(ex,par)
            if diff is None:continue
            factor,newex,g=diff
            v=represented(shift(MULT[min(g,i),max(g,i)],newex),p)
            for mm,cc in v.items():
                rr=local.setdefault(mm,{})
                rr[NRAW+par]=rr.get(NRAW+par,Q(0))+c*factor*cc
    rows.extend(clean(r)for r in local.values()if clean(r))

piv={}
for row in rows:
    row=dict(row)
    while row:
        m=min(row);c=row[m]
        if m not in piv:piv[m]={j:x/c for j,x in row.items()};break
        addq(row,piv[m],-c)
free=[i for i in range(NRAW+NPAR)if i not in piv]
h_basis=[]
for f in free:
    h={f:Q(1)}
    for i,row in sorted(piv.items(),reverse=True):
        v=-sum((c*h.get(j,Q(0))for j,c in row.items()if j!=i),Q(0))
        if v:h[i]=v
    assert all(sum((c*h.get(j,Q(0))for j,c in row.items()),Q(0))==0 for row in rows)
    h_basis.append(h)
assert all(j in free for j in range(NRAW,NRAW+NPAR)), 'A frame direction failed to lift'

def image_h(h,element,d,p):
    out={}
    for m,c in element.items():
        i=m[4]
        if i:
            off=offs[i];pp=T.parity[i]^EPS
            for k in range(len(T.basis(T.weights[i],pp)[0])):
                cc=h.get(off+k,0)
                if cc:T.addto(out,T.shifted_basis(T.weights[i],pp,k,m[:4]),c*cc)
        for par in range(NPAR):
            cc=h.get(NRAW+par,0)
            if not cc:continue
            diff=pdiff(m[:4],par)
            if diff is None:continue
            factor,newex,g=diff
            prod=T.shift(T.mult[min(g,i),max(g,i)],newex)
            T.addto(out,T.normalize(prod,d,p),c*cc*factor)
    return out

def coboundary(hq):
    h={j:T.coeff(c)for j,c in hq.items()};out={}
    for i in range(1,20):
        for j in range(i,20):
            off,d,p=T.offsets[i,j]
            v=image_h(h,T.mult[i,j],d,p)
            for ii,jj in ((i,j),(j,i)):
                oo=offs[ii];dd=T.weights[ii];pp=T.parity[ii]^EPS
                for k in range(len(T.basis(dd,pp)[0])):
                    c=h.get(oo+k,0)
                    if c:T.addto(v,T.multiplied_basis(dd,pp,k,jj),-c)
            for k,c in v.items():out[off+k]=c
    return out

images=[coboundary(h)for h in h_basis]
fixed=[im for h,im in zip(h_basis,images)if all(j<NRAW for j in h)]
ep=T.Elimination()
for im in images:ep.add(im)
ef=T.Elimination()
for im in fixed:ef.add(im)
cp=T.HERE/(PREFIX+'_tangent_rank_checkpoint.pkl')
annihilation=None;checkpoint_rank=None
if cp.exists():
    cs=pickle.loads(cp.read_bytes());checkpoint_rank=len(cs)
    annihilation=all(sum(c*im.get(j,0)for j,c in row.items())%T.P==0 for row in cs.values()for im in images)
    assert annihilation

receipt={'status':'PASS_EXACT_E030_ABSOLUTE_GAUGE_SPACE','parity':EPS,
 'raw_module_map_unknowns':NRAW,'frame_parameter_derivations':PARAM_NAMES,
 'exact_module_constraint_rank':len(piv),
 'exact_A_linear_module_map_dimension':len(fixed),
 'exact_full_gauge_map_dimension':len(h_basis),
 'all_frame_variations_have_exact_lifts':True,
 'prime':T.P,'fixed_A_coboundary_rank_mod_prime':len(ef.piv),
 'absolute_coboundary_rank_mod_prime':len(ep.piv),
 'checkpoint_rank':checkpoint_rank,
 'all_gauges_annihilate_current_constraint_checkpoint':annihilation,
 'labels':labels,
 'exact_rational_h_basis':[{str(j):str(c)for j,c in h.items()}for h in h_basis],
 'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest()for p in sorted(T.SRC.glob('*.json'))},
 'scope':'Includes all parameter frame changes of this parity, including anti D(z14)=w14. Compare complete or sufficient-prefix tangent rank before drawing a rigidity conclusion.'}
(HERE/('e030_'+PREFIX+'_gauge.json')).write_text(json.dumps(receipt,indent=2)+'\n')
with open(HERE/('e030_'+PREFIX+'_gauge_vectors.pkl'),'wb')as f:pickle.dump(images,f)
print(json.dumps({k:v for k,v in receipt.items()if k not in ('labels','exact_rational_h_basis')},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/maps/e030/e030_exact_module.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/maps/e030/e030_exact_module.py'] = (
r'''
#!/usr/bin/env python3
"""Exact graded module arithmetic for the complete E030 canonical ring.

The anti module embeds into the free invariant algebra by multiplication
by w14.  All arithmetic here uses rational coefficients and all four
homogeneous parameters.  No affine-chart specialization is needed.
"""
import sys,json,hashlib
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE.parents[1]/'uniqueness/e030'))
import e030_tangent as T

def clean(v):return {k:c for k,c in v.items()if c}
def plus(*vs):
    out=defaultdict(Q)
    for v in vs:
        for k,c in v.items():out[k]+=c
    return clean(out)
def scale(v,c):return clean({k:x*c for k,x in v.items()})
def shift(v,ex):return {tuple(m[i]+ex[i]for i in range(4))+(m[4],):c for m,c in v.items()}
def decode(rows,offset=0):return {tuple(t['exponents'])+(t['basis']+offset,):Q(t['coefficient'])for t in rows}
def decodeS(rows):return {(t['a_power'],*t['base_exponents'],t['output']):Q(t['coefficient'])for t in rows}
X=[decode(rows)for rows in T.C['anti_numerators']]
MULT={(0,i):{(0,0,0,0,i):Q(1)}for i in range(20)}
for key,rows in T.S['multiplication'].items():MULT[tuple(map(int,key.split(',')))]=decodeS(rows)
for key,rows in T.C['mixed_products'].items():
    i,j=map(int,key.split(','));MULT[i,j+8]=decode(rows,8)
for key,rows in T.C['anti_products'].items():
    i,j=map(int,key.split(','));MULT[i+8,j+8]=decode(rows)

def represented(raw,p):
    if not p:
        assert all(m[4]<8 for m in raw)
        return dict(raw)
    out={}
    for m,c in raw.items():
        assert m[4]>=8
        out=plus(out,scale(shift(X[m[4]-8],m[:4]),c))
    return out
def section_reps(d,p):return [represented({m:Q(1)},p)for m in T.basis(d,p)[0]]
def rank(columns):
    piv={}
    for v in columns:
        row=dict(v)
        while row:
            m=min(row);c=row[m]
            if m not in piv:piv[m]=scale(row,1/c);break
            row=plus(row,scale(piv[m],-c))
    return len(piv)

def verify_koszul_split():
    def formal(i,ex=(0,0,0,0),co=1):return {(*ex,i):Q(co)}
    gens=[formal(i)for i in range(12)]
    gens[4]=plus(gens[4],formal(1,(1,0,0,0),Q(1,2)))
    gens[5]=plus(gens[5],formal(2,(1,0,0,0),-Q(3,55)))
    gens[11]=plus(gens[11],formal(1,(2,1,0,0),Q(913,400)),formal(2,(0,2,0,0),Q(16,55)),
                 formal(3,(0,0,0,1),Q(12,11)),formal(6,(2,0,0,0),-Q(1,55)))
    a,b,u,z=[tuple(int(i==j)for i in range(4))for j in range(4)]
    specifications=[[(0,u,2),(2,b,2),(4,a,1)],[(0,z,-2),(3,b,-2),(5,a,1)],
                    [(2,z,2),(3,u,-2),(8,a,1)],[(4,z,-1),(5,u,-1),(8,b,1)],
                    [(7,z,-2),(9,u,-2),(10,b,2),(11,a,1)]]
    for rel,spec in zip(T.K['relations'],specifications):
        actual=plus(*(formal(t['basis'],t['exponents'],Q(t['coefficient']))for t in rel['terms']))
        expected=plus(*(scale(shift(gens[i],ex),Q(co))for i,ex,co in spec))
        assert actual==expected
    return {'status':'EXACT_E030_KOSZUL_SPLIT_VERIFIED','minimal_relation_identities_checked':5,
            'decomposition':'Omega2(k)(-1) + Omega3(k) + A(-16) + A(-24)',
            'generator_changes':{str(j):[[*m,str(c)]for m,c in sorted(gens[j].items())]for j in [4,5,11]}}

def ext(p):
    gd=T.weights[8:];rd=[r['degree']for r in T.K['relations']]
    assert rd==[26,28,32,35,39]
    f0=[(i,v)for i,d in enumerate(gd)for v in section_reps(d,p)]
    f1=[(i,v)for i,d in enumerate(rd)for v in section_reps(d,p)]
    f2=section_reps(40,p)
    d1=[]
    for i,v in f0:
        col=defaultdict(Q)
        for j,rel in enumerate(T.K['relations']):
            for t in rel['terms']:
                if t['basis']==i:
                    for m,c in shift(v,t['exponents']).items():col[(j,*m)]+=c*Q(t['coefficient'])
        d1.append(clean(col))
    d2co=[(1,(0,0,0,1)),(1,(0,0,1,0)),(-1,(0,1,0,0)),(1,(1,0,0,0)),(0,(0,0,0,0))]
    d2=[scale(shift(v,d2co[i][1]),d2co[i][0])for i,v in f1]
    for col in d1:
        out={}
        for key,c in col.items():
            block,*m=key;co,ex=d2co[block]
            out=plus(out,scale(shift({tuple(m):c},ex),co))
        assert not out
    r0,r1=rank(d1),rank(d2)
    result={'target_parity':p,'target':'S'if not p else'N',
            'hom_complex_dimensions':[len(f0),len(f1),len(f2)],
            'differential_ranks_Q':[r0,r1],
            'Hom_degree0':len(f0)-r0,'Ext1_degree0':len(f1)-r0-r1,
            'Ext2_degree0':len(f2)-r1,'composition_exactly_zero':True}
    print(json.dumps(result,indent=2),flush=True)
    return result

if __name__=='__main__':
    out={'status':'EXACT_E030_MODULE_EXT_DIMENSIONS','koszul_split':verify_koszul_split(),
         'results':[ext(p)for p in [0,1]],
         'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest()for p in sorted(T.SRC.glob('*.json'))},
         'scope':'Exact degree-zero module Ext over A=(a5,b8,u12,z14), not by itself a rigidity assertion.'}
    (HERE/'e030_module_ext.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/maps/quartic_field_algebra.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/maps/quartic_field_algebra.py'] = (
r'''
#!/usr/bin/env python3
"""Exact polynomial arithmetic on the a4=1 chart of the C2-02347 model.

The sixteen-element basis is free over Q[u,b,c].  The four eliminated
anti generators follow from the complete graded-module presentation.
No construction engine or earlier verification program is imported.
Monomial keys are (basis_index, exponent_u, exponent_b, exponent_c).
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import defaultdict
import json

HERE=Path(__file__).resolve().parent
INPUT=HERE/'inputs'
S=json.loads((INPUT/'S.json').read_text())
C=json.loads((INPUT/'cover.json').read_text())
P=json.loads((INPUT/'products.json').read_text())
M=json.loads((INPUT/'module.json').read_text())
KEEP=[0,1,2,3,4,7,9,10]
NAMES=S['basis']+[P['anti_names'][j] for j in KEEP]
WEIGHTS=S['basis_weights']+[P['anti_weights'][j] for j in KEEP]

def clean(x):return {k:v for k,v in x.items() if v}
def unit(i=0):return {(i,0,0,0):Q(1)}
def scalar(c):return {(0,0,0,0):Q(c)} if c else {}
def term(i=0,u=0,b=0,c=0,co=1):return {(i,u,b,c):Q(co)} if co else {}
def plus(*xs):
    z=defaultdict(Q)
    for x in xs:
        for k,v in x.items():z[k]+=v
    return clean(z)
def scale(x,c):return clean({k:v*c for k,v in x.items()})
def shifted(x,ex):return {(k[0],*(a+b for a,b in zip(k[1:],ex))):v for k,v in x.items()}

# N/(a-1) has a unit pivot in generators5,6,8,11.  The remaining
# relation37 is the displayed syzygy among the first three relations.
ANTI={j:unit(8+KEEP.index(j)) for j in KEEP}
for rel,target in zip([M['relations'][i] for i in [0,1,2,4]],[5,6,8,11]):
    rhs={};pivot=Q(0)
    for t in rel['terms']:
        g=t['generator'];ex=tuple(t['exponents'][1:]);co=Q(t['coefficient'])
        if g==target:
            assert ex==(0,0,0);pivot+=co
        else:rhs=plus(rhs,scale(shifted(ANTI[g],ex),co))
    assert pivot
    ANTI[target]=scale(rhs,-1/pivot)
for rel in M['relations']:
    out={}
    for t in rel['terms']:
        out=plus(out,scale(shifted(ANTI[t['generator']],t['exponents'][1:]),Q(t['coefficient'])))
    assert not out

def invariant_rows(rows):
    out={}
    for t in rows:
        if 'a_power' in t:
            i=t['output'];ex=t['base_exponents']
        else:
            i=t['basis'];ex=t['exponents'][1:]
        out=plus(out,term(i,*ex,co=Q(t['coefficient'])))
    return out
def anti_rows(rows):
    out={}
    for t in rows:
        out=plus(out,scale(shifted(ANTI[t['basis']],t['exponents'][1:]),Q(t['coefficient'])))
    return out

TABLE={}
for i in range(16):
    for j in range(i,16):
        if i==0:v=unit(j)
        elif j<8:v=invariant_rows(S['multiplication'][f'{i},{j}'])
        elif i<8:v=anti_rows(P['mixed_products'][f'{i},{KEEP[j-8]}'])
        else:
            x,y=sorted([KEEP[i-8],KEEP[j-8]])
            v=invariant_rows(P['anti_products'][f'{x},{y}'])
        TABLE[i,j]=TABLE[j,i]=v

def mul(x,y):
    z=defaultdict(Q)
    for k,v in x.items():
        for l,w in y.items():
            ex=tuple(a+b for a,b in zip(k[1:],l[1:]))
            for n,t in TABLE[k[0],l[0]].items():
                z[(n[0],*(a+b for a,b in zip(ex,n[1:])))]+=v*w*t
    return clean(z)
def power(x,n):
    out=unit()
    while n:
        if n&1:out=mul(out,x)
        n//=2
        if n:x=mul(x,x)
    return out
def monomials(degree):
    if degree<0:return
    for a in range(degree//4+1):
        for u in range((degree-4*a)//10+1):
            for b in range((degree-4*a-10*u)//12+1):
                rem=degree-4*a-10*u-12*b
                if rem%14==0:yield (a,u,b,rem//14)
def all_sections(degree):
    out=[]
    for i,w in enumerate(S['basis_weights']):
        for ex in monomials(degree-w):
            out.append({'sector':'invariant','generator':i,'exponents':ex,'value':shifted(unit(i),ex[1:])})
    for i,w in enumerate(P['anti_weights']):
        for ex in monomials(degree-w):
            out.append({'sector':'anti','generator':i,'exponents':ex,'value':shifted(ANTI[i],ex[1:])})
    return out
def select_independent_columns(columns):
    piv={};selected=[]
    for j,vec in enumerate(columns):
        v=dict(vec)
        while v:
            key=min(v);coef=v[key]
            if key not in piv:
                piv[key]=scale(v,1/coef);selected.append(j);break
            v=plus(v,scale(piv[key],-coef))
    return selected
def section_basis(degree):
    rows=all_sections(degree)
    return [rows[i] for i in select_independent_columns([r['value']for r in rows])]
def section_name(row):
    name=S['basis'][row['generator']] if row['sector']=='invariant' else P['anti_names'][row['generator']]
    factors=[x+(f'^{e}'if e>1 else '')for x,e in zip(['a','u','b','c'],row['exponents'])if e]
    if name!='1':factors.append(name)
    return '*'.join(factors)or'1'
def encode(vec):return [[*k,str(v)]for k,v in sorted(vec.items())]
def decode(rows):return {tuple(x[:4]):Q(x[4])for x in rows}
def modq(x,p):return x.numerator*pow(x.denominator,-1,p)%p
def evaluate(vec,point,p):
    u,b,c=point['parameters'];values=point['basis_values']
    return sum(modq(v,p)*values[i]*pow(u,x,p)*pow(b,y,p)*pow(c,z,p)for(i,x,y,z),v in vec.items())%p

def target_sections():
    u=term(u=1);h=unit(1);v=unit(8)
    return [unit(),term(b=1),term(u=2),term(u=1,c=1),mul(u,power(h,2)),mul(u,mul(h,v))]
TARGET_NAMES=['a^10','a^7*b','a^5*u^2','a^4*u*c','u*h^2','u*h*v']

if __name__=='__main__':
    print('Free chart basis:',NAMES)
    for m in range(20,32):print(m,[section_name(r) for r in section_basis(m)])

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/maps/quartic_invariant_gauge.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/maps/quartic_invariant_gauge.py'] = (
r'''
#!/usr/bin/env python3
"""Exact invariant module gauges and semilinear lifts of all A coordinates.

For six degree-zero derivations D of A, solve h(fe)=D(f)e+f h(e)
on the actual presented R-module, then calculate the algebra coboundary.
This covers changes of the polynomial frame in addition to A-linear
module gauges.  Exact rational h-spaces; coboundary ranks at a good prime.
"""
import os,sys,pickle
from pathlib import Path
os.environ['TANGENT_PARITY']='0'
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'uniqueness'))
import quartic_anti_tangent as T
import quartic_field_algebra as A
from fractions import Fraction as Q
from collections import defaultdict
import json,hashlib

HERE=Path(__file__).resolve().parent
assert A.S==T.S and A.P==T.C, 'The two arithmetic engines must use identical frozen tables'
def relation_key(rel,index_key,shift=(0,0,0,0)):
    return sorted((t[index_key],tuple(a+b for a,b in zip(t['exponents'],shift)),str(Q(t['coefficient'])))for t in rel['terms'])
# The earlier kernel-search input retains three redundant homogeneous
# multiples in addition to the same five minimal relations.
assert all(any(r['degree']==s['degree']and relation_key(r,'generator')==relation_key(s,'basis')
               for s in T.K['relations'])for r in A.M['relations'])
assert all(any(relation_key(s,'basis')==relation_key(r,'generator',ex)
               for r in A.M['relations']for ex in T.monomials(s['degree']-r['degree']))
           for s in T.K['relations'])
# (differentiated parameter, monomial value of its degree-zero variation)
PARAMS=[(0,(1,0,0,0)),(1,(0,1,0,0)),(2,(0,0,1,0)),
        (2,(3,0,0,0)),(3,(0,0,0,1)),(3,(1,1,0,0))]
PARAM_NAMES=['D(a)=a','D(u)=u','D(b)=b','D(b)=a^3','D(c)=c','D(c)=a*u']
labels=[];gaugeoffs={}
for i in range(1,20):
    gaugeoffs[i]=len(labels)
    labels.extend((i,k)for k in range(len(T.basis(T.weights[i],T.parity[i])[0])))
NRAW=len(labels);NPAR=len(PARAMS)

def original_chart(mon):
    ex=mon[:4];j=mon[4]
    return A.shifted(A.unit(j)if j<8 else A.ANTI[j-8],ex[1:])

def pdiff(ex,d):
    j,value=PARAMS[d]
    if not ex[j]:return None
    out=tuple(ex[k]-int(k==j)+value[k]for k in range(4))
    return ex[j],out

def addq(z,v,c=Q(1)):
    for m,x in v.items():
        y=z.get(m,Q(0))+c*x
        if y:z[m]=y
        else:z.pop(m,None)

# Exact equations for h to descend through the entire module presentation.
rows=[]
for rel in T.K['relations']:
    local={}
    for term in rel['terms']:
        i=term['basis']+8;ex=term['exponents'];c=Q(term['coefficient'])
        for k,m in enumerate(T.basis(T.weights[i],T.parity[i])[0]):
            v=A.shifted(original_chart(m),ex[1:])
            for mm,cc in v.items():
                rr=local.setdefault(mm,{})
                rr[gaugeoffs[i]+k]=rr.get(gaugeoffs[i]+k,Q(0))+c*cc
        for par in range(NPAR):
            diff=pdiff(ex,par)
            if diff is None:continue
            factor,newex=diff
            v=original_chart((*newex,i))
            for mm,cc in v.items():
                rr=local.setdefault(mm,{})
                rr[NRAW+par]=rr.get(NRAW+par,Q(0))+c*factor*cc
    rows.extend(A.clean(r)for r in local.values()if A.clean(r))

piv={}
for row in rows:
    row=dict(row)
    while row:
        m=min(row);c=row[m]
        if m not in piv:
            piv[m]={j:x/c for j,x in row.items()};break
        addq(row,piv[m],-c)
free=[i for i in range(NRAW+NPAR)if i not in piv]
h_basis=[]
for f in free:
    h={f:Q(1)}
    for i,row in sorted(piv.items(),reverse=True):
        v=-sum((c*h.get(j,Q(0))for j,c in row.items()if j!=i),Q(0))
        if v:h[i]=v
    assert all(sum((c*h.get(j,Q(0))for j,c in row.items()),Q(0))==0 for row in rows)
    h_basis.append(h)
assert all(j in free for j in range(NRAW,NRAW+NPAR)), 'Not all base parameter variations lift'

def image_h(h,element,d,p):
    out={}
    for m,c in element.items():
        i=m[4]
        if i:
            off=gaugeoffs[i]
            for k in range(len(T.basis(T.weights[i],T.parity[i])[0])):
                cc=h.get(off+k,0)
                if cc:T.addto(out,T.shifted_basis(T.weights[i],T.parity[i],k,m[:4]),c*cc)
        for par in range(NPAR):
            cc=h.get(NRAW+par,0)
            if not cc:continue
            diff=pdiff(m[:4],par)
            if diff is None:continue
            factor,newex=diff
            T.addto(out,T.normalize({(*newex,i):1},d,p),c*cc*factor)
    return out

def coboundary(hq):
    h={j:T.coeff(c)for j,c in hq.items()};out={}
    for i in range(1,20):
        for j in range(i,20):
            off,d,p=T.offsets[i,j]
            v=image_h(h,T.mult[i,j],d,p)
            for ii,jj in ((i,j),(j,i)):
                oo=gaugeoffs[ii];dd=T.weights[ii];pp=T.parity[ii]
                for k in range(len(T.basis(dd,pp)[0])):
                    c=h.get(oo+k,0)
                    if c:T.addto(v,T.multiplied_basis(dd,pp,k,jj),-c)
            for k,c in v.items():out[off+k]=c
    return out

images=[coboundary(h)for h in h_basis]
fixed=[im for h,im in zip(h_basis,images)if all(j<NRAW for j in h)]
ep=T.Elimination()
for im in images:ep.add(im)
ef=T.Elimination()
for im in fixed:ef.add(im)
cp=T.HERE/'invariant_tangent_rank_checkpoint.pkl'
annihilation=None
if cp.exists():
    cs=pickle.loads(cp.read_bytes())
    annihilation=all(sum(c*im.get(j,0)for j,c in row.items())%T.P==0 for row in cs.values()for im in images)
    assert annihilation

receipt={'status':'PASS_EXACT_RATIONAL_SEMILINEAR_GAUGE_SPACE',
 'raw_module_map_unknowns':NRAW,'base_parameter_derivations':PARAM_NAMES,
 'exact_module_constraint_rank':len(piv),
 'exact_A_linear_module_map_dimension':len(fixed),
 'exact_semilinear_map_dimension':len(h_basis),
 'all_six_parameter_variations_have_exact_lifts':True,
 'prime':T.P,'fixed_A_coboundary_rank_mod_prime':len(ef.piv),
 'absolute_coboundary_rank_mod_prime':len(ep.piv),
 'all_gauges_annihilate_current_constraint_checkpoint':annihilation,
 'labels':labels,
 'exact_rational_h_basis':[{str(j):str(c)for j,c in h.items()}for h in h_basis],
 'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest()for p in sorted(A.INPUT.glob('*.json'))},
 'scope':'Includes degree-zero changes of A parameters and their exact semilinear module lifts. Compare final complete tangent rank before drawing a rigidity conclusion.'}
(HERE/'quartic_invariant_gauge.json').write_text(json.dumps(receipt,indent=2)+'\n')
with open(HERE/'quartic_invariant_gauge_vectors.pkl','wb')as f:pickle.dump(images,f)
print(json.dumps({k:v for k,v in receipt.items()if k not in ('labels','exact_rational_h_basis')},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/maps/quartic_module_ext.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/maps/quartic_module_ext.py'] = (
r'''
#!/usr/bin/env python3
"""Exact degree-zero Hom/Ext dimensions from the actual N resolution.

Computes Hom_A(F_i,target)_0 for target S or N, and the two differentials.
The target's finite graded pieces are represented faithfully in the
rank16 a=1 chart, preserving the original homogeneous degree.
"""
from quartic_field_algebra import *
import hashlib

def verify_koszul_split():
    def formal(i,ex=(0,0,0,0),co=1):return {(i,*ex):Q(co)}
    def fshift(v,ex):return {(m[0],*(a+b for a,b in zip(m[1:],ex))):c for m,c in v.items()}
    gens=[formal(i)for i in range(12)]
    gens[5]=plus(gens[5],formal(0,(2,0,0,0),-Q(40797,6400)))
    gens[6]=plus(gens[6],formal(0,(0,1,0,0),Q(5,2)))
    gens[8]=plus(gens[8],formal(0,(0,0,1,0),Q(25,4)),formal(1,(0,1,0,0),-Q(15,4)),
                 formal(2,(2,0,0,0),Q(40797,6400)),formal(0,(3,0,0,0),-Q(367173,12800)))
    gens[11]=plus(gens[11],formal(7,(0,1,0,0),-Q(1,4)),formal(9,(2,0,0,0),Q(13599,32000)))
    a,u,b,c=[tuple(int(i==j)for i in range(4))for j in range(4)]
    specifications=[[(0,b,Q(5,6)),(1,u,-Q(5,6)),(5,a,Q(1))],
                    [(0,c,Q(5,6)),(2,u,-Q(5,6)),(6,a,Q(1))],
                    [(1,c,Q(5,6)),(2,b,-Q(5,6)),(8,a,Q(1))],
                    [(5,c,Q(1)),(6,b,Q(-1)),(8,u,Q(1))],
                    [(7,c,-Q(5,6)),(9,b,Q(5,6)),(10,u,Q(5,6)),(11,a,Q(1))]]
    for rel,spec in zip(M['relations'],specifications):
        actual=plus(*(formal(t['generator'],t['exponents'],Q(t['coefficient']))for t in rel['terms']))
        expected=plus(*(scale(fshift(gens[i],ex),co)for i,ex,co in spec))
        assert actual==expected
    return {'status':'EXACT_KOSZUL_SPLIT_VERIFIED','minimal_relation_identities_checked':5,
            'decomposition':'Omega2(k)(-1) + Omega3(k) + A(-20) + A(-21)',
            'generator_changes':{str(j):[[*m,str(c)]for m,c in sorted(gens[j].items())]for j in [5,6,8,11]}}

def rank(columns):
    return len(select_independent_columns(columns))

def combine(cols,co):
    out=defaultdict(Q)
    for i,c in co.items():
        for key,v in cols[i].items():out[key]+=v*c
    return clean(out)

def compute(sector):
    degrees=M['generator_degrees'];relations=M['relations'];rd=M['relation_degrees']
    def basis(m):return [r['value']for r in section_basis(m)if r['sector']==sector]
    f0=[(i,v)for i,d in enumerate(degrees)for v in basis(d)]
    f1=[(i,v)for i,d in enumerate(rd)for v in basis(d)]
    f2=basis(M['second_syzygy_degree'])
    d1=[]
    for i,v in f0:
        out=defaultdict(Q)
        for j,rel in enumerate(relations):
            for t in rel['terms']:
                if t['generator']==i:
                    for key,c in shifted(v,t['exponents'][1:]).items():out[(j,*key)]+=c*Q(t['coefficient'])
        d1.append(clean(out))
    d2coeff=[(Q(-1),(0,0,1)),(Q(1),(0,1,0)),(Q(-1),(1,0,0)),(Q(1),(0,0,0)),(Q(0),(0,0,0))]
    d2=[scale(shifted(v,d2coeff[i][1]),d2coeff[i][0])for i,v in f1]
    # Directly check the two differentials compose to zero, without
    # converting the first differential to target-section coordinates.
    for col in d1:
        out={}
        for key,c in col.items():
            block,*mon=key;co,ex=d2coeff[block]
            out=plus(out,scale(shifted({tuple(mon):c},ex),co))
        assert not out
    r1=rank(d1);r2=rank(d2)
    result={'target':sector,'hom_complex_dimensions':[len(f0),len(f1),len(f2)],
            'differential_ranks_Q':[r1,r2],
            'Hom_degree0':len(f0)-r1,'Ext1_degree0':len(f1)-r1-r2,
            'Ext2_degree0':len(f2)-r2,'composition_exactly_zero':True}
    print(json.dumps(result,indent=2),flush=True)
    return result

if __name__=='__main__':
    out={'status':'EXACT_GRADED_MODULE_EXT_DIMENSIONS','koszul_split':verify_koszul_split(),
         'results':[compute(s)for s in ['invariant','anti']],
         'scope':'Module Ext over fixed A, not algebra deformation or geometric rigidity.',
         'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest()for p in sorted(INPUT.glob('*.json'))}}
    (HERE/'quartic_module_ext.json').write_text(json.dumps(out,indent=2)+'\n')

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/summarize_rigidity.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/summarize_rigidity.py'] = (
r'''
#!/usr/bin/env python3
"""Summarize and cross-check the outputs of the full rigidity replay.

This does not replace the rank engines: it reads their output receipts,
checks agreement with the rational gauge receipts, and binds their exact
inputs to the canonical tables printed in the paper.
"""
from pathlib import Path
import hashlib
import json

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
JOBS = [
    ('quartic', 1, 'uniqueness/quartic_anti_tangent_rank.json',
     'uniqueness/quartic_anti_gauge.json', 4452, 4404, 48),
    ('quartic', 0, 'uniqueness/quartic_invariant_tangent_rank.json',
     'maps/quartic_invariant_gauge.json', 4632, 4592, 40),
    ('quintic', 1, 'uniqueness/e030/e030_anti_tangent_rank.json',
     'maps/e030/e030_anti_gauge.json', 4188, 4149, 39),
    ('quintic', 0, 'uniqueness/e030/e030_invariant_tangent_rank.json',
     'maps/e030/e030_invariant_gauge.json', 4260, 4216, 44),
]
rows = []
for model, parity, rank_file, gauge_file, variables, rank, gauge in JOBS:
    r = json.loads((HERE / rank_file).read_text())
    g = json.loads((HERE / gauge_file).read_text())
    actual_gauge = g.get('absolute_coboundary_rank_mod_prime',
                        g.get('coboundary_rank_mod_prime'))
    assert (r['variables'], r['constraint_rank'], actual_gauge) == (variables, rank, gauge)
    assert variables - rank == gauge == r['nullity_upper_bound']
    assert g['all_gauges_annihilate_current_constraint_checkpoint']
    assert r['prime'] == g['prime'] == 65521
    expected_hashes = [hashlib.sha256((ROOT / 'data' / f'{model}_{kind}.json').read_bytes()).hexdigest()
                       for kind in ['invariant', 'cover', 'module']]
    assert sorted(r['source_sha256'].values()) == sorted(expected_hashes)
    rows.append({'model': model, 'parity': parity,
                 'variables': variables, 'constraint_rows': r['constraint_rows'],
                 'constraint_rank_mod_65521': rank,
                 'exact_coordinate_gauge_rank': gauge,
                 'absolute_graded_T1_dimension': 0,
                 'input_hashes_match_printed_algebra': True,
                 'all_gauges_annihilate_new_pivots': True,
                 'rank_receipt': rank_file, 'gauge_receipt': gauge_file})
modules = []
for file in ['maps/quartic_module_ext.json', 'maps/e030/e030_module_ext.json']:
    m = json.loads((HERE / file).read_text())
    assert m['koszul_split']['minimal_relation_identities_checked'] == 5
    assert all(r['Ext1_degree0'] == 0 and r['composition_exactly_zero'] for r in m['results'])
    modules.append({'receipt': file, 'explicit_Koszul_split_verified': True,
                    'all_degree_zero_module_Ext1_vanish': True})
out = {'status': 'PASS_ALL_FOUR_ABSOLUTE_GRADED_TANGENT_SPACES',
       'sectors': rows, 'underlying_modules': modules,
       'scope': 'Summary of separately reconstructed coefficient matrices and '
                'exact rational gauges, not a substitute for rerunning them. '
                'Ordinary projective rigidity uses the geometric comparison '
                'proved in the text.'}
(HERE / 'fresh_global_rigidity_summary.json').write_text(json.dumps(out, indent=2) + '\n')
print(json.dumps(out, indent=2))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/uniqueness/e030/e030_tangent.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/uniqueness/e030/e030_tangent.py'] = (
r'''
#!/usr/bin/env python3
"""Degree-zero deck-anti tangent of the complete e030 A-algebra.

This uses the fixed A-module and imposes its entire presented kernel.
It never discards the five indispensable module relations.  Arithmetic
of a rank calculation is modulo a specified good prime; all input
coefficients are exact rationals, with every denominator checked.
"""
from pathlib import Path
from fractions import Fraction
from functools import lru_cache
from collections import defaultdict
import json, os, sys, time, pickle, hashlib

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
_input_default=HERE/'inputs'
SRC=Path(os.environ.get('E030_TANGENT_INPUTS',str(_input_default)))
PRIME=int(os.environ.get('TANGENT_PRIME','65521'))
P=PRIME
EPS=int(os.environ.get('TANGENT_PARITY','1'))
PREFIX='anti' if EPS else 'invariant'
pw=(5,8,12,14)
S=json.loads((SRC/'e030_S.json').read_text())
C=json.loads((SRC/'e030_full_products.json').read_text())
K=json.loads((SRC/'e030_module_relations.json').read_text())
weights=tuple(S['basis_weights'])+tuple(C['anti_weights'])
parity=(0,)*8+(1,)*12
names=tuple(S['basis'])+tuple(C['anti_names'])
ZERO=(0,0,0,0)

def coeff(s):
    q=Fraction(s)
    if q.denominator%P==0: raise ArithmeticError(('bad denominator',s,P))
    return q.numerator%P*pow(q.denominator%P,-1,P)%P

def clean(v):return {k:x%P for k,x in v.items() if x%P}
def addto(z,v,c=1):
    for m,x in v.items():
        y=(z.get(m,0)+c*x)%P
        if y:z[m]=y
        else:z.pop(m,None)
def scale(v,c):return clean({m:x*c for m,x in v.items()})
def shift(v,ex):
    return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):x for m,x in v.items()}
def dec(rows,offset=0):
    return clean({tuple(t['exponents'])+(t['basis']+offset,):coeff(t['coefficient']) for t in rows})
def decS(rows):
    return clean({(t['a_power'],*t['base_exponents'],t['output']):coeff(t['coefficient']) for t in rows})
X=[dec(r) for r in C['anti_numerators']]
mult={}
for i in range(20):mult[0,i]={(*ZERO,i):1}
for k,v in S['multiplication'].items():mult[tuple(map(int,k.split(',')))]=decS(v)
for k,v in C['mixed_products'].items():
    i,j=map(int,k.split(','));mult[i,j+8]=dec(v,8)
for k,v in C['anti_products'].items():
    i,j=map(int,k.split(','));mult[i+8,j+8]=dec(v)
rels=[(r['degree'],dec(r['terms'],8)) for r in K['relations']]

@lru_cache(None)
def monomials(d):
    out=[]
    for a in range(d//5+1):
        for u in range((d-5*a)//8+1):
            for b in range((d-5*a-8*u)//12+1):
                r=d-5*a-8*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return tuple(out)

@lru_cache(None)
def basis(d,p):
    labels=[];piv={}
    if p==0:
        for j,w in enumerate(weights[:8]):
            labels.extend((*ex,j) for ex in monomials(d-w))
        return tuple(labels),{m:i for i,m in enumerate(labels)},{}
    for j,w in enumerate(weights[8:]):
        for ex in monomials(d-w):
            v=shift(X[j],ex); rep={len(labels):1}
            while v:
                m=min(v);c=v[m]
                if m not in piv:
                    inv=pow(c,-1,P)
                    piv[m]=(scale(v,inv),scale(rep,inv))
                    labels.append((*ex,j+8));break
                vv,rr=piv[m];addto(v,vv,-c);addto(rep,rr,-c)
    expected=sum(len(monomials(d-w)) for w in weights[8:])
    expected-=sum(len(monomials(d-w)) for w in (26,28,32,35,39))
    expected+=len(monomials(d-40))
    assert len(labels)==expected,('bad prime or basis',d,len(labels),expected)
    return tuple(labels),{},piv

def normalize(v,d,p):
    labels,index,piv=basis(d,p)
    if not p:return {index[m]:x for m,x in v.items() if x}
    n={}
    for m,c in v.items():
        assert m[4]>=8
        addto(n,shift(X[m[4]-8],m[:4]),c)
    ans={}
    while n:
        m=min(n);c=n[m]
        if m not in piv:raise ArithmeticError(('normalization failed',d,m))
        vv,rr=piv[m];addto(n,vv,-c);addto(ans,rr,c)
    return ans

@lru_cache(None)
def shifted_basis(d,p,k,ex):
    m=basis(d,p)[0][k]
    new=tuple(m[i]+ex[i] for i in range(4))+(m[4],)
    dd=d+sum(ex[i]*pw[i] for i in range(4))
    return normalize({new:1},dd,p)

@lru_cache(None)
def multiplied_basis(d,p,k,j):
    m=basis(d,p)[0][k]
    prod=shift(mult[min(m[4],j),max(m[4],j)],m[:4])
    return normalize(prod,d+weights[j],p^parity[j])

variables=[];offsets={}
for i in range(1,20):
    for j in range(i,20):
        d=weights[i]+weights[j];p=parity[i]^parity[j]^EPS
        offsets[i,j]=(len(variables),d,p)
        variables.extend((i,j,k) for k in range(len(basis(d,p)[0])))

def delta_rows(i,j,ex=ZERO,c=1):
    if i==0 or j==0:return
    if i>j:i,j=j,i
    off,d,p=offsets[i,j]
    for k in range(len(basis(d,p)[0])):
        for row,v in shifted_basis(d,p,k,ex).items():
            yield row,off+k,c*v%P

def addrows(rows,entries):
    for row,col,v in entries:
        if not v:continue
        line=rows.setdefault(row,{})
        z=(line.get(col,0)+v)%P
        if z:line[col]=z
        else:line.pop(col,None)

def module_constraint_rows():
    for d,rel in rels:
        for j in range(1,20):
            rows={}
            for m,c in rel.items():addrows(rows,delta_rows(m[4],j,m[:4],c))
            for rr in rows.values():
                if rr:yield rr

def associator_rows(i,j,k):
    """delta(mu(i,j),k)+mu(delta(i,j),k)-delta(i,mu(j,k))-mu(i,delta(j,k))."""
    rows={}
    for m,c in mult[min(i,j),max(i,j)].items():
        addrows(rows,delta_rows(m[4],k,m[:4],c))
    for m,c in mult[min(j,k),max(j,k)].items():
        addrows(rows,delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in ((i,j,k,1),(j,k,i,-1)):
        if aa>bb:aa,bb=bb,aa
        off,d,p=offsets[aa,bb]
        for l in range(len(basis(d,p)[0])):
            for row,v in multiplied_basis(d,p,l,cc).items():
                addrows(rows,((row,off+l,sign*v%P),))
    return [r for r in rows.values() if r]

class Elimination:
    def __init__(self):self.piv={};self.rows=0;self.start=time.time()
    def add(self,row):
        self.rows+=1;row=dict(row)
        while row:
            m=min(row);c=row[m]
            if m not in self.piv:
                inv=pow(c,-1,P);self.piv[m]=scale(row,inv);return True
            addto(row,self.piv[m],-c)
        return False
    def status(self,label):
        print(label,'rows',self.rows,'rank',len(self.piv),'nullity',len(variables)-len(self.piv),'seconds',round(time.time()-self.start,2),flush=True)

def main():
    print('prime',P,'parity',EPS,'unknowns',len(variables),'basis caches',basis.cache_info(),flush=True)
    mode=sys.argv[1] if len(sys.argv)>1 else 'count'
    if mode=='count':return
    elim=Elimination()
    for row in module_constraint_rows():elim.add(row)
    elim.status('module relations')
    with open(HERE/(PREFIX+'_module_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
    if mode=='module':return
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                for row in associator_rows(i,j,k):elim.add(row)
                if i<j<k:
                    for row in associator_rows(j,i,k):elim.add(row)
        elim.status('associator max '+str(k)+' '+names[k])
        with open(HERE/(PREFIX+'_tangent_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
        if mode=='proof' and len(variables)-len(elim.piv)==int(os.environ.get('TANGENT_GAUGE_BOUND',str(39 if EPS else 44))):
            break
    receipt={'prime':P,'parity':EPS,'variables':len(variables),'constraint_rows':elim.rows,'constraint_rank':len(elim.piv),'nullity_upper_bound':len(variables)-len(elim.piv),'last_associator_generator_index':k,'last_associator_generator_name':names[k],'all_associators_imposed':k==19,'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [SRC/'e030_S.json',SRC/'e030_full_products.json',SRC/'e030_module_relations.json']},'scope':'Fixed A-module, degree-zero commutative associative multiplication tangent. All module relations and the indicated prefix of associativity equations imposed. A rank lower bound plus independently verified rational gauge cocycles suffices to prove vanishing.'}
    (HERE/('e030_'+PREFIX+'_tangent_rank.json')).write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(receipt,indent=2),flush=True)

if __name__=='__main__':main()

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/uniqueness/quartic_anti_gauge.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/uniqueness/quartic_anti_gauge.py'] = (
r'''
#!/usr/bin/env python3
"""Exact rational A-module gauge directions for the anti tangent calculation."""
import quartic_anti_tangent as T
from fractions import Fraction as Q
from collections import defaultdict
from pathlib import Path
import json,pickle

labels=[];gaugeoffs={}
for i in range(1,20):
    d,p=T.weights[i],T.parity[i]^1
    gaugeoffs[i]=len(labels)
    labels.extend((i,k) for k in range(len(T.basis(d,p)[0])))

def addq(z,v,c=Q(1)):
    for m,x in v.items():
        y=z.get(m,Q(0))+c*x
        if y:z[m]=y
        else:z.pop(m,None)

rows=[]
for rel in T.K['relations']:
    local={}
    for term in rel['terms']:
        i=term['basis']+8;ex=term['exponents'];c=Q(term['coefficient'])
        for k,m in enumerate(T.basis(T.weights[i],0)[0]):
            mm=tuple(m[j]+ex[j] for j in range(4))+(m[4],)
            rr=local.setdefault(mm,{})
            rr[gaugeoffs[i]+k]=rr.get(gaugeoffs[i]+k,Q(0))+c
    rows.extend(r for r in local.values() if r)

piv={}
for row in rows:
    row=dict(row)
    while row:
        m=min(row);c=row[m]
        if m not in piv:
            piv[m]={j:x/c for j,x in row.items()};break
        addq(row,piv[m],-c)

free=[i for i in range(len(labels)) if i not in piv]
h_basis=[]
for f in free:
    h={f:Q(1)}
    for i,row in sorted(piv.items(),reverse=True):
        v=-sum((c*h.get(j,Q(0)) for j,c in row.items() if j!=i),Q(0))
        if v:h[i]=v
    assert all(sum((c*h.get(j,Q(0)) for j,c in row.items()),Q(0))==0 for row in rows)
    h_basis.append(h)

def image_h(h,element,d,p):
    out={}
    for m,c in element.items():
        i=m[4]
        if i==0:continue
        off=gaugeoffs[i]
        for k in range(len(T.basis(T.weights[i],T.parity[i]^1)[0])):
            cc=h.get(off+k,0)
            if cc:T.addto(out,T.shifted_basis(T.weights[i],T.parity[i]^1,k,m[:4]),c*cc)
    return out

def coboundary(hq):
    h={j:T.coeff(c) for j,c in hq.items()};out={}
    for i in range(1,20):
        for j in range(i,20):
            off,d,p=T.offsets[i,j]
            v=image_h(h,T.mult[i,j],d,p)
            for ii,jj in ((i,j),(j,i)):
                oo=gaugeoffs[ii];dd=T.weights[ii];pp=T.parity[ii]^1
                for k in range(len(T.basis(dd,pp)[0])):
                    c=h.get(oo+k,0)
                    if c:T.addto(v,T.multiplied_basis(dd,pp,k,jj),-c)
            for k,c in v.items():out[off+k]=c
    return out

images=[coboundary(h) for h in h_basis]
ep=T.Elimination()
for im in images:ep.add(im)

cp=T.HERE/'anti_tangent_rank_checkpoint.pkl'
annihilation=None
if cp.exists():
    cs=pickle.loads(cp.read_bytes())
    annihilation=all(sum(c*im.get(j,0) for j,c in row.items())%T.P==0 for row in cs.values() for im in images)
    assert annihilation

receipt={
 'status':'PASS_EXACT_RATIONAL_GAUGE_SPACE',
 'raw_A_module_endomorphism_unknowns':len(labels),
 'exact_module_constraint_rank':len(piv),
 'exact_A_module_endomorphism_dimension':len(h_basis),
 'prime':T.P,
 'coboundary_rank_mod_prime':len(ep.piv),
 'all_gauges_annihilate_current_constraint_checkpoint':annihilation,
 'labels':labels,
 'exact_rational_h_basis':[{str(j):str(c) for j,c in h.items()} for h in h_basis],
}
(T.HERE/'quartic_anti_gauge.json').write_text(json.dumps(receipt,indent=2)+'\n')
with open(T.HERE/'quartic_anti_gauge_vectors.pkl','wb') as f:pickle.dump(images,f)
print(json.dumps({k:v for k,v in receipt.items() if k not in ('labels','exact_rational_h_basis')},indent=2),flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/exceptional/certificates/rigidity/uniqueness/quartic_anti_tangent.py
# ========================================================================
SOURCES['classification/exceptional/certificates/rigidity/uniqueness/quartic_anti_tangent.py'] = (
r'''
#!/usr/bin/env python3
"""Degree-zero deck-anti tangent of the complete quartic A-algebra.

This uses the fixed A-module and imposes its entire presented kernel.
It never discards the five indispensable module relations.  Arithmetic
of a rank calculation is modulo a specified good prime; all input
coefficients are exact rationals, with every denominator checked.
"""
from pathlib import Path
from fractions import Fraction
from functools import lru_cache
from collections import defaultdict
import json, os, sys, time, pickle, hashlib

HERE=Path(__file__).resolve().parent
ROOT=HERE.parents[1]
_input_default=HERE/'inputs'
SRC=Path(os.environ.get('QUARTIC_TANGENT_INPUTS',str(_input_default)))
PRIME=int(os.environ.get('TANGENT_PRIME','65521'))
P=PRIME
EPS=int(os.environ.get('TANGENT_PARITY','1'))
PREFIX='anti' if EPS else 'invariant'
pw=(4,10,12,14)
S=json.loads((SRC/'quartic_candidate_S.json').read_text())
C=json.loads((SRC/'quartic_normal_cover_full_products.json').read_text())
K=json.loads((SRC/'quartic_anti_module_relations.json').read_text())
weights=tuple(S['basis_weights'])+tuple(C['anti_weights'])
parity=(0,)*8+(1,)*12
names=tuple(S['basis'])+tuple(C['anti_names'])
ZERO=(0,0,0,0)

def coeff(s):
    q=Fraction(s)
    if q.denominator%P==0: raise ArithmeticError(('bad denominator',s,P))
    return q.numerator%P*pow(q.denominator%P,-1,P)%P

def clean(v):return {k:x%P for k,x in v.items() if x%P}
def addto(z,v,c=1):
    for m,x in v.items():
        y=(z.get(m,0)+c*x)%P
        if y:z[m]=y
        else:z.pop(m,None)
def scale(v,c):return clean({m:x*c for m,x in v.items()})
def shift(v,ex):
    return {tuple(m[i]+ex[i] for i in range(4))+(m[4],):x for m,x in v.items()}
def dec(rows,offset=0):
    return clean({tuple(t['exponents'])+(t['basis']+offset,):coeff(t['coefficient']) for t in rows})
def decS(rows):
    return clean({(t['a_power'],*t['base_exponents'],t['output']):coeff(t['coefficient']) for t in rows})
X=[dec(r) for r in C['anti_numerators']]
mult={}
for i in range(20):mult[0,i]={(*ZERO,i):1}
for k,v in S['multiplication'].items():mult[tuple(map(int,k.split(',')))]=decS(v)
for k,v in C['mixed_products'].items():
    i,j=map(int,k.split(','));mult[i,j+8]=dec(v,8)
for k,v in C['anti_products'].items():
    i,j=map(int,k.split(','));mult[i+8,j+8]=dec(v)
rels=[(r['degree'],dec(r['terms'],8)) for r in K['relations']]

@lru_cache(None)
def monomials(d):
    out=[]
    for a in range(d//4+1):
        for u in range((d-4*a)//10+1):
            for b in range((d-4*a-10*u)//12+1):
                r=d-4*a-10*u-12*b
                if r>=0 and r%14==0:out.append((a,u,b,r//14))
    return tuple(out)

@lru_cache(None)
def basis(d,p):
    labels=[];piv={}
    if p==0:
        for j,w in enumerate(weights[:8]):
            labels.extend((*ex,j) for ex in monomials(d-w))
        return tuple(labels),{m:i for i,m in enumerate(labels)},{}
    for j,w in enumerate(weights[8:]):
        for ex in monomials(d-w):
            v=shift(X[j],ex); rep={len(labels):1}
            while v:
                m=min(v);c=v[m]
                if m not in piv:
                    inv=pow(c,-1,P)
                    piv[m]=(scale(v,inv),scale(rep,inv))
                    labels.append((*ex,j+8));break
                vv,rr=piv[m];addto(v,vv,-c);addto(rep,rr,-c)
    expected=sum(len(monomials(d-w)) for w in weights[8:])
    expected-=sum(len(monomials(d-w)) for w in (27,29,31,37,40))
    expected+=len(monomials(d-41))
    assert len(labels)==expected,('bad prime or basis',d,len(labels),expected)
    return tuple(labels),{},piv

def normalize(v,d,p):
    labels,index,piv=basis(d,p)
    if not p:return {index[m]:x for m,x in v.items() if x}
    n={}
    for m,c in v.items():
        assert m[4]>=8
        addto(n,shift(X[m[4]-8],m[:4]),c)
    ans={}
    while n:
        m=min(n);c=n[m]
        if m not in piv:raise ArithmeticError(('normalization failed',d,m))
        vv,rr=piv[m];addto(n,vv,-c);addto(ans,rr,c)
    return ans

@lru_cache(None)
def shifted_basis(d,p,k,ex):
    m=basis(d,p)[0][k]
    new=tuple(m[i]+ex[i] for i in range(4))+(m[4],)
    dd=d+sum(ex[i]*pw[i] for i in range(4))
    return normalize({new:1},dd,p)

@lru_cache(None)
def multiplied_basis(d,p,k,j):
    m=basis(d,p)[0][k]
    prod=shift(mult[min(m[4],j),max(m[4],j)],m[:4])
    return normalize(prod,d+weights[j],p^parity[j])

variables=[];offsets={}
for i in range(1,20):
    for j in range(i,20):
        d=weights[i]+weights[j];p=parity[i]^parity[j]^EPS
        offsets[i,j]=(len(variables),d,p)
        variables.extend((i,j,k) for k in range(len(basis(d,p)[0])))

def delta_rows(i,j,ex=ZERO,c=1):
    if i==0 or j==0:return
    if i>j:i,j=j,i
    off,d,p=offsets[i,j]
    for k in range(len(basis(d,p)[0])):
        for row,v in shifted_basis(d,p,k,ex).items():
            yield row,off+k,c*v%P

def addrows(rows,entries):
    for row,col,v in entries:
        if not v:continue
        line=rows.setdefault(row,{})
        z=(line.get(col,0)+v)%P
        if z:line[col]=z
        else:line.pop(col,None)

def module_constraint_rows():
    for d,rel in rels:
        for j in range(1,20):
            rows={}
            for m,c in rel.items():addrows(rows,delta_rows(m[4],j,m[:4],c))
            for rr in rows.values():
                if rr:yield rr

def associator_rows(i,j,k):
    """delta(mu(i,j),k)+mu(delta(i,j),k)-delta(i,mu(j,k))-mu(i,delta(j,k))."""
    rows={}
    for m,c in mult[min(i,j),max(i,j)].items():
        addrows(rows,delta_rows(m[4],k,m[:4],c))
    for m,c in mult[min(j,k),max(j,k)].items():
        addrows(rows,delta_rows(i,m[4],m[:4],-c))
    for aa,bb,cc,sign in ((i,j,k,1),(j,k,i,-1)):
        if aa>bb:aa,bb=bb,aa
        off,d,p=offsets[aa,bb]
        for l in range(len(basis(d,p)[0])):
            for row,v in multiplied_basis(d,p,l,cc).items():
                addrows(rows,((row,off+l,sign*v%P),))
    return [r for r in rows.values() if r]

class Elimination:
    def __init__(self):self.piv={};self.rows=0;self.start=time.time()
    def add(self,row):
        self.rows+=1;row=dict(row)
        while row:
            m=min(row);c=row[m]
            if m not in self.piv:
                inv=pow(c,-1,P);self.piv[m]=scale(row,inv);return True
            addto(row,self.piv[m],-c)
        return False
    def status(self,label):
        print(label,'rows',self.rows,'rank',len(self.piv),'nullity',len(variables)-len(self.piv),'seconds',round(time.time()-self.start,2),flush=True)

def main():
    print('prime',P,'parity',EPS,'unknowns',len(variables),'basis caches',basis.cache_info(),flush=True)
    mode=sys.argv[1] if len(sys.argv)>1 else 'count'
    if mode=='count':return
    elim=Elimination()
    for row in module_constraint_rows():elim.add(row)
    elim.status('module relations')
    with open(HERE/(PREFIX+'_module_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
    if mode=='module':return
    for k in range(1,20):
        for i in range(1,k+1):
            for j in range(i,k+1):
                if i==j==k:continue
                for row in associator_rows(i,j,k):elim.add(row)
                if i<j<k:
                    for row in associator_rows(j,i,k):elim.add(row)
        elim.status('associator max '+str(k)+' '+names[k])
        with open(HERE/(PREFIX+'_tangent_rank_checkpoint.pkl'),'wb') as f:pickle.dump(elim.piv,f)
        if mode=='proof' and len(variables)-len(elim.piv)==(48 if EPS else 40):
            break
    receipt={'prime':P,'parity':EPS,'variables':len(variables),'constraint_rows':elim.rows,'constraint_rank':len(elim.piv),'nullity_upper_bound':len(variables)-len(elim.piv),'last_associator_generator_index':k,'last_associator_generator_name':names[k],'all_associators_imposed':k==19,'source_sha256':{p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [SRC/'quartic_candidate_S.json',SRC/'quartic_normal_cover_full_products.json',SRC/'quartic_anti_module_relations.json']},'scope':'Fixed A-module, degree-zero commutative associative multiplication tangent. All module relations and the indicated prefix of associativity equations imposed. A rank lower bound plus independently verified rational gauge cocycles suffices to prove vanishing.'}
    (HERE/('quartic_'+PREFIX+'_tangent_rank.json')).write_text(json.dumps(receipt,indent=2)+'\n')
    print(json.dumps(receipt,indent=2),flush=True)

if __name__=='__main__':main()

'''[1:-1]
)


==> anc/stability.py <==
"""Visible source registry: stability (3 retained program units).

Each SOURCES entry preserves a legacy path. Edit inside its visible raw string.
The launcher recreates dependencies in a temporary tree only when requested.
Importing this module defines source text; it does not run the algorithms.
"""

SOURCES = {}


# ========================================================================
# SOURCE: classification/stability/model/quintic_model.py
# ========================================================================
SOURCES['classification/stability/model/quintic_model.py'] = (
r'''
"""New implementation of the full quintic canonical-ring module.

Input coefficients are the independent transcription checked in the first audit.
Arithmetic for the large matrices is F_65521; rational module/gauge computations
use the same presentation.  No claimed deformation ranks are input to this file.
"""
from pathlib import Path
from fractions import Fraction as Q
from functools import lru_cache
from collections import defaultdict
import json

HERE=Path(__file__).resolve().parent
DATA=json.loads((HERE/'quintic_exact_input.json').read_text())
P=65521
PW=tuple(DATA['par_weights'])
EW=tuple(DATA['even_weights'])
OW=tuple(DATA['odd_weights'])
WEIGHTS=EW+OW
PARITY=(0,)*8+(1,)*12
Z=(0,0,0,0)

def fp(x):
    x=Q(x)
    assert x.denominator%P
    return x.numerator*pow(x.denominator,-1,P)%P

def decode(rows,mod=True):
    return {tuple(v[:5]):fp(Q(v[5],v[6])) if mod else Q(v[5],v[6])
            for v in rows if v[5]}

def clean(v,mod=True):
    if mod:return {k:c%P for k,c in v.items() if c%P}
    return {k:c for k,c in v.items() if c}

def add(v,w,scale=1,mod=True):
    out=defaultdict(int,v)
    for k,c in w.items():out[k]+=scale*c
    return clean(out,mod)

def shifted(v,ex,scale=1,mod=True):
    return clean({(g,*(a+b for a,b in zip(e,ex))):scale*c
                  for (g,*e),c in v.items()},mod)

EVEN={}
for key,rows in DATA['even_table'].items():
    i,j=map(int,key.split(','));EVEN[i,j]=EVEN[j,i]=decode(rows)
X=[decode(rows) for rows in DATA['odd_numerators']]

# Monic Groebner presentation for the odd A-module.  The only critical pair
# is a*(b*r27)-b*(a*r27), and is the printed weight-40 second syzygy.
# Original generators are retained, so no undocumented frame change is used.
SOLVED={
 (12,0):{(8,0,0,1,0):Q(-2),(9,2,0,0,0):Q(-1,2),(10,0,1,0,0):Q(-2)},
 (13,0):{(8,0,0,0,1):Q(2),(10,2,0,0,0):Q(3,55),(11,0,1,0,0):Q(2)},
 (16,0):{(11,0,0,1,0):Q(2),(10,0,0,0,1):Q(-2)},
 (16,1):{(12,0,0,0,1):Q(1),(13,0,0,1,0):Q(1),(9,1,0,0,1):Q(1,2),(10,1,0,1,0):Q(-3,55)},
 (19,0):{(17,0,0,1,0):Q(2),(9,3,1,0,0):Q(-913,400),(14,3,0,0,0):Q(1,55),(10,1,2,0,0):Q(-16,55),(11,1,0,0,1):Q(-12,11),(18,0,1,0,0):Q(-2),(15,0,0,0,1):Q(2)}
}
RELATIONS=[]
for (g,v),rhs in SOLVED.items():
    ex=list(Z);ex[v]=1
    RELATIONS.append(add({(g,*ex):Q(1)},rhs,Q(-1),False))
RELWEIGHTS=[26,28,32,35,39]

@lru_cache(None)
def nf_monomial(key,mod=True):
    g,*ex=key
    rule=None
    if ex[0] and (g,0) in SOLVED:rule=(g,0)
    elif ex[1] and (g,1) in SOLVED:rule=(g,1)
    if rule is None:return {key:1}
    ex[rule[1]]-=1
    out={}
    for (h,*e),c in SOLVED[rule].items():
        target=(h,*(a+b for a,b in zip(e,ex)))
        out=add(out,nf_monomial(target,mod),fp(c) if mod else c,mod)
    return out

def normal(v,mod=True):
    out={}
    for key,c in v.items():out=add(out,nf_monomial(key,mod),c,mod)
    return out

@lru_cache(None)
def mons(d,pos=0):
    if d<0:return ()
    if pos==4:return ((),) if d==0 else ()
    return tuple((n,*tail) for n in range(d//PW[pos]+1)
                 for tail in mons(d-n*PW[pos],pos+1))

@lru_cache(None)
def basis(parity,d):
    out=[]
    for g in (range(8) if parity==0 else range(8,20)):
        for ex in mons(d-WEIGHTS[g]):
            if ex[0] and (g,0) in SOLVED:continue
            if ex[1] and (g,1) in SOLVED:continue
            out.append((g,*ex))
    return tuple(out)

def even_mul(v,w):
    out=defaultdict(int)
    for (i,*x),c in v.items():
        for (j,*y),d in w.items():
            for (k,*e),f in EVEN[i,j].items():
                out[(k,*(a+b+t for a,b,t in zip(x,y,e)))]+=c*d*f
    return clean(out)

@lru_cache(None)
def embed_key(key):
    g,*ex=key
    assert g>=8
    return shifted(X[g-8],ex)

@lru_cache(None)
def odd_solver(d):
    """Exact finite-field column reduction of the embedded standard basis."""
    piv={}
    for n,key in enumerate(basis(1,d)):
        col=embed_key(key).copy();comb={n:1}
        while col:
            lead=min(col);c=col[lead]
            if lead not in piv:
                inv=pow(c,-1,P)
                piv[lead]=({k:v*inv%P for k,v in col.items()},
                           {k:v*inv%P for k,v in comb.items()})
                break
            v,w=piv[lead]
            col=add(col,v,-c);comb=add(comb,w,-c)
        else:raise AssertionError(('embedded odd basis dependent',d,key))
    return piv

def solve_odd(poly,d):
    piv=odd_solver(d);out={};rem=poly.copy()
    while rem:
        lead=min(rem);c=rem[lead]
        assert lead in piv,('odd product outside module',d,lead)
        v,w=piv[lead];rem=add(rem,v,-c);out=add(out,w,c)
    bs=basis(1,d)
    return {bs[n]:c for n,c in out.items()}

MU=dict(EVEN)
ODD_EXACT={}
for key,rows in DATA['odd_table'].items():
    i,j=(8+DATA['odd_names'].index(n) for n in key.split(','))
    MU[i,j]=MU[j,i]=decode(rows)
    ODD_EXACT[i,j]=ODD_EXACT[j,i]=decode(rows,False)
for i in range(20):MU[0,i]=MU[i,0]={(i,*Z):1}

def build_full_table():
    for i in range(1,8):
        for j in range(8,20):
            numerator=even_mul({(i,*Z):1},X[j-8])
            MU[i,j]=MU[j,i]=solve_odd(numerator,WEIGHTS[i]+WEIGHTS[j])
    return MU

@lru_cache(None)
def times_generator(key,j):
    i,*ex=key
    return normal(shifted(MU[i,j],ex))

def mul(v,w):
    out={}
    for (i,*x),c in v.items():
        for (j,*y),d in w.items():
            out=add(out,normal(shifted(MU[i,j],tuple(a+b for a,b in zip(x,y)))),c*d)
    return out

def verify_module(max_degree=120):
    # S-pair and all five presented relations reduce identically over Q.
    assert all(not normal(r,False) for r in RELATIONS)
    assert normal(add(shifted(SOLVED[16,0],(0,1,0,0),mod=False),
                      shifted(SOLVED[16,1],(1,0,0,0),mod=False),-1,False),False)=={}
    dims=[]
    for d in range(max_degree+1):
        h=sum(len(mons(d-w)) for w in OW)-sum(len(mons(d-w)) for w in RELWEIGHTS)+len(mons(d-40))
        assert len(basis(1,d))==h,(d,len(basis(1,d)),h)
        dims.append(h)
    for n,r in enumerate(RELATIONS):
        emb={}
        for key,c in r.items():emb=add(emb,embed_key(key),fp(c))
        assert not emb,('embedded relation',n)
    return dims

if __name__=='__main__':
    import time
    start=time.time()
    dims=verify_module();print('Module basis and syzygy PASS',flush=True)
    build_full_table();print('All 400 module products reconstructed',time.time()-start,flush=True)
    for i in range(20):
        for j in range(i,20):
            assert all(PARITY[k]==(PARITY[i]+PARITY[j])%2 and
                       WEIGHTS[k]+sum(a*b for a,b in zip(ex,PW))==WEIGHTS[i]+WEIGHTS[j]
                       for (k,*ex) in MU[i,j])
    print('Homogeneity and deck parity PASS',flush=True)
    (HERE/'quintic_full_table_mod65521.json').write_text(json.dumps({
        'prime':P,'module_hilbert_dimensions_through120':dims,
        'table':{f'{i},{j}':[[*k,c] for k,c in MU[i,j].items()]
                 for i in range(20) for j in range(i,20)}},separators=(',',':')))

'''[1:-1]
)


# ========================================================================
# SOURCE: classification/stability/verify_stability.py
# ========================================================================
SOURCES['classification/stability/verify_stability.py'] = (
r'''
"""Exact verification of Altair's five field-recovery certificates.

The supplied rational syzygies are witnesses, not accepted rank outputs.  This
program binds their entire chart multiplication table to the independently
reconstructed full canonical ring, multiplies every witness out over Q, and
independently evaluates the five nonzero minors.  It does not claim to rebuild
the larger rational nullspace matrices whose dimensions N also reports.
"""
from pathlib import Path
from fractions import Fraction as Q
from functools import lru_cache
from collections import defaultdict
from itertools import combinations_with_replacement
import sys, json, re, time, hashlib

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE / 'model'))
import quintic_model as m

started = time.time()
inp = HERE / 'inputs'
full_path = m.HERE / 'quintic_full_table_exact.json'
full_data = json.loads(full_path.read_text())
FULL = {}
for key, rows in full_data['table'].items():
    i, j = map(int, key.split(','))
    FULL[i, j] = FULL[j, i] = m.decode(rows, False)


# Identify the computational presentation with this article's defining data.
source_dir = HERE.parent / 'exceptional' / 'data'
inv = json.loads((source_dir / 'quintic_invariant.json').read_text())
cover = json.loads((source_dir / 'quintic_cover.json').read_text())
module = json.loads((source_dir / 'quintic_module.json').read_text())
def source_poly(rows, offset=0):
    out = defaultdict(Q)
    for row in rows:
        out[(row['basis']+offset, *row['exponents'])] += Q(row['coefficient'])
    return m.normal(dict(out), False)
assert inv['basis_weights'] == list(m.EW)
assert cover['anti_weights'] == list(m.OW)
for key, rows in inv['multiplication'].items():
    i,j = map(int,key.split(','))
    value = {(row['output'],row['a_power'],*row['base_exponents']):Q(row['coefficient']) for row in rows}
    assert m.normal(value,False) == m.normal(FULL[i,j],False), ('invariant data',key)
for i, rows in enumerate(cover['anti_numerators']):
    assert source_poly(rows) == m.normal(m.decode(m.DATA['odd_numerators'][i],False),False), ('cover numerator',i)
for key, rows in cover['mixed_products'].items():
    i,j = map(int,key.split(','))
    assert source_poly(rows,8) == m.normal(FULL[i,j+8],False), ('mixed data',key)
for key, rows in cover['anti_products'].items():
    i,j = map(int,key.split(','))
    assert source_poly(rows) == m.normal(FULL[i+8,j+8],False), ('quadratic data',key)
for relation in module['relations']:
    assert not source_poly(relation['terms'],8), ('module relation',relation['degree'])
print('Defining invariant, quadratic and module data agree exactly.',flush=True)

@lru_cache(None)
def chart_term(g, b, u, z):
    """a=1, with the four a-monic odd generators eliminated exactly."""
    if (g, 0) not in m.SOLVED:
        return {(g, b, u, z): Q(1)}
    out = {}
    for (h, aa, bb, uu, zz), c in m.SOLVED[g, 0].items():
        for key, v in chart_term(h, b+bb, u+uu, z+zz).items():
            out[key] = out.get(key, Q(0)) + c*v
    return {key: c for key, c in out.items() if c}

def canonical(poly):
    out = defaultdict(Q)
    for (g, aa, b, u, z), c in poly.items():
        for key, v in chart_term(g, b, u, z).items():
            out[key] += c*v
    return {key: c for key, c in out.items() if c}

def shift(v, b=0, u=0, z=0, scale=Q(1)):
    return {(g, bb+b, uu+u, zz+z): c*scale
            for (g, bb, uu, zz), c in v.items() if c*scale}

def plus(*vs):
    out = defaultdict(Q)
    for v in vs:
        for key, c in v.items(): out[key] += c
    return {key: c for key, c in out.items() if c}

def exact_multiply(v, w):
    raw = defaultdict(Q)
    for (i, b, u, z), c in v.items():
        for (j, bb, uu, zz), d in w.items():
            for (h, a0, b0, u0, z0), e in FULL[i, j].items():
                raw[h, a0, b+bb+b0, u+uu+u0, z+zz+z0] += c*d*e
    return canonical(raw)

free_odd = [8, 9, 10, 11, 14, 15, 17, 18]
reps = [canonical({(i, 0, 0, 0, 0): Q(1)}) for i in range(8)]
reps[3] = canonical(FULL[1, 2])  # Note N uses t=qk, E uses t_flat.
reps += [canonical({(i, 0, 0, 0, 0): Q(1)}) for i in free_odd]
raw_table = json.loads((inp/'chart_multiplication.json').read_text())
TABLE = {}
for key, rows in raw_table['products'].items():
    i, j = map(int, key.split(','))
    assert len({tuple(row[:4]) for row in rows}) == len(rows)
    TABLE[i, j] = TABLE[j, i] = {tuple(row[:4]): Q(row[4]) for row in rows}
for i in range(16):
    for j in range(16):
        expected = plus(*(shift(reps[h], b, u, z, c)
                          for (h, b, u, z), c in TABLE[i, j].items()))
        assert exact_multiply(reps[i], reps[j]) == expected, (i, j)

# After binding all 256 products, use the smaller free chart coordinates.
ONE = {(0, 0, 0, 0): Q(1)}
def multiply(v, w):
    out = defaultdict(Q)
    for (i, b, u, z), c in v.items():
        for (j, bb, uu, zz), d in w.items():
            for (h, b0, u0, z0), e in TABLE[i, j].items():
                out[h, b+bb+b0, u+uu+u0, z+zz+z0] += c*d*e
    return {key: c for key, c in out.items() if c}

names = ['1','q','k','t','e','f','j','l','w','p','v','y',
         'r21','K','r24','r25','r27','M','r31','r34']
chart_positions = {g: i+8 for i, g in enumerate(free_odd)}

def section(name, degree):
    match = re.fullmatch(r'([^*]+)\*a(\d+)b(\d+)u(\d+)z(\d+)', name)
    assert match, name
    nm, aa, b, u, z = match.groups(); aa,b,u,z = map(int,(aa,b,u,z))
    g = names.index(nm)
    assert m.WEIGHTS[g] + 5*aa+8*b+12*u+14*z == degree, name
    if g < 8:
        return {(g, b, u, z): Q(1)}
    out = defaultdict(Q)
    for (h, bb, uu, zz), c in chart_term(g, b, u, z).items():
        out[chart_positions[h], bb, uu, zz] += c
    return dict(out)


# Verify the chart eliminations printed in the stability appendix.
class Poly:
    def __init__(self, value):
        self.value = value.value if isinstance(value,Poly) else (value if isinstance(value,dict) else {(0,0,0,0):Q(value)})
    def __add__(self, other): return Poly(plus(self.value,Poly(other).value))
    __radd__=__add__
    def __neg__(self): return Poly(shift(self.value,scale=-1))
    def __sub__(self, other): return self+-Poly(other)
    def __rsub__(self, other): return Poly(other)+-self
    def __mul__(self, other): return Poly(multiply(self.value,Poly(other).value))
    __rmul__=__mul__
    def __pow__(self, power):
        out=Poly(1)
        for _ in range(power):out=out*self
        return out
b8=Poly(shift(ONE,b=1)); u12=Poly(shift(ONE,u=1)); z14=Poly(shift(ONE,z=1))
e15=Poly({(4,0,0,0):Q(1)}); w14=Poly({(8,0,0,0):Q(1)})
p16=Poly({(9,0,0,0):Q(1)}); v18=Poly({(10,0,0,0):Q(1)}); y20=Poly({(11,0,0,0):Q(1)})
eliminations=[
 ('q',18,-4*b8**2*u12-4*b8*e15-Q(2207,1100)*b8+4*w14**2),
 ('k',22,-4*b8*u12**2+2*b8*z14-2*e15*u12+Q(61,440)*u12-4*v18*w14),
 ('j',21,-Q(1,16)*b8**2-4*u12**3+3*u12*z14+4*v18**2),
 ('f',19,-15*b8**3-Q(320,3)*b8*u12**3+Q(400,3)*b8*u12*z14+Q(320,3)*b8*v18**2+Q(80,3)*e15*z14-Q(40,33)*u12**2+Q(160,3)*w14*y20-Q(4,33)*z14),
 ('l',25,-8*b8**2*u12**2+4*b8**2*z14-4*b8*e15*u12+Q(3,5)*b8*u12-8*b8*v18*w14+Q(1,110)*e15+2*p16*w14+Q(1,24200)),
 ('r21',21,-2*b8*v18-Q(1,2)*p16-2*u12*w14),
 ('K',23,2*b8*y20+Q(3,55)*v18+2*w14*z14),
 ('r24',24,4*b8**2*v18+3*b8*p16+4*b8*u12*w14-2*e15*w14-Q(1,55)*w14),
 ('r25',25,-10*b8**2*w14+80*b8*v18*z14+40*e15*y20+40*p16*z14+Q(20,11)*u12*v18+80*u12*w14*z14-Q(14,11)*y20),
 ('r27',27,2*u12*y20-2*v18*z14),
 ('M',27,-8*b8**3*v18-6*b8**2*p16+12*b8*e15*w14-Q(291,440)*b8*w14-Q(8,11)*u12*y20+Q(8,11)*v18*z14-8*w14**3),
 ('r31',31,b8*Poly(section('K*a0b0u0z0',23))-p16*e15),
 ('r34',34,p16*Poly(section('q*a0b0u0z0',18))),
]
for name,degree,value in eliminations:
    assert section(name+'*a0b0u0z0',degree)==value.value,(name,'chart elimination')
print('All thirteen printed chart eliminations verified over Q.',flush=True)

point = json.loads((inp/'evaluation_point.json').read_text())
p = point['prime']; assert p == 1009
def fp(c):
    c = Q(c); assert c.denominator % p
    return c.numerator * pow(c.denominator, -1, p) % p
def evaluate(v):
    b,u,z = point['parameters']; vals=point['basis_values']
    return sum(fp(c)*vals[h]*pow(b,bb,p)*pow(u,uu,p)*pow(z,zz,p)
               for (h,bb,uu,zz),c in v.items()) % p

assert all(Q(c).denominator % p for v in TABLE.values() for c in v.values())
assert all(evaluate(TABLE[i,j]) == point['basis_values'][i]*point['basis_values'][j]%p
           for i in range(16) for j in range(16))

def rank(vectors):
    piv={}
    for vector in vectors:
        v={key:fp(c) for key,c in vector.items() if fp(c)}
        while v:
            key=min(v);c=v[key]
            if key not in piv:
                inv=pow(c,-1,p);piv[key]={k:x*inv%p for k,x in v.items()};break
            for k,x in piv[key].items():
                t=(v.get(k,0)-c*x)%p
                if t:v[k]=t
                else:v.pop(k,None)
    return len(piv)

def determinant(matrix):
    mat=[row[:] for row in matrix]; d=1
    for k in range(len(mat)):
        j=next((j for j in range(k,len(mat)) if mat[j][k]%p),None)
        if j is None:return 0
        if j!=k:mat[k],mat[j]=mat[j],mat[k];d=-d
        pivot=mat[k][k]%p;d=d*pivot%p
        for j in range(k+1,len(mat)):
            factor=mat[j][k]*pow(pivot,-1,p)%p
            for h in range(k+1,len(mat)):
                mat[j][h]=(mat[j][h]-factor*mat[k][h])%p
    return d%p

target_names=['1*a8b0u0z0','1*a0b5u0z0','1*a4b1u1z0',
              '1*a2b2u0z1','e*a5b0u0z0','w*a2b2u0z0',
              'p*a0b3u0z0','v*a0b1u0z1','y*a4b0u0z0']
targets=[section(name,40) for name in target_names]
results=[]
for degree,k in [(23,4),(24,2),(25,3),(26,2),(27,2)]:
    path=inp/f'syzygy_m{degree}_k{k}_d40_core9_exact.json'
    cert=json.loads(path.read_text())
    assert cert['target_section_names']==target_names
    sec=[section(name,degree) for name in cert['section_names']]
    dim=len(m.basis(0,degree))+len(m.basis(1,degree))
    assert rank(sec)==len(sec)==dim
    assert cert['coefficient_monomials']==[list(v) for v in combinations_with_replacement(range(dim),k)]
    polys=[]
    for mon in cert['coefficient_monomials']:
        value=ONE
        for i in mon:value=multiply(value,sec[i])
        polys.append(value)
    values=[]
    assert len(cert['selected_syzygies'])==8
    for row in cert['selected_syzygies']:
        coef=[{} for _ in range(9)]
        for i,h,c in row:
            assert 0<=i<9 and 0<=h<len(polys);c=Q(c);fp(c)
            coef[i]=plus(coef[i],shift(polys[h],scale=c))
        residual=plus(*(multiply(coef[i],targets[i]) for i in range(9)))
        assert not residual, (degree,'nonzero rational identity')
        values.append([evaluate(v) for v in coef])
    det=determinant([row[1:] for row in values]); assert det
    assert all(sum(v*evaluate(h) for v,h in zip(row,targets))%p==0 for row in values)
    results.append({'degree':degree,'section_dimension':dim,'coefficient_degree':k,
                    'exact_Q_syzygies':8,'minor_mod_1009':det,
                    'certificate_sha256':hashlib.sha256(path.read_bytes()).hexdigest()})
    print(results[-1],flush=True)

dims=[len(m.basis(0,d))+len(m.basis(1,d)) for d in range(46)]
assert all(dims[d]<=4 for d in range(1,23))
assert dims[14:23]==[2,2,2,1,3,3,4,4,4]
assert next(d for d in range(1,46) if dims[d]>=2)==14
assert [v['minor_mod_1009'] for v in results]==[368,307,854,526,717]
out={'status':'PASS','independent_chart_product_bindings':256,'printed_chart_eliminations':13,
     'full_ring_input_sha256':hashlib.sha256(full_path.read_bytes()).hexdigest(),
     'target_sections':target_names,'certificates':results,'plurigenera_0_to45':dims,
     'first_section_degree_with_P_ge_2':14,'all_degrees_through22_have_P_le4':True,
     'scope':'Defining article data bound exactly to the full ring; all 40 rational syzygies and five nonzero minors checked. Large nullspace ranks are not required.',
     'seconds':round(time.time()-started,3)}
(HERE/'stability_verification.json').write_text(json.dumps(out,indent=2)+'\n')
print('PASS',out['seconds'],flush=True)

'''[1:-1]
)


# ========================================================================
# SOURCE: further_geometry/geometry/stability/verify_stability.py
# ========================================================================
SOURCES['further_geometry/geometry/stability/verify_stability.py'] = (
r'''
"""Portable exact verification of Vega's sharp stable index 23.

Run `python3 verify_stability.py` in this directory. Python's standard
library suffices. Construction/existence of the canonical ring is an
explicit supplied-source input. No matrix rank assertion is trusted.
"""
from pathlib import Path
from fractions import Fraction as Q
from itertools import combinations_with_replacement
import hashlib, importlib.util, json, time

HERE=Path(__file__).resolve().parent
t0=time.time()

# Reuse the defining algebra already supplied for construction and rigidity.
ROOT=HERE.parents[2]
SHARED_SOURCE_HASHES={
    'classification/exceptional/certificates/rigidity/maps/inputs/S.json': 'f5ff3be6e9997bb327d4ea6b5601afb8eb0322fb8713541a2e42e18efed59dae',
    'classification/exceptional/certificates/rigidity/maps/inputs/cover.json': '970f12b43b983d751370681d8fabcb72b4ad7315e6a8719c1068f9be783d4899',
    'classification/exceptional/data/quartic_module.json': 'f4f1423baf9ba07ebe8a1b6021876252bfa05bd25e1728336e5ae61ac561796f',
    'classification/exceptional/certificates/rigidity/maps/inputs/module.json': '3b459526da6bc8919d048364bc4fbf5f29b52ed2a36dc7c45ff087dc5a8ccfb0',
    'classification/exceptional/certificates/rigidity/maps/inputs/products.json': '179e80997ef60421ba83fb32ff79213a366b84adff7212ac7877f919b527d386',
    'classification/exceptional/certificates/rigidity/maps/quartic_field_algebra.py': '8d4ff745b6ee1869ede7926346c4532641acdeba348fc0dea386be37b1d12f02',
}
for rel, expected in SHARED_SOURCE_HASHES.items():
    assert hashlib.sha256((ROOT/rel).read_bytes()).hexdigest()==expected
algebra_path=ROOT/'classification/exceptional/certificates/rigidity/maps/quartic_field_algebra.py'
spec=importlib.util.spec_from_file_location('vega_stability_field_algebra',algebra_path)
assert spec is not None and spec.loader is not None
A=importlib.util.module_from_spec(spec)
spec.loader.exec_module(A)

def detmod(M,p):
    M=[row[:]for row in M];d=1;n=len(M)
    for j in range(n):
        k=next((k for k in range(j,n)if M[k][j]%p),None)
        if k is None:return 0
        if k!=j:M[k],M[j]=M[j],M[k];d=-d
        z=M[j][j]%p;d=d*z%p
        for k in range(j+1,n):
            c=M[k][j]*pow(z,-1,p)%p
            for l in range(j,n):M[k][l]=(M[k][l]-c*M[j][l])%p
    return d%p

# Direct checks of the field-generation formulas used in the stable-index proof.
v2=A.plus(A.term(u=3),A.term(u=1,b=1,co=-Q(108,25)),
           A.scale(A.unit(2),Q(432,125)),A.term(c=1,co=-Q(972,625)),
           A.term(u=1,co=Q(9983169,100000)))
assert A.TABLE[8,8]==v2
def component(vec,i):return {key[1:]:c for key,c in vec.items()if key[0]==i}
assert component(A.TABLE[1,1],3)=={(1,0,0):Q(-6)}
assert component(A.TABLE[1,1],6)=={(0,0,0):Q(81,5)}
assert component(A.TABLE[2,2],3)=={(0,1,0):Q(-12,5),(0,0,0):Q(367173,20000)}
assert component(A.TABLE[2,2],6)=={(1,0,0):Q(2)}
assert all(key[0] in {0,1,2,3,6} for key in A.TABLE[1,1])
assert all(key[0] in {0,1,2,3,6} for key in A.TABLE[2,2])
assert component(A.TABLE[1,2],4)=={(0,1,0):Q(1),(0,0,0):Q(-122391,16000)}
assert component(A.TABLE[1,2],5)=={(1,0,0):Q(-2)}
assert component(A.TABLE[1,3],4)=={(0,0,1):Q(2),(1,0,0):Q(-33,5)}
assert component(A.TABLE[1,3],5)=={(0,1,0):Q(-1),(0,0,0):Q(122391,16000)}
assert all(key[0] in range(7) for key in A.TABLE[1,2])
assert all(key[0] in range(7) for key in A.TABLE[1,3])
assert component(A.TABLE[1,6],7)=={(0,0,0):Q(1)}
assert all(key[0] in range(8)for key in A.TABLE[1,6])
assert all(key[0]<8 for j in range(12) for key in A.mul(A.unit(8),A.ANTI[j]))

# Check all additional module relations supplied with the defining algebra.
for rel in json.loads((ROOT/'classification/exceptional/data/quartic_module.json').read_text())['relations']:
    out={}
    for term in rel['terms']:
        i=term.get('basis',term.get('generator'))
        out=A.plus(out,A.scale(A.shifted(A.ANTI[i],term['exponents'][1:]),Q(term['coefficient'])))
    assert not out

receipts=[]
for m in range(23,27):
    cert=json.loads((HERE/f'vega_phi{m}_independent_certificate.json').read_text())
    sec=A.section_basis(m);e=cert['coefficient_degree']
    assert [A.section_name(s)for s in sec]==cert['section_names']
    assert len(sec)=={23:5,24:7,25:6,26:7}[m]
    mons=list(combinations_with_replacement(range(len(sec)),e))
    assert [list(mon)for mon in mons]==cert['coefficient_monomials']
    assert A.TARGET_NAMES==cert['target_names']
    polys=[]
    for mon in mons:
        f=A.unit()
        for i in mon:f=A.mul(f,sec[i]['value'])
        polys.append(f)
    targets=A.target_sections();pt=cert['evaluation_point'];p=pt['prime']
    assert p==1009
    assert all(c.denominator%p for vec in A.TABLE.values()for c in vec.values())
    assert all(c.denominator%p for vec in polys+targets for c in vec.values())
    assert all(Q(c).denominator%p for row in cert['selected_syzygies']for _,_,c in row)
    assert all(A.evaluate(A.TABLE[i,j],pt,p)==pt['basis_values'][i]*pt['basis_values'][j]%p
               for i in range(16)for j in range(16))
    assert [A.evaluate(t,pt,p)for t in targets]==[1,5,9,21,315,51]
    rows=[]
    for relation in cert['selected_syzygies']:
        coeffs=[{}for _ in targets]
        for i,j,c in relation:
            assert 0<=i<6 and 0<=j<len(polys)
            coeffs[i]=A.plus(coeffs[i],A.scale(polys[j],Q(c)))
        out={}
        for t,f in zip(targets,coeffs):out=A.plus(out,A.mul(t,f))
        assert not out,'An exact rational identity failed'
        rows.append([A.evaluate(f,pt,p)for f in coeffs])
    assert len(rows)==5 and rows==cert['evaluated_rows_mod_prime']
    indices=cert['recovery_minor_columns']
    assert indices==[1,2,3,4,5]
    minor=detmod([[row[j]for j in indices]for row in rows],p)
    assert minor and minor==cert['minor_mod_prime']
    receipts.append({'degree':m,'sections':len(sec),'identities':5,'minor_mod1009':minor})
    print(f'm={m}: five exact identities verified; recovery minor {minor}.',flush=True)

# The sharpness input is recomputed with exact basket Riemann--Roch.
B=[(7,1,2),(2,1,3),(3,1,4),(1,1,5),(2,2,5),(1,3,7)]
def P(m):
    if m==0:return 1
    if m==1:return 0
    v=Q(m*(m-1)*(2*m-1),5040)-2*(2*m-1)
    v+=sum(Q(n*(b*j%r)*(r-b*j%r),2*r)for n,b,r in B for j in range(1,m))
    assert v.denominator==1
    return int(v)
assert P(4)==1 and P(22)==4
assert [P(m)for m in range(23,27)]==[5,7,6,7]
print('Field-generation formulas, module relations, and RR checked.')
print('Conditional conclusion from the supplied canonical ring: r_s(Vega)=23.')
print('Elapsed seconds:',round(time.time()-t0,3))
(HERE/'verification_receipt.json').write_text(json.dumps({
    'verified':'exact rational identities and all required nonzero minors',
    'method':'portable standard-library arithmetic; no discovery output ranks trusted',
    'degree_results':receipts,'P4':P(4),'P22':P(22),
    'conditional_conclusion':'Vega has stable canonical birationality index23',
    'not_claimed':'first individual birational degree23; independent proof of source existence/classification'
},indent=2))

'''[1:-1]
)


==> anc/verification.py <==
#!/usr/bin/env python3
"""Inspect or replay the exact computations accompanying the equality paper.

Four adjacent thematic modules contain visible, editable source registries.
verification_data.json contains data/documents and integrity metadata only.
The original paths and exact source bytes are reconstructed on demand. This standard-library
launcher does not contact a network or use a generative AI service. Individual
symbolic programs may require SymPy/python-flint; C++ programs require a C++17
compiler. Run ``list`` before selecting a program or ``quick`` for the declared
bounded suite. Neither command reruns every large calculation.
"""
from __future__ import annotations

import argparse
import base64
import hashlib
import json
import os
from pathlib import Path, PurePosixPath
import shutil
import subprocess
import sys
import tempfile
import time
import zlib
import re


HERE = Path(__file__).resolve().parent
DEFAULT_BUNDLE = HERE / 'verification_data.json'
SOURCE_MODULES = ('census', 'exclusions', 'models', 'stability')


def digest(data):
    return hashlib.sha256(data).hexdigest()


def safe_path(name):
    """A portable, relative, nonempty POSIX path without platform escapes."""
    p = PurePosixPath(name)
    if (not name or p.is_absolute() or '\\' in name or ':' in name
            or any(x in ('', '.', '..') for x in name.split('/'))
            or str(p) != name):
        raise ValueError('Unsafe bundle path: ' + repr(name))
    reserved = {'CON', 'PRN', 'AUX', 'NUL'} | {f'{prefix}{i}' for prefix in ('COM', 'LPT') for i in range(1, 10)}
    if any(x.rstrip(' .') != x or x.split('.')[0].upper() in reserved for x in p.parts):
        raise ValueError('Nonportable bundle path: ' + repr(name))
    return p


def load_bundle(path):
    data = json.loads(path.read_text(encoding='utf-8'))
    if data.get('schema_version') != 2:
        raise ValueError('Unsupported bundle schema')
    if tuple(data.get('source_modules', ())) != SOURCE_MODULES:
        raise ValueError('Invalid thematic source module list')
    data['_bundle_directory'] = path.resolve().parent
    files = data['files']
    blobs = data['blobs']
    if not isinstance(files, dict) or not isinstance(blobs, dict):
        raise ValueError('Invalid files or blobs table')
    folded = set()
    for name, row in files.items():
        safe_path(name)
        if name.casefold() in folded:
            raise ValueError('Case-insensitive path collision: ' + name)
        folded.add(name.casefold())
        is_source = 'source_module' in row
        if is_source and row['source_module'] not in SOURCE_MODULES:
            raise ValueError('Unknown source module: ' + name)
        if (not is_source and row['sha256'] not in blobs) or row['size'] < 0:
            raise ValueError('Missing blob or invalid size: ' + name)
        if PurePosixPath(name).suffix.lower() in ('.tex', '.bib'):
            raise ValueError('TeX source must remain outside the ancillary bundle')
    for name, row in data['programs'].items():
        if (name not in files or 'source_module' not in files[name]
                or row['language'] not in ('python', 'cpp')):
            raise ValueError('Invalid program entry: ' + name)
    if set(data['programs']) != {name for name,row in files.items() if 'source_module' in row}:
        raise ValueError('Program and source registries disagree')
    for row in data['quick_checks']:
        if row['program'] not in data['programs']:
            raise ValueError('Quick program absent: ' + row['program'])
        if not isinstance(row.get('args', []), list):
            raise ValueError('Invalid quick arguments')
    return data


def visible_sources(data):
    """Load string registries without creating pycache files in the release."""
    answer = {}
    data['_source_module_sha256'] = {}
    for module in SOURCE_MODULES:
        path = data['_bundle_directory'] / (module+'.py')
        raw = path.read_bytes()
        namespace = {'__name__':'equality_sources_'+module, '__file__':str(path)}
        # These published modules define visible source strings only. Compiling
        # the registry in memory avoids importing/cache writes beside the paper.
        exec(compile(raw, str(path), 'exec'), namespace)
        rows = namespace.get('SOURCES')
        expected = {name for name,row in data['files'].items() if row.get('source_module') == module}
        if not isinstance(rows,dict) or set(rows) != expected:
            raise ValueError('Source registry paths differ in '+module+'.py')
        for name, text in rows.items():
            if not isinstance(text,str):
                raise ValueError('Source body must be text: '+name)
            row = data['files'][name]
            if 'line_endings' in row:
                endings = row['line_endings']
                if text.count('\n') != len(endings):
                    raise ValueError('Mixed line-ending metadata no longer matches: '+name)
                iterator = iter(endings)
                text = re.sub('\n',lambda match:next(iterator),text)
            else:
                text = text.replace('\n',row['line_ending'])
            answer[name] = text.encode('utf-8')
        data['_source_module_sha256'][module+'.py'] = digest(raw)
    return answer


def verified_blobs(data, allow_modified_source=False):
    """Strict data integrity; source edits require an explicit recorded opt-in."""
    decoded = {}
    for key, blob in data['blobs'].items():
        if blob.get('encoding') != 'zlib+base64':
            raise ValueError('Unsupported blob encoding')
        raw = zlib.decompress(base64.b64decode(blob['data'], validate=True))
        if digest(raw) != key or len(raw) != blob['size']:
            raise ValueError('Corrupt content block: ' + key)
        decoded[key] = raw
    data['_modified_sources'] = []
    data['_source_bytes'] = visible_sources(data)
    for name, raw in data['_source_bytes'].items():
        row = data['files'][name]
        current = digest(raw)
        if current != row['sha256'] or len(raw) != row['size']:
            if not allow_modified_source:
                raise ValueError('Edited source differs from publication: '+name+
                                 '; use --allow-modified-source before run/quick for an intentional edit')
            data['_modified_sources'].append({'program':name,'baseline_sha256':row['sha256'],
                'current_sha256':current,'baseline_size':row['size'],'current_size':len(raw)})
        row['_actual_sha256'] = current
    for name, row in data['files'].items():
        if 'source_module' in row:
            continue
        if len(decoded[row['sha256']]) != row['size']:
            raise ValueError('Incorrect file size: ' + name)
    return decoded


def manuscript(data, override):
    """Return the active paper only when a selected check requires it."""
    path = (override or HERE.parent / 'main.tex').resolve()
    if not path.is_file():
        raise FileNotFoundError('This check needs main.tex; use --manuscript PATH')
    raw = path.read_bytes()
    if digest(raw) != data['manuscript_sha256']:
        raise ValueError('main.tex differs from this bundle; use the accompanying source')
    return raw


def populate(data, decoded, destination, manuscript_bytes=None):
    """Extract beneath a fresh directory; never overwrite an existing tree."""
    destination = destination.resolve()
    destination.mkdir(parents=True, exist_ok=False)
    root = destination / 'computations'
    root.mkdir()
    for name, row in data['files'].items():
        target = root.joinpath(*safe_path(name).parts)
        if not target.resolve().is_relative_to(root):
            raise ValueError('Path escapes extraction root: ' + name)
        target.parent.mkdir(parents=True, exist_ok=True)
        target.write_bytes(data['_source_bytes'][name] if 'source_module' in row else decoded[row['sha256']])
    # The original revision checker resolves HERE.parents[1]/main.tex.
    # Its exact source bytes remain unchanged in computations/revision/.
    if manuscript_bytes is not None:
        (destination / 'main.tex').write_bytes(manuscript_bytes)
    return root


def needs_manuscript(data, names):
    return any(data['programs'][name].get('needs_manuscript', False) for name in names)


def save_receipt(path, record):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(record, indent=2, ensure_ascii=False) + '\n', encoding='utf-8')


def execute(data, root, name, arguments, cwd, timeout, cxx):
    row = data['programs'][name]
    program = root.joinpath(*safe_path(name).parts)
    started = time.perf_counter()
    compile_result = None
    if row['language'] == 'python':
        command = [sys.executable, '-X', 'utf8', str(program)]
    else:
        compiler = shutil.which(cxx)
        if not compiler:
            raise FileNotFoundError('C++17 compiler not found: ' + cxx)
        binary = cwd / ('program.exe' if sys.platform == 'win32' else 'program')
        try:
            build = subprocess.run([compiler, '-std=c++17', '-O2', str(program), '-o', str(binary)],
                                   cwd=program.parent, capture_output=True, text=True,
                                   encoding='utf-8', errors='replace', timeout=timeout)
        except subprocess.TimeoutExpired:
            return {'program': name, 'args': arguments, 'exit_code': 124,
                    'seconds': round(time.perf_counter()-started, 3),
                    'program_sha256': data['files'][name].get('_actual_sha256',data['files'][name]['sha256']),
                    'output': 'C++ compilation timed out; no successful verification is asserted.'}
        compile_result = {'exit_code': build.returncode, 'output': build.stdout + build.stderr}
        if build.returncode:
            return {'program': name, 'args': arguments, 'exit_code': build.returncode, 'compile': compile_result,
                    'program_sha256': data['files'][name].get('_actual_sha256',data['files'][name]['sha256']),
                    'seconds': round(time.perf_counter()-started, 3), 'output': ''}
        command = [str(binary)]
    extra = [str(x).replace('@ROOT@', str(root)) for x in arguments]
    # Some retained original programs explicitly require their own directory;
    # the replay registry records this instead of relying on a user's shell cwd.
    run_cwd = program.parent if row.get('cwd') == 'program' else cwd
    try:
        run = subprocess.run(command + extra, cwd=run_cwd, capture_output=True,
                             text=True, encoding='utf-8', errors='replace', timeout=timeout,
                             env=dict(os.environ, PYTHONUTF8='1', PYTHONIOENCODING='utf-8'))
        result = {'program': name, 'args': arguments, 'exit_code': run.returncode,
                  'seconds': round(time.perf_counter()-started, 3),
                  'program_sha256': data['files'][name].get('_actual_sha256',data['files'][name]['sha256']),
                  'output': (run.stdout+run.stderr).replace(str(root), '<computations>')}
    except subprocess.TimeoutExpired:
        result = {'program': name, 'args': arguments, 'exit_code': 124,
                  'seconds': round(time.perf_counter()-started, 3),
                  'program_sha256': data['files'][name].get('_actual_sha256',data['files'][name]['sha256']),
                  'output': 'Timeout; no successful verification is asserted.'}
    if compile_result is not None:
        result['compile'] = compile_result
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--bundle', type=Path, default=DEFAULT_BUNDLE)
    parser.add_argument('--manuscript', type=Path)
    parser.add_argument('--allow-modified-source', action='store_true',
                        help='explicitly run edited visible source; records baseline/current hashes')
    commands = parser.add_subparsers(dest='action', required=True)
    commands.add_parser('list', help='list retained Python/C++ programs and quick checks')
    commands.add_parser('verify-integrity', help='verify content hashes, sizes and paths only')
    extract = commands.add_parser('extract', help='recover original program/data paths into a new directory')
    extract.add_argument('destination', type=Path)
    quick = commands.add_parser('quick', help='run only the declared bounded suite in a temporary copy')
    quick.add_argument('--timeout', type=int, default=300, help='seconds per selected program')
    quick.add_argument('--receipt', type=Path, default=Path('verification_quick.json'))
    quick.add_argument('--cxx', default='g++')
    run = commands.add_parser('run', help='run one retained program; remaining arguments are passed verbatim')
    run.add_argument('--timeout', type=int, default=3600)
    run.add_argument('--receipt', type=Path, default=Path('verification_run.json'))
    run.add_argument('--cxx', default='g++')
    run.add_argument('program')
    run.add_argument('arguments', nargs=argparse.REMAINDER)
    args = parser.parse_args()
    if args.allow_modified_source and args.action not in ('run','quick','extract'):
        parser.error('--allow-modified-source is only for run, quick or extract; integrity remains strict')
    data = load_bundle(args.bundle)
    if args.action == 'list':
        print(json.dumps(data['statistics'], indent=2))
        quick_names = {x['program'] for x in data['quick_checks']}
        for name, row in sorted(data['programs'].items()):
            flags = ['quick'] if name in quick_names else []
            if row.get('needs_manuscript'): flags.append('main.tex')
            print(f"{row['language']:6} {name}" + (' ['+', '.join(flags)+']' if flags else ''))
        return 0
    decoded = verified_blobs(data,args.allow_modified_source)
    if args.action == 'verify-integrity':
        print(f"PASS: {len(data['files'])} paths, {len(data['programs'])} visible source units, {len(data['blobs'])} data blocks.")
        print('Integrity checks bytes, not mathematical correctness.')
        return 0
    if args.action == 'extract':
        raw = manuscript(data, args.manuscript) if needs_manuscript(data, data['programs']) else None
        root = populate(data, decoded, args.destination, raw)
        print('Extracted original paths under:', root)
        return 0
    if args.timeout < 1:
        parser.error('--timeout must be positive')
    if args.action == 'run':
        if args.program not in data['programs']:
            parser.error('program not retained; use list to see valid names')
        extra = args.arguments[1:] if args.arguments[:1] == ['--'] else args.arguments
        specs = [{'program': args.program, 'args': extra}]
    else:
        specs = data['quick_checks']
        if not specs:
            parser.error('No quick suite was declared')
    raw = manuscript(data, args.manuscript) if needs_manuscript(data, [x['program'] for x in specs]) else None
    record = {'status': 'RUNNING', 'scope': data['scope'],
              'bundle_sha256': digest(args.bundle.read_bytes()),
              'source_module_sha256': data['_source_module_sha256'],
              'modified_sources': data['_modified_sources'],
              'published_source_reproduced': not bool(data['_modified_sources']),
              'python_version': sys.version.split()[0], 'checks': []}
    if data['_modified_sources']:
        print('MODIFIED SOURCE: intentional local edits are recorded; this is not a replay of the published source.',flush=True)
    # TemporaryDirectory cleanup is confined to this newly created directory.
    with tempfile.TemporaryDirectory(prefix='equality-verification-') as temporary:
        stage = Path(temporary)
        root = populate(data, decoded, stage/'working', raw)
        cwd = stage/'unrelated-working-directory'; cwd.mkdir()
        for spec in specs:
            result = execute(data, root, spec['program'], spec.get('args', []), cwd,
                             args.timeout, args.cxx)
            record['checks'].append(result)
            print(('PASS' if result['exit_code'] == 0 else 'FAIL') + ': ' + spec['program'], flush=True)
            if result['exit_code']:
                record['status'] = 'FAIL'
                save_receipt(args.receipt, record)
                print(result['output'])
                return result['exit_code']
    record['status'] = ('SUCCESS_SELECTED_PROGRAMS_WITH_MODIFIED_SOURCE'
                        if data['_modified_sources'] else 'PASS_SELECTED_EXACT_CHECKS')
    record['delivered_bytes_unchanged'] = True
    save_receipt(args.receipt, record)
    print(f"PASS: {len(specs)} selected programs. Receipt: {args.receipt}")
    return 0


if __name__ == '__main__':
    try:
        raise SystemExit(main())
    except (ValueError, OSError, KeyError, SyntaxError, zlib.error) as error:
        print('ERROR:', error, file=sys.stderr)
        raise SystemExit(2)

